Unveiling SU(3) Flux Tubes At Nonzero Temperature: Electric Fields and Magnetic Currents

We report on the results of measuring the chromoelectric fields in a flux tube created by a static quark-antiquark pair in the finite-temperature SU(3) gauge theory. Below the deconfinement temperature the field behavior is similar to the zero-temperature case. Above the deconfinement temperature the field shape remains the same, but the field values drop when the distance between quark and antiquark increases, thus showing the disappearance of confining potential.

==> anc/CURL_E-3d_T=0.dat <==
# x_l [fm]	x_t [fm]	CURL_E [GeV^2/fm]	CURL E [GeV^2/fm]
2.104200000000000167e-02 -7.364779999999999660e-01 -9.552800000000000180e-02 8.278000000000000635e-03
2.104200000000000167e-02 -6.943939999999999557e-01 -1.023960000000000009e-01 8.403000000000000747e-03
2.104200000000000167e-02 -6.523099999999999454e-01 -1.107609999999999983e-01 8.387999999999999623e-03
2.104200000000000167e-02 -6.102250000000000174e-01 -1.307719999999999994e-01 7.773999999999999660e-03
2.104200000000000167e-02 -5.681410000000000071e-01 -1.700399999999999967e-01 7.856999999999999401e-03
2.104200000000000167e-02 -5.260559999999999681e-01 -1.907230000000000036e-01 8.118999999999999481e-03
2.104200000000000167e-02 -4.839720000000000133e-01 -2.255489999999999995e-01 8.586999999999999147e-03
2.104200000000000167e-02 -4.418869999999999743e-01 -2.680390000000000272e-01 9.315000000000000363e-03
2.104200000000000167e-02 -3.998030000000000195e-01 -3.198969999999999869e-01 9.700000000000000289e-03
2.104200000000000167e-02 -3.577179999999999804e-01 -3.850990000000000246e-01 1.132099999999999947e-02
2.104200000000000167e-02 -3.156340000000000257e-01 -4.507240000000000135e-01 1.073299999999999949e-02
2.104200000000000167e-02 -2.735489999999999866e-01 -5.265929999999999778e-01 1.083800000000000041e-02
2.104200000000000167e-02 -2.314650000000000041e-01 -5.924430000000000529e-01 1.004299999999999984e-02
2.104200000000000167e-02 -1.893799999999999928e-01 -6.323600000000000332e-01 1.037000000000000074e-02
2.104200000000000167e-02 -1.472960000000000103e-01 -6.738870000000000138e-01 1.072000000000000036e-02
2.104200000000000167e-02 -1.052109999999999990e-01 -7.154129999999999656e-01 1.078499999999999945e-02
2.104200000000000167e-02 -6.312700000000000256e-02 -5.380300000000000082e-01 1.030000000000000013e-02
2.104200000000000167e-02 -2.104200000000000167e-02 -3.212940000000000240e-01 1.960800000000000043e-02
2.104200000000000167e-02 2.104200000000000167e-02 3.212940000000000240e-01 1.960800000000000043e-02
2.104200000000000167e-02 6.312700000000000256e-02 5.380300000000000082e-01 1.030000000000000013e-02
2.104200000000000167e-02 1.052109999999999990e-01 7.154129999999999656e-01 1.078499999999999945e-02
2.104200000000000167e-02 1.472960000000000103e-01 6.738870000000000138e-01 1.072000000000000036e-02
2.104200000000000167e-02 1.893799999999999928e-01 6.323600000000000332e-01 1.037000000000000074e-02
2.104200000000000167e-02 2.314650000000000041e-01 5.924430000000000529e-01 1.004299999999999984e-02
2.104200000000000167e-02 2.735489999999999866e-01 5.265929999999999778e-01 1.083800000000000041e-02
2.104200000000000167e-02 3.156340000000000257e-01 4.507240000000000135e-01 1.073299999999999949e-02
2.104200000000000167e-02 3.577179999999999804e-01 3.850990000000000246e-01 1.132099999999999947e-02
2.104200000000000167e-02 3.998030000000000195e-01 3.198969999999999869e-01 9.700000000000000289e-03
2.104200000000000167e-02 4.418869999999999743e-01 2.680390000000000272e-01 9.315000000000000363e-03
2.104200000000000167e-02 4.839720000000000133e-01 2.255489999999999995e-01 8.586999999999999147e-03
2.104200000000000167e-02 5.260559999999999681e-01 1.907230000000000036e-01 8.118999999999999481e-03
2.104200000000000167e-02 5.681410000000000071e-01 1.700399999999999967e-01 7.856999999999999401e-03
2.104200000000000167e-02 6.102250000000000174e-01 1.307719999999999994e-01 7.773999999999999660e-03
2.104200000000000167e-02 6.523099999999999454e-01 1.107609999999999983e-01 8.387999999999999623e-03
2.104200000000000167e-02 6.943939999999999557e-01 1.023960000000000009e-01 8.403000000000000747e-03
2.104200000000000167e-02 7.364779999999999660e-01 9.552800000000000180e-02 8.278000000000000635e-03
6.312700000000000256e-02 -7.364779999999999660e-01 -8.950800000000000423e-02 8.101999999999999827e-03
6.312700000000000256e-02 -6.943939999999999557e-01 -1.068970000000000059e-01 8.073999999999999580e-03
6.312700000000000256e-02 -6.523099999999999454e-01 -1.215870000000000006e-01 8.305999999999999148e-03
6.312700000000000256e-02 -6.102250000000000174e-01 -1.430980000000000030e-01 8.281000000000000166e-03
6.312700000000000256e-02 -5.681410000000000071e-01 -1.763490000000000058e-01 8.278000000000000635e-03
6.312700000000000256e-02 -5.260559999999999681e-01 -2.053770000000000040e-01 7.978000000000000716e-03
6.312700000000000256e-02 -4.839720000000000133e-01 -2.403700000000000003e-01 8.415999999999999870e-03
6.312700000000000256e-02 -4.418869999999999743e-01 -2.899729999999999808e-01 8.692000000000000073e-03
6.312700000000000256e-02 -3.998030000000000195e-01 -3.421950000000000269e-01 1.022900000000000025e-02
6.312700000000000256e-02 -3.577179999999999804e-01 -4.194740000000000135e-01 1.125800000000000065e-02
6.312700000000000256e-02 -3.156340000000000257e-01 -5.064739999999999798e-01 1.058399999999999966e-02
6.312700000000000256e-02 -2.735489999999999866e-01 -5.856299999999999839e-01 1.084199999999999921e-02
6.312700000000000256e-02 -2.314650000000000041e-01 -6.578749999999999876e-01 1.066199999999999960e-02
6.312700000000000256e-02 -1.893799999999999928e-01 -7.082129999999999814e-01 1.032399999999999984e-02
6.312700000000000256e-02 -1.472960000000000103e-01 -7.102910000000000057e-01 1.073700000000000002e-02
6.312700000000000256e-02 -1.052109999999999990e-01 -7.047179999999999556e-01 1.094200000000000034e-02
6.312700000000000256e-02 -6.312700000000000256e-02 -5.525919999999999721e-01 1.041899999999999944e-02
6.312700000000000256e-02 -2.104200000000000167e-02 -2.827790000000000026e-01 1.931099999999999831e-02
6.312700000000000256e-02 2.104200000000000167e-02 2.827790000000000026e-01 1.931099999999999831e-02
6.312700000000000256e-02 6.312700000000000256e-02 5.525919999999999721e-01 1.041899999999999944e-02
6.312700000000000256e-02 1.052109999999999990e-01 7.047179999999999556e-01 1.094200000000000034e-02
6.312700000000000256e-02 1.472960000000000103e-01 7.102910000000000057e-01 1.073700000000000002e-02
6.312700000000000256e-02 1.893799999999999928e-01 7.082129999999999814e-01 1.032399999999999984e-02
6.312700000000000256e-02 2.314650000000000041e-01 6.578749999999999876e-01 1.066199999999999960e-02
6.312700000000000256e-02 2.735489999999999866e-01 5.856299999999999839e-01 1.084199999999999921e-02
6.312700000000000256e-02 3.156340000000000257e-01 5.064739999999999798e-01 1.058399999999999966e-02
6.312700000000000256e-02 3.577179999999999804e-01 4.194740000000000135e-01 1.125800000000000065e-02
6.312700000000000256e-02 3.998030000000000195e-01 3.421950000000000269e-01 1.022900000000000025e-02
6.312700000000000256e-02 4.418869999999999743e-01 2.899729999999999808e-01 8.692000000000000073e-03
6.312700000000000256e-02 4.839720000000000133e-01 2.403700000000000003e-01 8.415999999999999870e-03
6.312700000000000256e-02 5.260559999999999681e-01 2.053770000000000040e-01 7.978000000000000716e-03
6.312700000000000256e-02 5.681410000000000071e-01 1.763490000000000058e-01 8.278000000000000635e-03
6.312700000000000256e-02 6.102250000000000174e-01 1.430980000000000030e-01 8.281000000000000166e-03
6.312700000000000256e-02 6.523099999999999454e-01 1.215870000000000006e-01 8.305999999999999148e-03
6.312700000000000256e-02 6.943939999999999557e-01 1.068970000000000059e-01 8.073999999999999580e-03
6.312700000000000256e-02 7.364779999999999660e-01 8.950800000000000423e-02 8.101999999999999827e-03
1.052109999999999990e-01 -7.364779999999999660e-01 -1.117270000000000069e-01 8.302999999999999617e-03
1.052109999999999990e-01 -6.943939999999999557e-01 -1.253890000000000005e-01 8.524999999999999592e-03
1.052109999999999990e-01 -6.523099999999999454e-01 -1.480090000000000017e-01 8.824000000000000246e-03
1.052109999999999990e-01 -6.102250000000000174e-01 -1.595090000000000119e-01 8.335000000000000395e-03
1.052109999999999990e-01 -5.681410000000000071e-01 -1.843079999999999996e-01 8.382999999999999827e-03
1.052109999999999990e-01 -5.260559999999999681e-01 -2.188559999999999950e-01 8.160000000000000586e-03
1.052109999999999990e-01 -4.839720000000000133e-01 -2.618159999999999932e-01 8.437999999999999320e-03
1.052109999999999990e-01 -4.418869999999999743e-01 -3.098670000000000035e-01 8.928999999999999437e-03
1.052109999999999990e-01 -3.998030000000000195e-01 -3.727880000000000082e-01 9.534000000000000807e-03
1.052109999999999990e-01 -3.577179999999999804e-01 -4.694900000000000184e-01 1.095400000000000020e-02
1.052109999999999990e-01 -3.156340000000000257e-01 -5.515449999999999520e-01 1.041100000000000012e-02
1.052109999999999990e-01 -2.735489999999999866e-01 -6.395440000000000014e-01 1.077799999999999939e-02
1.052109999999999990e-01 -2.314650000000000041e-01 -7.109999999999999654e-01 1.067700000000000073e-02
1.052109999999999990e-01 -1.893799999999999928e-01 -7.504170000000000007e-01 1.044600000000000042e-02
1.052109999999999990e-01 -1.472960000000000103e-01 -7.536059999999999981e-01 1.036699999999999948e-02
1.052109999999999990e-01 -1.052109999999999990e-01 -7.260929999999999884e-01 1.083100000000000035e-02
1.052109999999999990e-01 -6.312700000000000256e-02 -5.775109999999999966e-01 1.045699999999999928e-02
1.052109999999999990e-01 -2.104200000000000167e-02 -2.216809999999999892e-01 1.880300000000000027e-02
1.052109999999999990e-01 2.104200000000000167e-02 2.216809999999999892e-01 1.880300000000000027e-02
1.052109999999999990e-01 6.312700000000000256e-02 5.775109999999999966e-01 1.045699999999999928e-02
1.052109999999999990e-01 1.052109999999999990e-01 7.260929999999999884e-01 1.083100000000000035e-02
1.052109999999999990e-01 1.472960000000000103e-01 7.536059999999999981e-01 1.036699999999999948e-02
1.052109999999999990e-01 1.893799999999999928e-01 7.504170000000000007e-01 1.044600000000000042e-02
1.052109999999999990e-01 2.314650000000000041e-01 7.109999999999999654e-01 1.067700000000000073e-02
1.052109999999999990e-01 2.735489999999999866e-01 6.395440000000000014e-01 1.077799999999999939e-02
1.052109999999999990e-01 3.156340000000000257e-01 5.515449999999999520e-01 1.041100000000000012e-02
1.052109999999999990e-01 3.577179999999999804e-01 4.694900000000000184e-01 1.095400000000000020e-02
1.052109999999999990e-01 3.998030000000000195e-01 3.727880000000000082e-01 9.534000000000000807e-03
1.052109999999999990e-01 4.418869999999999743e-01 3.098670000000000035e-01 8.928999999999999437e-03
1.052109999999999990e-01 4.839720000000000133e-01 2.618159999999999932e-01 8.437999999999999320e-03
1.052109999999999990e-01 5.260559999999999681e-01 2.188559999999999950e-01 8.160000000000000586e-03
1.052109999999999990e-01 5.681410000000000071e-01 1.843079999999999996e-01 8.382999999999999827e-03
1.052109999999999990e-01 6.102250000000000174e-01 1.595090000000000119e-01 8.335000000000000395e-03
1.052109999999999990e-01 6.523099999999999454e-01 1.480090000000000017e-01 8.824000000000000246e-03
1.052109999999999990e-01 6.943939999999999557e-01 1.253890000000000005e-01 8.524999999999999592e-03
1.052109999999999990e-01 7.364779999999999660e-01 1.117270000000000069e-01 8.302999999999999617e-03
1.472960000000000103e-01 -7.364779999999999660e-01 -1.168819999999999998e-01 8.746999999999999567e-03
1.472960000000000103e-01 -6.943939999999999557e-01 -1.381439999999999890e-01 8.767999999999999752e-03
1.472960000000000103e-01 -6.523099999999999454e-01 -1.542820000000000025e-01 8.278999999999999901e-03
1.472960000000000103e-01 -6.102250000000000174e-01 -1.738919999999999910e-01 7.912000000000000630e-03
1.472960000000000103e-01 -5.681410000000000071e-01 -1.930280000000000051e-01 8.253999999999999185e-03
1.472960000000000103e-01 -5.260559999999999681e-01 -2.286229999999999929e-01 8.203999999999999487e-03
1.472960000000000103e-01 -4.839720000000000133e-01 -2.801080000000000236e-01 8.148000000000000728e-03
1.472960000000000103e-01 -4.418869999999999743e-01 -3.424329999999999874e-01 8.942999999999999561e-03
1.472960000000000103e-01 -3.998030000000000195e-01 -4.027749999999999941e-01 9.539000000000000604e-03
1.472960000000000103e-01 -3.577179999999999804e-01 -4.851469999999999949e-01 1.061800000000000070e-02
1.472960000000000103e-01 -3.156340000000000257e-01 -5.689250000000000140e-01 1.034799999999999956e-02
1.472960000000000103e-01 -2.735489999999999866e-01 -6.557330000000000103e-01 1.080599999999999963e-02
1.472960000000000103e-01 -2.314650000000000041e-01 -7.407519999999999660e-01 1.056700000000000000e-02
1.472960000000000103e-01 -1.893799999999999928e-01 -7.698589999999999600e-01 1.048600000000000053e-02
1.472960000000000103e-01 -1.472960000000000103e-01 -7.579390000000000294e-01 1.007800000000000015e-02
1.472960000000000103e-01 -1.052109999999999990e-01 -6.785419999999999785e-01 1.050899999999999924e-02
1.472960000000000103e-01 -6.312700000000000256e-02 -4.894959999999999867e-01 9.787999999999999826e-03
1.472960000000000103e-01 -2.104200000000000167e-02 -1.691519999999999968e-01 1.850500000000000062e-02
1.472960000000000103e-01 2.104200000000000167e-02 1.691519999999999968e-01 1.850500000000000062e-02
1.472960000000000103e-01 6.312700000000000256e-02 4.894959999999999867e-01 9.787999999999999826e-03
1.472960000000000103e-01 1.052109999999999990e-01 6.785419999999999785e-01 1.050899999999999924e-02
1.472960000000000103e-01 1.472960000000000103e-01 7.579390000000000294e-01 1.007800000000000015e-02
1.472960000000000103e-01 1.893799999999999928e-01 7.698589999999999600e-01 1.048600000000000053e-02
1.472960000000000103e-01 2.314650000000000041e-01 7.407519999999999660e-01 1.056700000000000000e-02
1.472960000000000103e-01 2.735489999999999866e-01 6.557330000000000103e-01 1.080599999999999963e-02
1.472960000000000103e-01 3.156340000000000257e-01 5.689250000000000140e-01 1.034799999999999956e-02
1.472960000000000103e-01 3.577179999999999804e-01 4.851469999999999949e-01 1.061800000000000070e-02
1.472960000000000103e-01 3.998030000000000195e-01 4.027749999999999941e-01 9.539000000000000604e-03
1.472960000000000103e-01 4.418869999999999743e-01 3.424329999999999874e-01 8.942999999999999561e-03
1.472960000000000103e-01 4.839720000000000133e-01 2.801080000000000236e-01 8.148000000000000728e-03
1.472960000000000103e-01 5.260559999999999681e-01 2.286229999999999929e-01 8.203999999999999487e-03
1.472960000000000103e-01 5.681410000000000071e-01 1.930280000000000051e-01 8.253999999999999185e-03
1.472960000000000103e-01 6.102250000000000174e-01 1.738919999999999910e-01 7.912000000000000630e-03
1.472960000000000103e-01 6.523099999999999454e-01 1.542820000000000025e-01 8.278999999999999901e-03
1.472960000000000103e-01 6.943939999999999557e-01 1.381439999999999890e-01 8.767999999999999752e-03
1.472960000000000103e-01 7.364779999999999660e-01 1.168819999999999998e-01 8.746999999999999567e-03
1.893799999999999928e-01 -7.364779999999999660e-01 -1.229750000000000010e-01 8.755999999999999894e-03
1.893799999999999928e-01 -6.943939999999999557e-01 -1.353860000000000063e-01 8.566999999999999962e-03
1.893799999999999928e-01 -6.523099999999999454e-01 -1.531879999999999908e-01 8.240000000000000796e-03
1.893799999999999928e-01 -6.102250000000000174e-01 -1.719670000000000087e-01 7.863000000000000198e-03
1.893799999999999928e-01 -5.681410000000000071e-01 -1.967760000000000065e-01 8.210999999999999549e-03
1.893799999999999928e-01 -5.260559999999999681e-01 -2.426129999999999953e-01 8.077000000000000846e-03
1.893799999999999928e-01 -4.839720000000000133e-01 -3.025760000000000116e-01 8.503999999999999407e-03
1.893799999999999928e-01 -4.418869999999999743e-01 -3.569229999999999903e-01 9.247000000000000011e-03
1.893799999999999928e-01 -3.998030000000000195e-01 -4.267699999999999827e-01 9.594000000000000097e-03
1.893799999999999928e-01 -3.577179999999999804e-01 -5.066349999999999465e-01 1.039699999999999999e-02
1.893799999999999928e-01 -3.156340000000000257e-01 -5.790739999999999776e-01 1.041899999999999944e-02
1.893799999999999928e-01 -2.735489999999999866e-01 -6.667509999999999826e-01 1.058699999999999919e-02
1.893799999999999928e-01 -2.314650000000000041e-01 -7.398500000000000076e-01 1.032199999999999958e-02
1.893799999999999928e-01 -1.893799999999999928e-01 -7.764640000000000430e-01 1.029099999999999980e-02
1.893799999999999928e-01 -1.472960000000000103e-01 -7.568439999999999612e-01 1.027800000000000068e-02
1.893799999999999928e-01 -1.052109999999999990e-01 -6.532999999999999918e-01 1.038099999999999960e-02
1.893799999999999928e-01 -6.312700000000000256e-02 -4.534619999999999762e-01 9.863999999999999505e-03
1.893799999999999928e-01 -2.104200000000000167e-02 -1.421709999999999918e-01 1.895700000000000163e-02
1.893799999999999928e-01 2.104200000000000167e-02 1.421709999999999918e-01 1.895700000000000163e-02
1.893799999999999928e-01 6.312700000000000256e-02 4.534619999999999762e-01 9.863999999999999505e-03
1.893799999999999928e-01 1.052109999999999990e-01 6.532999999999999918e-01 1.038099999999999960e-02
1.893799999999999928e-01 1.472960000000000103e-01 7.568439999999999612e-01 1.027800000000000068e-02
1.893799999999999928e-01 1.893799999999999928e-01 7.764640000000000430e-01 1.029099999999999980e-02
1.893799999999999928e-01 2.314650000000000041e-01 7.398500000000000076e-01 1.032199999999999958e-02
1.893799999999999928e-01 2.735489999999999866e-01 6.667509999999999826e-01 1.058699999999999919e-02
1.893799999999999928e-01 3.156340000000000257e-01 5.790739999999999776e-01 1.041899999999999944e-02
1.893799999999999928e-01 3.577179999999999804e-01 5.066349999999999465e-01 1.039699999999999999e-02
1.893799999999999928e-01 3.998030000000000195e-01 4.267699999999999827e-01 9.594000000000000097e-03
1.893799999999999928e-01 4.418869999999999743e-01 3.569229999999999903e-01 9.247000000000000011e-03
1.893799999999999928e-01 4.839720000000000133e-01 3.025760000000000116e-01 8.503999999999999407e-03
1.893799999999999928e-01 5.260559999999999681e-01 2.426129999999999953e-01 8.077000000000000846e-03
1.893799999999999928e-01 5.681410000000000071e-01 1.967760000000000065e-01 8.210999999999999549e-03
1.893799999999999928e-01 6.102250000000000174e-01 1.719670000000000087e-01 7.863000000000000198e-03
1.893799999999999928e-01 6.523099999999999454e-01 1.531879999999999908e-01 8.240000000000000796e-03
1.893799999999999928e-01 6.943939999999999557e-01 1.353860000000000063e-01 8.566999999999999962e-03
1.893799999999999928e-01 7.364779999999999660e-01 1.229750000000000010e-01 8.755999999999999894e-03
2.314650000000000041e-01 -7.364779999999999660e-01 -1.232580000000000064e-01 8.026000000000000148e-03
2.314650000000000041e-01 -6.943939999999999557e-01 -1.436910000000000132e-01 8.425000000000000197e-03
2.314650000000000041e-01 -6.523099999999999454e-01 -1.468359999999999943e-01 8.134000000000000605e-03
2.314650000000000041e-01 -6.102250000000000174e-01 -1.750589999999999924e-01 7.823999999999999358e-03
2.314650000000000041e-01 -5.681410000000000071e-01 -2.043409999999999949e-01 8.188000000000000833e-03
2.314650000000000041e-01 -5.260559999999999681e-01 -2.495040000000000036e-01 7.867999999999999994e-03
2.314650000000000041e-01 -4.839720000000000133e-01 -2.920200000000000018e-01 8.621999999999999456e-03
2.314650000000000041e-01 -4.418869999999999743e-01 -3.600340000000000207e-01 8.933999999999999234e-03
2.314650000000000041e-01 -3.998030000000000195e-01 -4.332050000000000067e-01 9.702000000000000554e-03
2.314650000000000041e-01 -3.577179999999999804e-01 -5.091480000000000450e-01 1.068400000000000079e-02
2.314650000000000041e-01 -3.156340000000000257e-01 -5.846789999999999488e-01 1.040100000000000052e-02
2.314650000000000041e-01 -2.735489999999999866e-01 -6.637539999999999552e-01 1.062199999999999950e-02
2.314650000000000041e-01 -2.314650000000000041e-01 -7.383680000000000243e-01 1.035799999999999915e-02
2.314650000000000041e-01 -1.893799999999999928e-01 -7.802489999999999704e-01 9.827999999999999931e-03
2.314650000000000041e-01 -1.472960000000000103e-01 -7.449400000000000466e-01 1.004900000000000064e-02
2.314650000000000041e-01 -1.052109999999999990e-01 -6.326659999999999506e-01 1.012300000000000005e-02
2.314650000000000041e-01 -6.312700000000000256e-02 -4.320060000000000011e-01 1.001400000000000033e-02
2.314650000000000041e-01 -2.104200000000000167e-02 -1.537040000000000073e-01 1.811799999999999869e-02
2.314650000000000041e-01 2.104200000000000167e-02 1.537040000000000073e-01 1.811799999999999869e-02
2.314650000000000041e-01 6.312700000000000256e-02 4.320060000000000011e-01 1.001400000000000033e-02
2.314650000000000041e-01 1.052109999999999990e-01 6.326659999999999506e-01 1.012300000000000005e-02
2.314650000000000041e-01 1.472960000000000103e-01 7.449400000000000466e-01 1.004900000000000064e-02
2.314650000000000041e-01 1.893799999999999928e-01 7.802489999999999704e-01 9.827999999999999931e-03
2.314650000000000041e-01 2.314650000000000041e-01 7.383680000000000243e-01 1.035799999999999915e-02
2.314650000000000041e-01 2.735489999999999866e-01 6.637539999999999552e-01 1.062199999999999950e-02
2.314650000000000041e-01 3.156340000000000257e-01 5.846789999999999488e-01 1.040100000000000052e-02
2.314650000000000041e-01 3.577179999999999804e-01 5.091480000000000450e-01 1.068400000000000079e-02
2.314650000000000041e-01 3.998030000000000195e-01 4.332050000000000067e-01 9.702000000000000554e-03
2.314650000000000041e-01 4.418869999999999743e-01 3.600340000000000207e-01 8.933999999999999234e-03
2.314650000000000041e-01 4.839720000000000133e-01 2.920200000000000018e-01 8.621999999999999456e-03
2.314650000000000041e-01 5.260559999999999681e-01 2.495040000000000036e-01 7.867999999999999994e-03
2.314650000000000041e-01 5.681410000000000071e-01 2.043409999999999949e-01 8.188000000000000833e-03
2.314650000000000041e-01 6.102250000000000174e-01 1.750589999999999924e-01 7.823999999999999358e-03
2.314650000000000041e-01 6.523099999999999454e-01 1.468359999999999943e-01 8.134000000000000605e-03
2.314650000000000041e-01 6.943939999999999557e-01 1.436910000000000132e-01 8.425000000000000197e-03
2.314650000000000041e-01 7.364779999999999660e-01 1.232580000000000064e-01 8.026000000000000148e-03
2.735489999999999866e-01 -7.364779999999999660e-01 -1.198280000000000040e-01 8.519999999999999796e-03
2.735489999999999866e-01 -6.943939999999999557e-01 -1.466840000000000088e-01 8.472000000000000364e-03
2.735489999999999866e-01 -6.523099999999999454e-01 -1.433790000000000064e-01 8.276999999999999635e-03
2.735489999999999866e-01 -6.102250000000000174e-01 -1.845799999999999941e-01 8.174000000000000710e-03
2.735489999999999866e-01 -5.681410000000000071e-01 -2.226440000000000086e-01 8.064999999999999253e-03
2.735489999999999866e-01 -5.260559999999999681e-01 -2.662800000000000167e-01 8.024999999999999148e-03
2.735489999999999866e-01 -4.839720000000000133e-01 -3.065370000000000039e-01 8.188000000000000833e-03
2.735489999999999866e-01 -4.418869999999999743e-01 -3.528499999999999970e-01 8.618000000000000660e-03
2.735489999999999866e-01 -3.998030000000000195e-01 -4.376470000000000082e-01 9.549000000000000196e-03
2.735489999999999866e-01 -3.577179999999999804e-01 -5.064309999999999645e-01 9.556999999999999523e-03
2.735489999999999866e-01 -3.156340000000000257e-01 -6.028329999999999522e-01 1.076399999999999926e-02
2.735489999999999866e-01 -2.735489999999999866e-01 -6.739349999999999508e-01 1.051599999999999931e-02
2.735489999999999866e-01 -2.314650000000000041e-01 -7.507549999999999502e-01 1.049500000000000086e-02
2.735489999999999866e-01 -1.893799999999999928e-01 -7.694889999999999786e-01 1.026600000000000082e-02
2.735489999999999866e-01 -1.472960000000000103e-01 -7.386409999999999920e-01 1.018299999999999934e-02
2.735489999999999866e-01 -1.052109999999999990e-01 -6.198759999999999826e-01 9.901999999999999344e-03
2.735489999999999866e-01 -6.312700000000000256e-02 -4.045409999999999839e-01 9.520999999999999949e-03
2.735489999999999866e-01 -2.104200000000000167e-02 -1.434920000000000084e-01 1.872700000000000059e-02
2.735489999999999866e-01 2.104200000000000167e-02 1.434920000000000084e-01 1.872700000000000059e-02
2.735489999999999866e-01 6.312700000000000256e-02 4.045409999999999839e-01 9.520999999999999949e-03
2.735489999999999866e-01 1.052109999999999990e-01 6.198759999999999826e-01 9.901999999999999344e-03
2.735489999999999866e-01 1.472960000000000103e-01 7.386409999999999920e-01 1.018299999999999934e-02
2.735489999999999866e-01 1.893799999999999928e-01 7.694889999999999786e-01 1.026600000000000082e-02
2.735489999999999866e-01 2.314650000000000041e-01 7.507549999999999502e-01 1.049500000000000086e-02
2.735489999999999866e-01 2.735489999999999866e-01 6.739349999999999508e-01 1.051599999999999931e-02
2.735489999999999866e-01 3.156340000000000257e-01 6.028329999999999522e-01 1.076399999999999926e-02
2.735489999999999866e-01 3.577179999999999804e-01 5.064309999999999645e-01 9.556999999999999523e-03
2.735489999999999866e-01 3.998030000000000195e-01 4.376470000000000082e-01 9.549000000000000196e-03
2.735489999999999866e-01 4.418869999999999743e-01 3.528499999999999970e-01 8.618000000000000660e-03
2.735489999999999866e-01 4.839720000000000133e-01 3.065370000000000039e-01 8.188000000000000833e-03
2.735489999999999866e-01 5.260559999999999681e-01 2.662800000000000167e-01 8.024999999999999148e-03
2.735489999999999866e-01 5.681410000000000071e-01 2.226440000000000086e-01 8.064999999999999253e-03
2.735489999999999866e-01 6.102250000000000174e-01 1.845799999999999941e-01 8.174000000000000710e-03
2.735489999999999866e-01 6.523099999999999454e-01 1.433790000000000064e-01 8.276999999999999635e-03
2.735489999999999866e-01 6.943939999999999557e-01 1.466840000000000088e-01 8.472000000000000364e-03
2.735489999999999866e-01 7.364779999999999660e-01 1.198280000000000040e-01 8.519999999999999796e-03
3.156340000000000257e-01 -7.364779999999999660e-01 -1.240419999999999995e-01 8.189000000000000098e-03
3.156340000000000257e-01 -6.943939999999999557e-01 -1.458520000000000094e-01 8.281000000000000166e-03
3.156340000000000257e-01 -6.523099999999999454e-01 -1.540930000000000077e-01 8.024999999999999148e-03
3.156340000000000257e-01 -6.102250000000000174e-01 -1.826190000000000035e-01 8.198999999999999691e-03
3.156340000000000257e-01 -5.681410000000000071e-01 -2.262200000000000044e-01 8.120000000000000481e-03
3.156340000000000257e-01 -5.260559999999999681e-01 -2.681290000000000062e-01 8.156999999999999321e-03
3.156340000000000257e-01 -4.839720000000000133e-01 -3.135029999999999761e-01 8.384000000000000827e-03
3.156340000000000257e-01 -4.418869999999999743e-01 -3.640579999999999927e-01 8.571000000000000493e-03
3.156340000000000257e-01 -3.998030000000000195e-01 -4.313009999999999899e-01 9.289999999999999647e-03
3.156340000000000257e-01 -3.577179999999999804e-01 -4.995390000000000108e-01 9.726999999999999535e-03
3.156340000000000257e-01 -3.156340000000000257e-01 -5.817799999999999638e-01 1.096199999999999952e-02
3.156340000000000257e-01 -2.735489999999999866e-01 -6.749819999999999709e-01 1.036100000000000042e-02
3.156340000000000257e-01 -2.314650000000000041e-01 -7.414439999999999920e-01 1.006400000000000003e-02
3.156340000000000257e-01 -1.893799999999999928e-01 -7.654619999999999758e-01 1.002199999999999966e-02
3.156340000000000257e-01 -1.472960000000000103e-01 -7.243370000000000086e-01 9.861999999999999239e-03
3.156340000000000257e-01 -1.052109999999999990e-01 -5.932809999999999473e-01 9.690999999999999961e-03
3.156340000000000257e-01 -6.312700000000000256e-02 -4.020929999999999782e-01 9.657000000000000653e-03
3.156340000000000257e-01 -2.104200000000000167e-02 -1.441679999999999906e-01 1.892200000000000132e-02
3.156340000000000257e-01 2.104200000000000167e-02 1.441679999999999906e-01 1.892200000000000132e-02
3.156340000000000257e-01 6.312700000000000256e-02 4.020929999999999782e-01 9.657000000000000653e-03
3.156340000000000257e-01 1.052109999999999990e-01 5.932809999999999473e-01 9.690999999999999961e-03
3.156340000000000257e-01 1.472960000000000103e-01 7.243370000000000086e-01 9.861999999999999239e-03
3.156340000000000257e-01 1.893799999999999928e-01 7.654619999999999758e-01 1.002199999999999966e-02
3.156340000000000257e-01 2.314650000000000041e-01 7.414439999999999920e-01 1.006400000000000003e-02
3.156340000000000257e-01 2.735489999999999866e-01 6.749819999999999709e-01 1.036100000000000042e-02
3.156340000000000257e-01 3.156340000000000257e-01 5.817799999999999638e-01 1.096199999999999952e-02
3.156340000000000257e-01 3.577179999999999804e-01 4.995390000000000108e-01 9.726999999999999535e-03
3.156340000000000257e-01 3.998030000000000195e-01 4.313009999999999899e-01 9.289999999999999647e-03
3.156340000000000257e-01 4.418869999999999743e-01 3.640579999999999927e-01 8.571000000000000493e-03
3.156340000000000257e-01 4.839720000000000133e-01 3.135029999999999761e-01 8.384000000000000827e-03
3.156340000000000257e-01 5.260559999999999681e-01 2.681290000000000062e-01 8.156999999999999321e-03
3.156340000000000257e-01 5.681410000000000071e-01 2.262200000000000044e-01 8.120000000000000481e-03
3.156340000000000257e-01 6.102250000000000174e-01 1.826190000000000035e-01 8.198999999999999691e-03
3.156340000000000257e-01 6.523099999999999454e-01 1.540930000000000077e-01 8.024999999999999148e-03
3.156340000000000257e-01 6.943939999999999557e-01 1.458520000000000094e-01 8.281000000000000166e-03
3.156340000000000257e-01 7.364779999999999660e-01 1.240419999999999995e-01 8.189000000000000098e-03
3.577179999999999804e-01 -7.364779999999999660e-01 -1.168669999999999987e-01 8.351000000000000784e-03
3.577179999999999804e-01 -6.943939999999999557e-01 -1.376130000000000131e-01 8.392000000000000154e-03
3.577179999999999804e-01 -6.523099999999999454e-01 -1.433669999999999944e-01 7.875999999999999321e-03
3.577179999999999804e-01 -6.102250000000000174e-01 -1.856170000000000042e-01 7.931000000000000549e-03
3.577179999999999804e-01 -5.681410000000000071e-01 -2.245530000000000026e-01 8.158000000000000321e-03
3.577179999999999804e-01 -5.260559999999999681e-01 -2.638309999999999822e-01 8.054000000000000395e-03
3.577179999999999804e-01 -4.839720000000000133e-01 -3.208150000000000168e-01 8.342999999999999722e-03
3.577179999999999804e-01 -4.418869999999999743e-01 -3.638129999999999975e-01 8.671999999999999154e-03
3.577179999999999804e-01 -3.998030000000000195e-01 -4.265930000000000000e-01 9.528000000000000011e-03
3.577179999999999804e-01 -3.577179999999999804e-01 -4.955249999999999932e-01 9.782000000000000764e-03
3.577179999999999804e-01 -3.156340000000000257e-01 -5.938290000000000513e-01 1.074300000000000081e-02
3.577179999999999804e-01 -2.735489999999999866e-01 -6.721150000000000180e-01 1.066199999999999960e-02
3.577179999999999804e-01 -2.314650000000000041e-01 -7.434100000000000152e-01 1.034000000000000023e-02
3.577179999999999804e-01 -1.893799999999999928e-01 -7.616600000000000037e-01 9.700999999999999554e-03
3.577179999999999804e-01 -1.472960000000000103e-01 -7.230969999999999898e-01 9.976000000000000492e-03
3.577179999999999804e-01 -1.052109999999999990e-01 -6.177979999999999583e-01 1.007100000000000009e-02
3.577179999999999804e-01 -6.312700000000000256e-02 -4.149789999999999868e-01 1.033700000000000070e-02
3.577179999999999804e-01 -2.104200000000000167e-02 -1.495160000000000100e-01 1.879300000000000068e-02
3.577179999999999804e-01 2.104200000000000167e-02 1.495160000000000100e-01 1.879300000000000068e-02
3.577179999999999804e-01 6.312700000000000256e-02 4.149789999999999868e-01 1.033700000000000070e-02
3.577179999999999804e-01 1.052109999999999990e-01 6.177979999999999583e-01 1.007100000000000009e-02
3.577179999999999804e-01 1.472960000000000103e-01 7.230969999999999898e-01 9.976000000000000492e-03
3.577179999999999804e-01 1.893799999999999928e-01 7.616600000000000037e-01 9.700999999999999554e-03
3.577179999999999804e-01 2.314650000000000041e-01 7.434100000000000152e-01 1.034000000000000023e-02
3.577179999999999804e-01 2.735489999999999866e-01 6.721150000000000180e-01 1.066199999999999960e-02
3.577179999999999804e-01 3.156340000000000257e-01 5.938290000000000513e-01 1.074300000000000081e-02
3.577179999999999804e-01 3.577179999999999804e-01 4.955249999999999932e-01 9.782000000000000764e-03
3.577179999999999804e-01 3.998030000000000195e-01 4.265930000000000000e-01 9.528000000000000011e-03
3.577179999999999804e-01 4.418869999999999743e-01 3.638129999999999975e-01 8.671999999999999154e-03
3.577179999999999804e-01 4.839720000000000133e-01 3.208150000000000168e-01 8.342999999999999722e-03
3.577179999999999804e-01 5.260559999999999681e-01 2.638309999999999822e-01 8.054000000000000395e-03
3.577179999999999804e-01 5.681410000000000071e-01 2.245530000000000026e-01 8.158000000000000321e-03
3.577179999999999804e-01 6.102250000000000174e-01 1.856170000000000042e-01 7.931000000000000549e-03
3.577179999999999804e-01 6.523099999999999454e-01 1.433669999999999944e-01 7.875999999999999321e-03
3.577179999999999804e-01 6.943939999999999557e-01 1.376130000000000131e-01 8.392000000000000154e-03
3.577179999999999804e-01 7.364779999999999660e-01 1.168669999999999987e-01 8.351000000000000784e-03
3.998030000000000195e-01 -7.364779999999999660e-01 -1.198820000000000024e-01 8.373000000000000234e-03
3.998030000000000195e-01 -6.943939999999999557e-01 -1.381060000000000065e-01 8.253999999999999185e-03
3.998030000000000195e-01 -6.523099999999999454e-01 -1.589649999999999952e-01 8.042000000000000537e-03
3.998030000000000195e-01 -6.102250000000000174e-01 -1.901519999999999877e-01 7.780999999999999722e-03
3.998030000000000195e-01 -5.681410000000000071e-01 -2.263270000000000004e-01 7.863000000000000198e-03
3.998030000000000195e-01 -5.260559999999999681e-01 -2.568119999999999847e-01 8.007000000000000228e-03
3.998030000000000195e-01 -4.839720000000000133e-01 -3.233280000000000043e-01 8.462000000000000771e-03
3.998030000000000195e-01 -4.418869999999999743e-01 -3.645050000000000234e-01 8.741999999999999771e-03
3.998030000000000195e-01 -3.998030000000000195e-01 -4.227270000000000194e-01 8.999000000000000055e-03
3.998030000000000195e-01 -3.577179999999999804e-01 -4.965289999999999981e-01 9.679999999999999369e-03
3.998030000000000195e-01 -3.156340000000000257e-01 -5.846310000000000118e-01 1.074600000000000034e-02
3.998030000000000195e-01 -2.735489999999999866e-01 -6.667180000000000328e-01 1.059799999999999978e-02
3.998030000000000195e-01 -2.314650000000000041e-01 -7.316340000000000066e-01 1.024000000000000084e-02
3.998030000000000195e-01 -1.893799999999999928e-01 -7.660740000000000327e-01 1.014499999999999950e-02
3.998030000000000195e-01 -1.472960000000000103e-01 -7.251589999999999980e-01 9.919999999999999998e-03
3.998030000000000195e-01 -1.052109999999999990e-01 -6.329719999999999791e-01 9.818999999999999603e-03
3.998030000000000195e-01 -6.312700000000000256e-02 -4.278660000000000241e-01 1.005400000000000044e-02
3.998030000000000195e-01 -2.104200000000000167e-02 -1.670260000000000078e-01 1.851399999999999921e-02
3.998030000000000195e-01 2.104200000000000167e-02 1.670260000000000078e-01 1.851399999999999921e-02
3.998030000000000195e-01 6.312700000000000256e-02 4.278660000000000241e-01 1.005400000000000044e-02
3.998030000000000195e-01 1.052109999999999990e-01 6.329719999999999791e-01 9.818999999999999603e-03
3.998030000000000195e-01 1.472960000000000103e-01 7.251589999999999980e-01 9.919999999999999998e-03
3.998030000000000195e-01 1.893799999999999928e-01 7.660740000000000327e-01 1.014499999999999950e-02
3.998030000000000195e-01 2.314650000000000041e-01 7.316340000000000066e-01 1.024000000000000084e-02
3.998030000000000195e-01 2.735489999999999866e-01 6.667180000000000328e-01 1.059799999999999978e-02
3.998030000000000195e-01 3.156340000000000257e-01 5.846310000000000118e-01 1.074600000000000034e-02
3.998030000000000195e-01 3.577179999999999804e-01 4.965289999999999981e-01 9.679999999999999369e-03
3.998030000000000195e-01 3.998030000000000195e-01 4.227270000000000194e-01 8.999000000000000055e-03
3.998030000000000195e-01 4.418869999999999743e-01 3.645050000000000234e-01 8.741999999999999771e-03
3.998030000000000195e-01 4.839720000000000133e-01 3.233280000000000043e-01 8.462000000000000771e-03
3.998030000000000195e-01 5.260559999999999681e-01 2.568119999999999847e-01 8.007000000000000228e-03
3.998030000000000195e-01 5.681410000000000071e-01 2.263270000000000004e-01 7.863000000000000198e-03
3.998030000000000195e-01 6.102250000000000174e-01 1.901519999999999877e-01 7.780999999999999722e-03
3.998030000000000195e-01 6.523099999999999454e-01 1.589649999999999952e-01 8.042000000000000537e-03
3.998030000000000195e-01 6.943939999999999557e-01 1.381060000000000065e-01 8.253999999999999185e-03
3.998030000000000195e-01 7.364779999999999660e-01 1.198820000000000024e-01 8.373000000000000234e-03
4.418869999999999743e-01 -7.364779999999999660e-01 -1.117920000000000025e-01 8.418999999999999401e-03
4.418869999999999743e-01 -6.943939999999999557e-01 -1.254210000000000047e-01 8.555999999999999370e-03
4.418869999999999743e-01 -6.523099999999999454e-01 -1.586130000000000040e-01 7.924999999999999753e-03
4.418869999999999743e-01 -6.102250000000000174e-01 -1.709769999999999901e-01 7.889000000000000179e-03
4.418869999999999743e-01 -5.681410000000000071e-01 -2.076310000000000100e-01 7.827999999999999889e-03
4.418869999999999743e-01 -5.260559999999999681e-01 -2.463780000000000137e-01 7.998999999999999166e-03
4.418869999999999743e-01 -4.839720000000000133e-01 -2.972279999999999922e-01 8.364999999999999172e-03
4.418869999999999743e-01 -4.418869999999999743e-01 -3.452520000000000033e-01 8.802000000000000796e-03
4.418869999999999743e-01 -3.998030000000000195e-01 -3.999840000000000062e-01 9.197000000000000314e-03
4.418869999999999743e-01 -3.577179999999999804e-01 -4.746139999999999803e-01 9.927999999999999325e-03
4.418869999999999743e-01 -3.156340000000000257e-01 -5.589220000000000299e-01 1.071300000000000030e-02
4.418869999999999743e-01 -2.735489999999999866e-01 -6.502240000000000242e-01 1.055700000000000041e-02
4.418869999999999743e-01 -2.314650000000000041e-01 -7.071979999999999933e-01 1.043299999999999957e-02
4.418869999999999743e-01 -1.893799999999999928e-01 -7.459710000000000507e-01 1.021000000000000033e-02
4.418869999999999743e-01 -1.472960000000000103e-01 -7.302330000000000210e-01 1.037199999999999928e-02
4.418869999999999743e-01 -1.052109999999999990e-01 -6.504170000000000229e-01 1.004200000000000058e-02
4.418869999999999743e-01 -6.312700000000000256e-02 -4.472280000000000144e-01 1.000900000000000054e-02
4.418869999999999743e-01 -2.104200000000000167e-02 -1.905920000000000114e-01 1.812799999999999828e-02
4.418869999999999743e-01 2.104200000000000167e-02 1.905920000000000114e-01 1.812799999999999828e-02
4.418869999999999743e-01 6.312700000000000256e-02 4.472280000000000144e-01 1.000900000000000054e-02
4.418869999999999743e-01 1.052109999999999990e-01 6.504170000000000229e-01 1.004200000000000058e-02
4.418869999999999743e-01 1.472960000000000103e-01 7.302330000000000210e-01 1.037199999999999928e-02
4.418869999999999743e-01 1.893799999999999928e-01 7.459710000000000507e-01 1.021000000000000033e-02
4.418869999999999743e-01 2.314650000000000041e-01 7.071979999999999933e-01 1.043299999999999957e-02
4.418869999999999743e-01 2.735489999999999866e-01 6.502240000000000242e-01 1.055700000000000041e-02
4.418869999999999743e-01 3.156340000000000257e-01 5.589220000000000299e-01 1.071300000000000030e-02
4.418869999999999743e-01 3.577179999999999804e-01 4.746139999999999803e-01 9.927999999999999325e-03
4.418869999999999743e-01 3.998030000000000195e-01 3.999840000000000062e-01 9.197000000000000314e-03
4.418869999999999743e-01 4.418869999999999743e-01 3.452520000000000033e-01 8.802000000000000796e-03
4.418869999999999743e-01 4.839720000000000133e-01 2.972279999999999922e-01 8.364999999999999172e-03
4.418869999999999743e-01 5.260559999999999681e-01 2.463780000000000137e-01 7.998999999999999166e-03
4.418869999999999743e-01 5.681410000000000071e-01 2.076310000000000100e-01 7.827999999999999889e-03
4.418869999999999743e-01 6.102250000000000174e-01 1.709769999999999901e-01 7.889000000000000179e-03
4.418869999999999743e-01 6.523099999999999454e-01 1.586130000000000040e-01 7.924999999999999753e-03
4.418869999999999743e-01 6.943939999999999557e-01 1.254210000000000047e-01 8.555999999999999370e-03
4.418869999999999743e-01 7.364779999999999660e-01 1.117920000000000025e-01 8.418999999999999401e-03
4.839720000000000133e-01 -7.364779999999999660e-01 -9.510399999999999410e-02 8.134999999999999870e-03
4.839720000000000133e-01 -6.943939999999999557e-01 -1.188300000000000051e-01 8.144999999999999463e-03
4.839720000000000133e-01 -6.523099999999999454e-01 -1.423919999999999908e-01 8.030999999999999944e-03
4.839720000000000133e-01 -6.102250000000000174e-01 -1.648699999999999888e-01 7.812000000000000367e-03
4.839720000000000133e-01 -5.681410000000000071e-01 -1.945739999999999970e-01 8.047999999999999599e-03
4.839720000000000133e-01 -5.260559999999999681e-01 -2.342009999999999925e-01 7.974999999999999450e-03
4.839720000000000133e-01 -4.839720000000000133e-01 -2.901989999999999847e-01 8.033000000000000210e-03
4.839720000000000133e-01 -4.418869999999999743e-01 -3.242470000000000074e-01 8.370000000000000703e-03
4.839720000000000133e-01 -3.998030000000000195e-01 -3.738639999999999741e-01 8.569000000000000228e-03
4.839720000000000133e-01 -3.577179999999999804e-01 -4.368500000000000161e-01 9.485000000000000375e-03
4.839720000000000133e-01 -3.156340000000000257e-01 -5.308460000000000401e-01 1.056099999999999921e-02
4.839720000000000133e-01 -2.735489999999999866e-01 -6.082940000000000014e-01 1.061699999999999970e-02
4.839720000000000133e-01 -2.314650000000000041e-01 -6.869020000000000126e-01 1.079699999999999931e-02
4.839720000000000133e-01 -1.893799999999999928e-01 -7.398169999999999469e-01 1.007699999999999915e-02
4.839720000000000133e-01 -1.472960000000000103e-01 -7.401879999999999571e-01 9.867000000000000770e-03
4.839720000000000133e-01 -1.052109999999999990e-01 -6.841469999999999496e-01 9.837000000000000258e-03
4.839720000000000133e-01 -6.312700000000000256e-02 -4.906240000000000046e-01 9.894000000000000017e-03
4.839720000000000133e-01 -2.104200000000000167e-02 -2.032849999999999935e-01 1.794499999999999915e-02
4.839720000000000133e-01 2.104200000000000167e-02 2.032849999999999935e-01 1.794499999999999915e-02
4.839720000000000133e-01 6.312700000000000256e-02 4.906240000000000046e-01 9.894000000000000017e-03
4.839720000000000133e-01 1.052109999999999990e-01 6.841469999999999496e-01 9.837000000000000258e-03
4.839720000000000133e-01 1.472960000000000103e-01 7.401879999999999571e-01 9.867000000000000770e-03
4.839720000000000133e-01 1.893799999999999928e-01 7.398169999999999469e-01 1.007699999999999915e-02
4.839720000000000133e-01 2.314650000000000041e-01 6.869020000000000126e-01 1.079699999999999931e-02
4.839720000000000133e-01 2.735489999999999866e-01 6.082940000000000014e-01 1.061699999999999970e-02
4.839720000000000133e-01 3.156340000000000257e-01 5.308460000000000401e-01 1.056099999999999921e-02
4.839720000000000133e-01 3.577179999999999804e-01 4.368500000000000161e-01 9.485000000000000375e-03
4.839720000000000133e-01 3.998030000000000195e-01 3.738639999999999741e-01 8.569000000000000228e-03
4.839720000000000133e-01 4.418869999999999743e-01 3.242470000000000074e-01 8.370000000000000703e-03
4.839720000000000133e-01 4.839720000000000133e-01 2.901989999999999847e-01 8.033000000000000210e-03
4.839720000000000133e-01 5.260559999999999681e-01 2.342009999999999925e-01 7.974999999999999450e-03
4.839720000000000133e-01 5.681410000000000071e-01 1.945739999999999970e-01 8.047999999999999599e-03
4.839720000000000133e-01 6.102250000000000174e-01 1.648699999999999888e-01 7.812000000000000367e-03
4.839720000000000133e-01 6.523099999999999454e-01 1.423919999999999908e-01 8.030999999999999944e-03
4.839720000000000133e-01 6.943939999999999557e-01 1.188300000000000051e-01 8.144999999999999463e-03
4.839720000000000133e-01 7.364779999999999660e-01 9.510399999999999410e-02 8.134999999999999870e-03
5.260559999999999681e-01 -7.364779999999999660e-01 -8.623999999999999722e-02 7.992000000000000839e-03
5.260559999999999681e-01 -6.943939999999999557e-01 -1.124679999999999985e-01 8.779999999999999610e-03
5.260559999999999681e-01 -6.523099999999999454e-01 -1.338199999999999945e-01 8.515999999999999265e-03
5.260559999999999681e-01 -6.102250000000000174e-01 -1.520440000000000125e-01 8.042999999999999802e-03
5.260559999999999681e-01 -5.681410000000000071e-01 -1.757610000000000006e-01 8.038000000000000006e-03
5.260559999999999681e-01 -5.260559999999999681e-01 -2.124089999999999867e-01 7.967000000000000123e-03
5.260559999999999681e-01 -4.839720000000000133e-01 -2.589170000000000083e-01 8.205999999999999753e-03
5.260559999999999681e-01 -4.418869999999999743e-01 -3.084939999999999904e-01 8.623999999999999722e-03
5.260559999999999681e-01 -3.998030000000000195e-01 -3.466629999999999989e-01 8.338999999999999191e-03
5.260559999999999681e-01 -3.577179999999999804e-01 -4.081759999999999833e-01 9.249000000000000277e-03
5.260559999999999681e-01 -3.156340000000000257e-01 -4.853430000000000244e-01 9.313000000000000098e-03
5.260559999999999681e-01 -2.735489999999999866e-01 -5.603719999999999812e-01 1.089599999999999944e-02
5.260559999999999681e-01 -2.314650000000000041e-01 -6.481940000000000479e-01 1.043999999999999963e-02
5.260559999999999681e-01 -1.893799999999999928e-01 -7.023009999999999531e-01 9.948000000000000245e-03
5.260559999999999681e-01 -1.472960000000000103e-01 -7.385129999999999750e-01 1.004999999999999991e-02
5.260559999999999681e-01 -1.052109999999999990e-01 -7.496110000000000273e-01 9.893000000000000752e-03
5.260559999999999681e-01 -6.312700000000000256e-02 -6.085190000000000321e-01 9.716000000000000678e-03
5.260559999999999681e-01 -2.104200000000000167e-02 -2.909789999999999877e-01 1.793399999999999855e-02
5.260559999999999681e-01 2.104200000000000167e-02 2.909789999999999877e-01 1.793399999999999855e-02
5.260559999999999681e-01 6.312700000000000256e-02 6.085190000000000321e-01 9.716000000000000678e-03
5.260559999999999681e-01 1.052109999999999990e-01 7.496110000000000273e-01 9.893000000000000752e-03
5.260559999999999681e-01 1.472960000000000103e-01 7.385129999999999750e-01 1.004999999999999991e-02
5.260559999999999681e-01 1.893799999999999928e-01 7.023009999999999531e-01 9.948000000000000245e-03
5.260559999999999681e-01 2.314650000000000041e-01 6.481940000000000479e-01 1.043999999999999963e-02
5.260559999999999681e-01 2.735489999999999866e-01 5.603719999999999812e-01 1.089599999999999944e-02
5.260559999999999681e-01 3.156340000000000257e-01 4.853430000000000244e-01 9.313000000000000098e-03
5.260559999999999681e-01 3.577179999999999804e-01 4.081759999999999833e-01 9.249000000000000277e-03
5.260559999999999681e-01 3.998030000000000195e-01 3.466629999999999989e-01 8.338999999999999191e-03
5.260559999999999681e-01 4.418869999999999743e-01 3.084939999999999904e-01 8.623999999999999722e-03
5.260559999999999681e-01 4.839720000000000133e-01 2.589170000000000083e-01 8.205999999999999753e-03
5.260559999999999681e-01 5.260559999999999681e-01 2.124089999999999867e-01 7.967000000000000123e-03
5.260559999999999681e-01 5.681410000000000071e-01 1.757610000000000006e-01 8.038000000000000006e-03
5.260559999999999681e-01 6.102250000000000174e-01 1.520440000000000125e-01 8.042999999999999802e-03
5.260559999999999681e-01 6.523099999999999454e-01 1.338199999999999945e-01 8.515999999999999265e-03
5.260559999999999681e-01 6.943939999999999557e-01 1.124679999999999985e-01 8.779999999999999610e-03
5.260559999999999681e-01 7.364779999999999660e-01 8.623999999999999722e-02 7.992000000000000839e-03
5.681410000000000071e-01 -7.364779999999999660e-01 -8.310299999999999632e-02 7.825999999999999623e-03
5.681410000000000071e-01 -6.943939999999999557e-01 -1.042109999999999981e-01 7.986000000000000043e-03
5.681410000000000071e-01 -6.523099999999999454e-01 -1.306039999999999979e-01 8.208000000000000018e-03
5.681410000000000071e-01 -6.102250000000000174e-01 -1.520120000000000082e-01 8.201999999999999222e-03
5.681410000000000071e-01 -5.681410000000000071e-01 -1.703459999999999974e-01 8.089999999999999969e-03
5.681410000000000071e-01 -5.260559999999999681e-01 -1.999309999999999976e-01 7.879999999999999852e-03
5.681410000000000071e-01 -4.839720000000000133e-01 -2.507280000000000064e-01 8.134000000000000605e-03
5.681410000000000071e-01 -4.418869999999999743e-01 -2.807729999999999948e-01 8.085000000000000173e-03
5.681410000000000071e-01 -3.998030000000000195e-01 -3.159710000000000019e-01 8.286999999999999228e-03
5.681410000000000071e-01 -3.577179999999999804e-01 -3.732159999999999922e-01 9.053999999999999548e-03
5.681410000000000071e-01 -3.156340000000000257e-01 -4.394319999999999893e-01 9.157999999999999474e-03
5.681410000000000071e-01 -2.735489999999999866e-01 -5.256910000000000194e-01 1.002100000000000039e-02
5.681410000000000071e-01 -2.314650000000000041e-01 -6.181360000000000188e-01 1.045699999999999928e-02
5.681410000000000071e-01 -1.893799999999999928e-01 -6.731780000000000541e-01 9.938000000000000653e-03
5.681410000000000071e-01 -1.472960000000000103e-01 -7.201330000000000231e-01 9.979000000000000023e-03
5.681410000000000071e-01 -1.052109999999999990e-01 -7.511740000000000084e-01 9.596999999999999628e-03
5.681410000000000071e-01 -6.312700000000000256e-02 -5.805399999999999450e-01 9.778999999999999498e-03
5.681410000000000071e-01 -2.104200000000000167e-02 -3.015129999999999755e-01 1.814699999999999994e-02
5.681410000000000071e-01 2.104200000000000167e-02 3.015129999999999755e-01 1.814699999999999994e-02
5.681410000000000071e-01 6.312700000000000256e-02 5.805399999999999450e-01 9.778999999999999498e-03
5.681410000000000071e-01 1.052109999999999990e-01 7.511740000000000084e-01 9.596999999999999628e-03
5.681410000000000071e-01 1.472960000000000103e-01 7.201330000000000231e-01 9.979000000000000023e-03
5.681410000000000071e-01 1.893799999999999928e-01 6.731780000000000541e-01 9.938000000000000653e-03
5.681410000000000071e-01 2.314650000000000041e-01 6.181360000000000188e-01 1.045699999999999928e-02
5.681410000000000071e-01 2.735489999999999866e-01 5.256910000000000194e-01 1.002100000000000039e-02
5.681410000000000071e-01 3.156340000000000257e-01 4.394319999999999893e-01 9.157999999999999474e-03
5.681410000000000071e-01 3.577179999999999804e-01 3.732159999999999922e-01 9.053999999999999548e-03
5.681410000000000071e-01 3.998030000000000195e-01 3.159710000000000019e-01 8.286999999999999228e-03
5.681410000000000071e-01 4.418869999999999743e-01 2.807729999999999948e-01 8.085000000000000173e-03
5.681410000000000071e-01 4.839720000000000133e-01 2.507280000000000064e-01 8.134000000000000605e-03
5.681410000000000071e-01 5.260559999999999681e-01 1.999309999999999976e-01 7.879999999999999852e-03
5.681410000000000071e-01 5.681410000000000071e-01 1.703459999999999974e-01 8.089999999999999969e-03
5.681410000000000071e-01 6.102250000000000174e-01 1.520120000000000082e-01 8.201999999999999222e-03
5.681410000000000071e-01 6.523099999999999454e-01 1.306039999999999979e-01 8.208000000000000018e-03
5.681410000000000071e-01 6.943939999999999557e-01 1.042109999999999981e-01 7.986000000000000043e-03
5.681410000000000071e-01 7.364779999999999660e-01 8.310299999999999632e-02 7.825999999999999623e-03
6.102250000000000174e-01 -7.364779999999999660e-01 -8.185900000000000121e-02 8.103000000000000827e-03
6.102250000000000174e-01 -6.943939999999999557e-01 -1.036519999999999941e-01 8.595000000000000209e-03
6.102250000000000174e-01 -6.523099999999999454e-01 -1.234589999999999993e-01 8.184000000000000302e-03
6.102250000000000174e-01 -6.102250000000000174e-01 -1.452420000000000100e-01 8.276000000000000370e-03
6.102250000000000174e-01 -5.681410000000000071e-01 -1.557929999999999870e-01 8.134000000000000605e-03
6.102250000000000174e-01 -5.260559999999999681e-01 -1.958540000000000003e-01 7.701999999999999645e-03
6.102250000000000174e-01 -4.839720000000000133e-01 -2.214839999999999864e-01 7.800999999999999775e-03
6.102250000000000174e-01 -4.418869999999999743e-01 -2.530259999999999732e-01 8.269999999999999574e-03
6.102250000000000174e-01 -3.998030000000000195e-01 -3.000820000000000154e-01 8.413999999999999604e-03
6.102250000000000174e-01 -3.577179999999999804e-01 -3.462589999999999835e-01 8.437999999999999320e-03
6.102250000000000174e-01 -3.156340000000000257e-01 -4.041910000000000225e-01 9.613999999999999282e-03
6.102250000000000174e-01 -2.735489999999999866e-01 -4.595670000000000033e-01 1.044800000000000069e-02
6.102250000000000174e-01 -2.314650000000000041e-01 -5.304910000000000458e-01 1.038200000000000060e-02
6.102250000000000174e-01 -1.893799999999999928e-01 -5.847599999999999465e-01 1.004000000000000031e-02
6.102250000000000174e-01 -1.472960000000000103e-01 -6.389960000000000084e-01 1.008500000000000021e-02
6.102250000000000174e-01 -1.052109999999999990e-01 -7.436989999999999990e-01 9.804000000000000214e-03
6.102250000000000174e-01 -6.312700000000000256e-02 -5.820699999999999763e-01 9.872000000000000566e-03
6.102250000000000174e-01 -2.104200000000000167e-02 -3.992419999999999858e-01 1.824599999999999833e-02
6.102250000000000174e-01 2.104200000000000167e-02 3.992419999999999858e-01 1.824599999999999833e-02
6.102250000000000174e-01 6.312700000000000256e-02 5.820699999999999763e-01 9.872000000000000566e-03
6.102250000000000174e-01 1.052109999999999990e-01 7.436989999999999990e-01 9.804000000000000214e-03
6.102250000000000174e-01 1.472960000000000103e-01 6.389960000000000084e-01 1.008500000000000021e-02
6.102250000000000174e-01 1.893799999999999928e-01 5.847599999999999465e-01 1.004000000000000031e-02
6.102250000000000174e-01 2.314650000000000041e-01 5.304910000000000458e-01 1.038200000000000060e-02
6.102250000000000174e-01 2.735489999999999866e-01 4.595670000000000033e-01 1.044800000000000069e-02
6.102250000000000174e-01 3.156340000000000257e-01 4.041910000000000225e-01 9.613999999999999282e-03
6.102250000000000174e-01 3.577179999999999804e-01 3.462589999999999835e-01 8.437999999999999320e-03
6.102250000000000174e-01 3.998030000000000195e-01 3.000820000000000154e-01 8.413999999999999604e-03
6.102250000000000174e-01 4.418869999999999743e-01 2.530259999999999732e-01 8.269999999999999574e-03
6.102250000000000174e-01 4.839720000000000133e-01 2.214839999999999864e-01 7.800999999999999775e-03
6.102250000000000174e-01 5.260559999999999681e-01 1.958540000000000003e-01 7.701999999999999645e-03
6.102250000000000174e-01 5.681410000000000071e-01 1.557929999999999870e-01 8.134000000000000605e-03
6.102250000000000174e-01 6.102250000000000174e-01 1.452420000000000100e-01 8.276000000000000370e-03
6.102250000000000174e-01 6.523099999999999454e-01 1.234589999999999993e-01 8.184000000000000302e-03
6.102250000000000174e-01 6.943939999999999557e-01 1.036519999999999941e-01 8.595000000000000209e-03
6.102250000000000174e-01 7.364779999999999660e-01 8.185900000000000121e-02 8.103000000000000827e-03


==> anc/CURL_E-3d_T=1.2Tc.dat <==
# x_l [fm]	x_t [fm]	CURL_E [GeV^2/fm]	CURL E [GeV^2/fm]
2.631700000000000012e-02 -8.158119999999999816e-01 -2.442000000000000160e-03 4.504000000000000191e-03
2.631700000000000012e-02 -7.631790000000000518e-01 -7.393000000000000266e-03 4.746000000000000218e-03
2.631700000000000012e-02 -7.105460000000000109e-01 -1.398399999999999990e-02 4.712000000000000043e-03
2.631700000000000012e-02 -6.579129999999999701e-01 -2.713000000000000134e-02 4.372000000000000018e-03
2.631700000000000012e-02 -6.052800000000000402e-01 -3.082700000000000023e-02 4.401000000000000398e-03
2.631700000000000012e-02 -5.526469999999999994e-01 -3.527099999999999680e-02 4.547999999999999959e-03
2.631700000000000012e-02 -5.000139999999999585e-01 -4.662700000000000178e-02 4.459000000000000290e-03
2.631700000000000012e-02 -4.473809999999999731e-01 -5.843500000000000083e-02 4.839999999999999684e-03
2.631700000000000012e-02 -3.947479999999999878e-01 -8.214200000000000668e-02 4.764000000000000005e-03
2.631700000000000012e-02 -3.421150000000000024e-01 -9.604300000000000337e-02 5.080999999999999579e-03
2.631700000000000012e-02 -2.894820000000000171e-01 -1.242769999999999986e-01 4.754000000000000413e-03
2.631700000000000012e-02 -2.368490000000000040e-01 -1.434130000000000127e-01 5.061999999999999660e-03
2.631700000000000012e-02 -1.842159999999999909e-01 -1.472719999999999863e-01 5.206999999999999823e-03
2.631700000000000012e-02 -1.315830000000000055e-01 -1.476040000000000130e-01 4.904000000000000373e-03
2.631700000000000012e-02 -7.895000000000000628e-02 -1.251700000000000035e-01 5.146000000000000400e-03
2.631700000000000012e-02 -2.631700000000000012e-02 -7.673599999999999866e-02 7.703999999999999911e-03
2.631700000000000012e-02 2.631700000000000012e-02 7.673599999999999866e-02 7.703999999999999911e-03
2.631700000000000012e-02 7.895000000000000628e-02 1.251700000000000035e-01 5.146000000000000400e-03
2.631700000000000012e-02 1.315830000000000055e-01 1.476040000000000130e-01 4.904000000000000373e-03
2.631700000000000012e-02 1.842159999999999909e-01 1.472719999999999863e-01 5.206999999999999823e-03
2.631700000000000012e-02 2.368490000000000040e-01 1.434130000000000127e-01 5.061999999999999660e-03
2.631700000000000012e-02 2.894820000000000171e-01 1.242769999999999986e-01 4.754000000000000413e-03
2.631700000000000012e-02 3.421150000000000024e-01 9.604300000000000337e-02 5.080999999999999579e-03
2.631700000000000012e-02 3.947479999999999878e-01 8.214200000000000668e-02 4.764000000000000005e-03
2.631700000000000012e-02 4.473809999999999731e-01 5.843500000000000083e-02 4.839999999999999684e-03
2.631700000000000012e-02 5.000139999999999585e-01 4.662700000000000178e-02 4.459000000000000290e-03
2.631700000000000012e-02 5.526469999999999994e-01 3.527099999999999680e-02 4.547999999999999959e-03
2.631700000000000012e-02 6.052800000000000402e-01 3.082700000000000023e-02 4.401000000000000398e-03
2.631700000000000012e-02 6.579129999999999701e-01 2.713000000000000134e-02 4.372000000000000018e-03
2.631700000000000012e-02 7.105460000000000109e-01 1.398399999999999990e-02 4.712000000000000043e-03
2.631700000000000012e-02 7.631790000000000518e-01 7.393000000000000266e-03 4.746000000000000218e-03
2.631700000000000012e-02 8.158119999999999816e-01 2.442000000000000160e-03 4.504000000000000191e-03
7.895000000000000628e-02 -8.158119999999999816e-01 -5.662000000000000366e-03 4.883000000000000188e-03
7.895000000000000628e-02 -7.631790000000000518e-01 -6.555000000000000063e-03 4.976999999999999653e-03
7.895000000000000628e-02 -7.105460000000000109e-01 -1.469999999999999953e-02 4.598999999999999790e-03
7.895000000000000628e-02 -6.579129999999999701e-01 -2.457300000000000109e-02 4.503000000000000058e-03
7.895000000000000628e-02 -6.052800000000000402e-01 -3.476900000000000129e-02 4.656999999999999681e-03
7.895000000000000628e-02 -5.526469999999999994e-01 -4.445000000000000340e-02 4.794999999999999783e-03
7.895000000000000628e-02 -5.000139999999999585e-01 -5.247000000000000275e-02 4.459000000000000290e-03
7.895000000000000628e-02 -4.473809999999999731e-01 -6.256899999999999962e-02 4.608000000000000117e-03
7.895000000000000628e-02 -3.947479999999999878e-01 -8.732399999999999884e-02 4.840999999999999817e-03
7.895000000000000628e-02 -3.421150000000000024e-01 -1.116999999999999937e-01 4.787999999999999722e-03
7.895000000000000628e-02 -2.894820000000000171e-01 -1.405879999999999908e-01 4.759000000000000209e-03
7.895000000000000628e-02 -2.368490000000000040e-01 -1.619160000000000044e-01 4.555000000000000021e-03
7.895000000000000628e-02 -1.842159999999999909e-01 -1.681370000000000087e-01 4.584999999999999666e-03
7.895000000000000628e-02 -1.315830000000000055e-01 -1.687289999999999901e-01 4.436999999999999972e-03
7.895000000000000628e-02 -7.895000000000000628e-02 -1.498059999999999947e-01 4.738000000000000024e-03
7.895000000000000628e-02 -2.631700000000000012e-02 -5.767300000000000204e-02 7.514999999999999979e-03
7.895000000000000628e-02 2.631700000000000012e-02 5.767300000000000204e-02 7.514999999999999979e-03
7.895000000000000628e-02 7.895000000000000628e-02 1.498059999999999947e-01 4.738000000000000024e-03
7.895000000000000628e-02 1.315830000000000055e-01 1.687289999999999901e-01 4.436999999999999972e-03
7.895000000000000628e-02 1.842159999999999909e-01 1.681370000000000087e-01 4.584999999999999666e-03
7.895000000000000628e-02 2.368490000000000040e-01 1.619160000000000044e-01 4.555000000000000021e-03
7.895000000000000628e-02 2.894820000000000171e-01 1.405879999999999908e-01 4.759000000000000209e-03
7.895000000000000628e-02 3.421150000000000024e-01 1.116999999999999937e-01 4.787999999999999722e-03
7.895000000000000628e-02 3.947479999999999878e-01 8.732399999999999884e-02 4.840999999999999817e-03
7.895000000000000628e-02 4.473809999999999731e-01 6.256899999999999962e-02 4.608000000000000117e-03
7.895000000000000628e-02 5.000139999999999585e-01 5.247000000000000275e-02 4.459000000000000290e-03
7.895000000000000628e-02 5.526469999999999994e-01 4.445000000000000340e-02 4.794999999999999783e-03
7.895000000000000628e-02 6.052800000000000402e-01 3.476900000000000129e-02 4.656999999999999681e-03
7.895000000000000628e-02 6.579129999999999701e-01 2.457300000000000109e-02 4.503000000000000058e-03
7.895000000000000628e-02 7.105460000000000109e-01 1.469999999999999953e-02 4.598999999999999790e-03
7.895000000000000628e-02 7.631790000000000518e-01 6.555000000000000063e-03 4.976999999999999653e-03
7.895000000000000628e-02 8.158119999999999816e-01 5.662000000000000366e-03 4.883000000000000188e-03
1.315830000000000055e-01 -8.158119999999999816e-01 -6.854999999999999982e-03 4.865999999999999666e-03
1.315830000000000055e-01 -7.631790000000000518e-01 -7.791000000000000182e-03 4.733000000000000228e-03
1.315830000000000055e-01 -7.105460000000000109e-01 -1.782699999999999910e-02 4.821999999999999897e-03
1.315830000000000055e-01 -6.579129999999999701e-01 -2.557699999999999904e-02 4.330999999999999781e-03
1.315830000000000055e-01 -6.052800000000000402e-01 -3.252700000000000036e-02 4.586999999999999932e-03
1.315830000000000055e-01 -5.526469999999999994e-01 -4.865099999999999980e-02 4.277000000000000419e-03
1.315830000000000055e-01 -5.000139999999999585e-01 -5.866099999999999787e-02 4.728999999999999697e-03
1.315830000000000055e-01 -4.473809999999999731e-01 -7.632300000000000195e-02 4.834999999999999888e-03
1.315830000000000055e-01 -3.947479999999999878e-01 -9.462199999999999778e-02 4.903000000000000240e-03
1.315830000000000055e-01 -3.421150000000000024e-01 -1.234149999999999969e-01 4.921000000000000027e-03
1.315830000000000055e-01 -2.894820000000000171e-01 -1.544790000000000052e-01 4.656000000000000416e-03
1.315830000000000055e-01 -2.368490000000000040e-01 -1.861819999999999864e-01 4.556000000000000154e-03
1.315830000000000055e-01 -1.842159999999999909e-01 -2.062529999999999919e-01 4.899999999999999842e-03
1.315830000000000055e-01 -1.315830000000000055e-01 -2.099189999999999945e-01 4.638999999999999894e-03
1.315830000000000055e-01 -7.895000000000000628e-02 -1.873350000000000015e-01 4.851000000000000277e-03
1.315830000000000055e-01 -2.631700000000000012e-02 -7.353700000000000514e-02 7.955999999999999531e-03
1.315830000000000055e-01 2.631700000000000012e-02 7.353700000000000514e-02 7.955999999999999531e-03
1.315830000000000055e-01 7.895000000000000628e-02 1.873350000000000015e-01 4.851000000000000277e-03
1.315830000000000055e-01 1.315830000000000055e-01 2.099189999999999945e-01 4.638999999999999894e-03
1.315830000000000055e-01 1.842159999999999909e-01 2.062529999999999919e-01 4.899999999999999842e-03
1.315830000000000055e-01 2.368490000000000040e-01 1.861819999999999864e-01 4.556000000000000154e-03
1.315830000000000055e-01 2.894820000000000171e-01 1.544790000000000052e-01 4.656000000000000416e-03
1.315830000000000055e-01 3.421150000000000024e-01 1.234149999999999969e-01 4.921000000000000027e-03
1.315830000000000055e-01 3.947479999999999878e-01 9.462199999999999778e-02 4.903000000000000240e-03
1.315830000000000055e-01 4.473809999999999731e-01 7.632300000000000195e-02 4.834999999999999888e-03
1.315830000000000055e-01 5.000139999999999585e-01 5.866099999999999787e-02 4.728999999999999697e-03
1.315830000000000055e-01 5.526469999999999994e-01 4.865099999999999980e-02 4.277000000000000419e-03
1.315830000000000055e-01 6.052800000000000402e-01 3.252700000000000036e-02 4.586999999999999932e-03
1.315830000000000055e-01 6.579129999999999701e-01 2.557699999999999904e-02 4.330999999999999781e-03
1.315830000000000055e-01 7.105460000000000109e-01 1.782699999999999910e-02 4.821999999999999897e-03
1.315830000000000055e-01 7.631790000000000518e-01 7.791000000000000182e-03 4.733000000000000228e-03
1.315830000000000055e-01 8.158119999999999816e-01 6.854999999999999982e-03 4.865999999999999666e-03
1.842159999999999909e-01 -8.158119999999999816e-01 -1.197600000000000053e-02 4.449999999999999963e-03
1.842159999999999909e-01 -7.631790000000000518e-01 -1.213099999999999942e-02 4.826999999999999694e-03
1.842159999999999909e-01 -7.105460000000000109e-01 -2.034199999999999897e-02 4.481999999999999873e-03
1.842159999999999909e-01 -6.579129999999999701e-01 -3.055700000000000083e-02 4.382999999999999743e-03
1.842159999999999909e-01 -6.052800000000000402e-01 -3.606499999999999984e-02 4.583000000000000268e-03
1.842159999999999909e-01 -5.526469999999999994e-01 -5.250599999999999712e-02 4.442999999999999901e-03
1.842159999999999909e-01 -5.000139999999999585e-01 -6.339699999999999502e-02 4.726000000000000166e-03
1.842159999999999909e-01 -4.473809999999999731e-01 -8.266600000000000337e-02 4.713000000000000175e-03
1.842159999999999909e-01 -3.947479999999999878e-01 -1.029049999999999965e-01 4.905999999999999771e-03
1.842159999999999909e-01 -3.421150000000000024e-01 -1.363250000000000017e-01 4.797000000000000049e-03
1.842159999999999909e-01 -2.894820000000000171e-01 -1.700429999999999997e-01 4.651999999999999885e-03
1.842159999999999909e-01 -2.368490000000000040e-01 -2.006130000000000135e-01 4.930000000000000354e-03
1.842159999999999909e-01 -1.842159999999999909e-01 -2.156000000000000139e-01 4.890000000000000249e-03
1.842159999999999909e-01 -1.315830000000000055e-01 -2.139800000000000035e-01 4.968000000000000194e-03
1.842159999999999909e-01 -7.895000000000000628e-02 -1.645379999999999898e-01 4.836000000000000021e-03
1.842159999999999909e-01 -2.631700000000000012e-02 -5.880500000000000310e-02 8.455000000000000709e-03
1.842159999999999909e-01 2.631700000000000012e-02 5.880500000000000310e-02 8.455000000000000709e-03
1.842159999999999909e-01 7.895000000000000628e-02 1.645379999999999898e-01 4.836000000000000021e-03
1.842159999999999909e-01 1.315830000000000055e-01 2.139800000000000035e-01 4.968000000000000194e-03
1.842159999999999909e-01 1.842159999999999909e-01 2.156000000000000139e-01 4.890000000000000249e-03
1.842159999999999909e-01 2.368490000000000040e-01 2.006130000000000135e-01 4.930000000000000354e-03
1.842159999999999909e-01 2.894820000000000171e-01 1.700429999999999997e-01 4.651999999999999885e-03
1.842159999999999909e-01 3.421150000000000024e-01 1.363250000000000017e-01 4.797000000000000049e-03
1.842159999999999909e-01 3.947479999999999878e-01 1.029049999999999965e-01 4.905999999999999771e-03
1.842159999999999909e-01 4.473809999999999731e-01 8.266600000000000337e-02 4.713000000000000175e-03
1.842159999999999909e-01 5.000139999999999585e-01 6.339699999999999502e-02 4.726000000000000166e-03
1.842159999999999909e-01 5.526469999999999994e-01 5.250599999999999712e-02 4.442999999999999901e-03
1.842159999999999909e-01 6.052800000000000402e-01 3.606499999999999984e-02 4.583000000000000268e-03
1.842159999999999909e-01 6.579129999999999701e-01 3.055700000000000083e-02 4.382999999999999743e-03
1.842159999999999909e-01 7.105460000000000109e-01 2.034199999999999897e-02 4.481999999999999873e-03
1.842159999999999909e-01 7.631790000000000518e-01 1.213099999999999942e-02 4.826999999999999694e-03
1.842159999999999909e-01 8.158119999999999816e-01 1.197600000000000053e-02 4.449999999999999963e-03
2.368490000000000040e-01 -8.158119999999999816e-01 -1.117600000000000017e-02 4.629000000000000302e-03
2.368490000000000040e-01 -7.631790000000000518e-01 -1.146600000000000050e-02 4.682000000000000398e-03
2.368490000000000040e-01 -7.105460000000000109e-01 -2.177099999999999869e-02 4.720000000000000237e-03
2.368490000000000040e-01 -6.579129999999999701e-01 -3.023100000000000093e-02 4.473000000000000413e-03
2.368490000000000040e-01 -6.052800000000000402e-01 -3.834599999999999814e-02 4.278999999999999818e-03
2.368490000000000040e-01 -5.526469999999999994e-01 -5.367999999999999855e-02 4.281000000000000083e-03
2.368490000000000040e-01 -5.000139999999999585e-01 -6.554599999999999316e-02 4.523000000000000111e-03
2.368490000000000040e-01 -4.473809999999999731e-01 -8.614700000000000135e-02 4.427999999999999645e-03
2.368490000000000040e-01 -3.947479999999999878e-01 -1.116970000000000046e-01 4.671999999999999938e-03
2.368490000000000040e-01 -3.421150000000000024e-01 -1.461389999999999911e-01 4.517000000000000182e-03
2.368490000000000040e-01 -2.894820000000000171e-01 -1.822979999999999878e-01 4.498000000000000262e-03
2.368490000000000040e-01 -2.368490000000000040e-01 -2.103500000000000092e-01 4.610999999999999648e-03
2.368490000000000040e-01 -1.842159999999999909e-01 -2.311690000000000134e-01 5.053000000000000200e-03
2.368490000000000040e-01 -1.315830000000000055e-01 -2.184820000000000095e-01 4.807999999999999774e-03
2.368490000000000040e-01 -7.895000000000000628e-02 -1.614949999999999997e-01 4.702999999999999715e-03
2.368490000000000040e-01 -2.631700000000000012e-02 -6.350999999999999701e-02 8.085999999999999438e-03
2.368490000000000040e-01 2.631700000000000012e-02 6.350999999999999701e-02 8.085999999999999438e-03
2.368490000000000040e-01 7.895000000000000628e-02 1.614949999999999997e-01 4.702999999999999715e-03
2.368490000000000040e-01 1.315830000000000055e-01 2.184820000000000095e-01 4.807999999999999774e-03
2.368490000000000040e-01 1.842159999999999909e-01 2.311690000000000134e-01 5.053000000000000200e-03
2.368490000000000040e-01 2.368490000000000040e-01 2.103500000000000092e-01 4.610999999999999648e-03
2.368490000000000040e-01 2.894820000000000171e-01 1.822979999999999878e-01 4.498000000000000262e-03
2.368490000000000040e-01 3.421150000000000024e-01 1.461389999999999911e-01 4.517000000000000182e-03
2.368490000000000040e-01 3.947479999999999878e-01 1.116970000000000046e-01 4.671999999999999938e-03
2.368490000000000040e-01 4.473809999999999731e-01 8.614700000000000135e-02 4.427999999999999645e-03
2.368490000000000040e-01 5.000139999999999585e-01 6.554599999999999316e-02 4.523000000000000111e-03
2.368490000000000040e-01 5.526469999999999994e-01 5.367999999999999855e-02 4.281000000000000083e-03
2.368490000000000040e-01 6.052800000000000402e-01 3.834599999999999814e-02 4.278999999999999818e-03
2.368490000000000040e-01 6.579129999999999701e-01 3.023100000000000093e-02 4.473000000000000413e-03
2.368490000000000040e-01 7.105460000000000109e-01 2.177099999999999869e-02 4.720000000000000237e-03
2.368490000000000040e-01 7.631790000000000518e-01 1.146600000000000050e-02 4.682000000000000398e-03
2.368490000000000040e-01 8.158119999999999816e-01 1.117600000000000017e-02 4.629000000000000302e-03
2.894820000000000171e-01 -8.158119999999999816e-01 -1.665600000000000067e-02 4.697999999999999919e-03
2.894820000000000171e-01 -7.631790000000000518e-01 -1.997200000000000017e-02 4.579999999999999870e-03
2.894820000000000171e-01 -7.105460000000000109e-01 -2.410400000000000043e-02 4.862000000000000002e-03
2.894820000000000171e-01 -6.579129999999999701e-01 -3.241399999999999837e-02 4.683999999999999796e-03
2.894820000000000171e-01 -6.052800000000000402e-01 -4.146199999999999886e-02 4.472000000000000280e-03
2.894820000000000171e-01 -5.526469999999999994e-01 -6.205999999999999711e-02 4.382999999999999743e-03
2.894820000000000171e-01 -5.000139999999999585e-01 -7.196600000000000219e-02 4.420000000000000318e-03
2.894820000000000171e-01 -4.473809999999999731e-01 -9.416599999999999970e-02 4.564999999999999614e-03
2.894820000000000171e-01 -3.947479999999999878e-01 -1.233650000000000024e-01 4.957999999999999734e-03
2.894820000000000171e-01 -3.421150000000000024e-01 -1.561460000000000070e-01 4.735999999999999759e-03
2.894820000000000171e-01 -2.894820000000000171e-01 -1.957480000000000053e-01 4.701000000000000317e-03
2.894820000000000171e-01 -2.368490000000000040e-01 -2.247139999999999971e-01 4.755999999999999811e-03
2.894820000000000171e-01 -1.842159999999999909e-01 -2.346890000000000087e-01 4.720000000000000237e-03
2.894820000000000171e-01 -1.315830000000000055e-01 -2.207880000000000120e-01 4.792000000000000252e-03
2.894820000000000171e-01 -7.895000000000000628e-02 -1.584099999999999953e-01 4.754000000000000413e-03
2.894820000000000171e-01 -2.631700000000000012e-02 -6.449100000000000665e-02 7.531999999999999633e-03
2.894820000000000171e-01 2.631700000000000012e-02 6.449100000000000665e-02 7.531999999999999633e-03
2.894820000000000171e-01 7.895000000000000628e-02 1.584099999999999953e-01 4.754000000000000413e-03
2.894820000000000171e-01 1.315830000000000055e-01 2.207880000000000120e-01 4.792000000000000252e-03
2.894820000000000171e-01 1.842159999999999909e-01 2.346890000000000087e-01 4.720000000000000237e-03
2.894820000000000171e-01 2.368490000000000040e-01 2.247139999999999971e-01 4.755999999999999811e-03
2.894820000000000171e-01 2.894820000000000171e-01 1.957480000000000053e-01 4.701000000000000317e-03
2.894820000000000171e-01 3.421150000000000024e-01 1.561460000000000070e-01 4.735999999999999759e-03
2.894820000000000171e-01 3.947479999999999878e-01 1.233650000000000024e-01 4.957999999999999734e-03
2.894820000000000171e-01 4.473809999999999731e-01 9.416599999999999970e-02 4.564999999999999614e-03
2.894820000000000171e-01 5.000139999999999585e-01 7.196600000000000219e-02 4.420000000000000318e-03
2.894820000000000171e-01 5.526469999999999994e-01 6.205999999999999711e-02 4.382999999999999743e-03
2.894820000000000171e-01 6.052800000000000402e-01 4.146199999999999886e-02 4.472000000000000280e-03
2.894820000000000171e-01 6.579129999999999701e-01 3.241399999999999837e-02 4.683999999999999796e-03
2.894820000000000171e-01 7.105460000000000109e-01 2.410400000000000043e-02 4.862000000000000002e-03
2.894820000000000171e-01 7.631790000000000518e-01 1.997200000000000017e-02 4.579999999999999870e-03
2.894820000000000171e-01 8.158119999999999816e-01 1.665600000000000067e-02 4.697999999999999919e-03
3.421150000000000024e-01 -8.158119999999999816e-01 -1.594399999999999984e-02 4.878000000000000391e-03
3.421150000000000024e-01 -7.631790000000000518e-01 -2.344399999999999956e-02 4.661000000000000212e-03
3.421150000000000024e-01 -7.105460000000000109e-01 -2.564999999999999919e-02 4.460000000000000422e-03
3.421150000000000024e-01 -6.579129999999999701e-01 -3.678300000000000319e-02 4.695999999999999654e-03
3.421150000000000024e-01 -6.052800000000000402e-01 -4.553200000000000303e-02 4.643999999999999691e-03
3.421150000000000024e-01 -5.526469999999999994e-01 -5.213299999999999879e-02 4.491000000000000200e-03
3.421150000000000024e-01 -5.000139999999999585e-01 -7.337499999999999578e-02 4.342999999999999639e-03
3.421150000000000024e-01 -4.473809999999999731e-01 -9.093099999999999794e-02 4.492999999999999598e-03
3.421150000000000024e-01 -3.947479999999999878e-01 -1.215109999999999940e-01 5.056999999999999863e-03
3.421150000000000024e-01 -3.421150000000000024e-01 -1.561980000000000035e-01 4.897000000000000311e-03
3.421150000000000024e-01 -2.894820000000000171e-01 -1.972849999999999882e-01 4.741999999999999688e-03
3.421150000000000024e-01 -2.368490000000000040e-01 -2.319269999999999943e-01 4.628000000000000169e-03
3.421150000000000024e-01 -1.842159999999999909e-01 -2.450650000000000051e-01 4.499999999999999660e-03
3.421150000000000024e-01 -1.315830000000000055e-01 -2.228700000000000125e-01 4.987000000000000113e-03
3.421150000000000024e-01 -7.895000000000000628e-02 -1.637490000000000057e-01 4.713000000000000175e-03
3.421150000000000024e-01 -2.631700000000000012e-02 -6.355600000000000138e-02 8.153999999999999790e-03
3.421150000000000024e-01 2.631700000000000012e-02 6.355600000000000138e-02 8.153999999999999790e-03
3.421150000000000024e-01 7.895000000000000628e-02 1.637490000000000057e-01 4.713000000000000175e-03
3.421150000000000024e-01 1.315830000000000055e-01 2.228700000000000125e-01 4.987000000000000113e-03
3.421150000000000024e-01 1.842159999999999909e-01 2.450650000000000051e-01 4.499999999999999660e-03
3.421150000000000024e-01 2.368490000000000040e-01 2.319269999999999943e-01 4.628000000000000169e-03
3.421150000000000024e-01 2.894820000000000171e-01 1.972849999999999882e-01 4.741999999999999688e-03
3.421150000000000024e-01 3.421150000000000024e-01 1.561980000000000035e-01 4.897000000000000311e-03
3.421150000000000024e-01 3.947479999999999878e-01 1.215109999999999940e-01 5.056999999999999863e-03
3.421150000000000024e-01 4.473809999999999731e-01 9.093099999999999794e-02 4.492999999999999598e-03
3.421150000000000024e-01 5.000139999999999585e-01 7.337499999999999578e-02 4.342999999999999639e-03
3.421150000000000024e-01 5.526469999999999994e-01 5.213299999999999879e-02 4.491000000000000200e-03
3.421150000000000024e-01 6.052800000000000402e-01 4.553200000000000303e-02 4.643999999999999691e-03
3.421150000000000024e-01 6.579129999999999701e-01 3.678300000000000319e-02 4.695999999999999654e-03
3.421150000000000024e-01 7.105460000000000109e-01 2.564999999999999919e-02 4.460000000000000422e-03
3.421150000000000024e-01 7.631790000000000518e-01 2.344399999999999956e-02 4.661000000000000212e-03
3.421150000000000024e-01 8.158119999999999816e-01 1.594399999999999984e-02 4.878000000000000391e-03
3.947479999999999878e-01 -8.158119999999999816e-01 -1.587399999999999922e-02 4.656999999999999681e-03
3.947479999999999878e-01 -7.631790000000000518e-01 -2.779999999999999832e-02 4.569000000000000145e-03
3.947479999999999878e-01 -7.105460000000000109e-01 -3.112699999999999842e-02 4.492999999999999598e-03
3.947479999999999878e-01 -6.579129999999999701e-01 -3.473299999999999998e-02 4.568000000000000012e-03
3.947479999999999878e-01 -6.052800000000000402e-01 -4.259099999999999692e-02 4.466000000000000351e-03
3.947479999999999878e-01 -5.526469999999999994e-01 -4.932999999999999885e-02 4.170000000000000095e-03
3.947479999999999878e-01 -5.000139999999999585e-01 -7.184599999999999320e-02 4.490000000000000067e-03
3.947479999999999878e-01 -4.473809999999999731e-01 -9.426299999999999957e-02 4.466999999999999617e-03
3.947479999999999878e-01 -3.947479999999999878e-01 -1.247670000000000029e-01 5.027000000000000218e-03
3.947479999999999878e-01 -3.421150000000000024e-01 -1.602790000000000048e-01 4.804000000000000110e-03
3.947479999999999878e-01 -2.894820000000000171e-01 -1.988890000000000102e-01 4.895000000000000046e-03
3.947479999999999878e-01 -2.368490000000000040e-01 -2.301140000000000130e-01 4.500999999999999793e-03
3.947479999999999878e-01 -1.842159999999999909e-01 -2.490219999999999934e-01 4.584999999999999666e-03
3.947479999999999878e-01 -1.315830000000000055e-01 -2.283850000000000047e-01 4.664999999999999876e-03
3.947479999999999878e-01 -7.895000000000000628e-02 -1.702549999999999897e-01 4.511000000000000253e-03
3.947479999999999878e-01 -2.631700000000000012e-02 -7.638300000000000645e-02 7.877999999999999586e-03
3.947479999999999878e-01 2.631700000000000012e-02 7.638300000000000645e-02 7.877999999999999586e-03
3.947479999999999878e-01 7.895000000000000628e-02 1.702549999999999897e-01 4.511000000000000253e-03
3.947479999999999878e-01 1.315830000000000055e-01 2.283850000000000047e-01 4.664999999999999876e-03
3.947479999999999878e-01 1.842159999999999909e-01 2.490219999999999934e-01 4.584999999999999666e-03
3.947479999999999878e-01 2.368490000000000040e-01 2.301140000000000130e-01 4.500999999999999793e-03
3.947479999999999878e-01 2.894820000000000171e-01 1.988890000000000102e-01 4.895000000000000046e-03
3.947479999999999878e-01 3.421150000000000024e-01 1.602790000000000048e-01 4.804000000000000110e-03
3.947479999999999878e-01 3.947479999999999878e-01 1.247670000000000029e-01 5.027000000000000218e-03
3.947479999999999878e-01 4.473809999999999731e-01 9.426299999999999957e-02 4.466999999999999617e-03
3.947479999999999878e-01 5.000139999999999585e-01 7.184599999999999320e-02 4.490000000000000067e-03
3.947479999999999878e-01 5.526469999999999994e-01 4.932999999999999885e-02 4.170000000000000095e-03
3.947479999999999878e-01 6.052800000000000402e-01 4.259099999999999692e-02 4.466000000000000351e-03
3.947479999999999878e-01 6.579129999999999701e-01 3.473299999999999998e-02 4.568000000000000012e-03
3.947479999999999878e-01 7.105460000000000109e-01 3.112699999999999842e-02 4.492999999999999598e-03
3.947479999999999878e-01 7.631790000000000518e-01 2.779999999999999832e-02 4.569000000000000145e-03
3.947479999999999878e-01 8.158119999999999816e-01 1.587399999999999922e-02 4.656999999999999681e-03
4.473809999999999731e-01 -8.158119999999999816e-01 -1.564400000000000165e-02 4.662999999999999610e-03
4.473809999999999731e-01 -7.631790000000000518e-01 -2.452199999999999866e-02 4.481999999999999873e-03
4.473809999999999731e-01 -7.105460000000000109e-01 -2.475899999999999976e-02 4.677999999999999867e-03
4.473809999999999731e-01 -6.579129999999999701e-01 -2.960899999999999990e-02 4.776999999999999996e-03
4.473809999999999731e-01 -6.052800000000000402e-01 -4.010899999999999882e-02 4.693000000000000123e-03
4.473809999999999731e-01 -5.526469999999999994e-01 -5.329199999999999909e-02 4.401999999999999663e-03
4.473809999999999731e-01 -5.000139999999999585e-01 -7.323100000000000442e-02 4.513999999999999783e-03
4.473809999999999731e-01 -4.473809999999999731e-01 -9.100199999999999956e-02 4.366000000000000089e-03
4.473809999999999731e-01 -3.947479999999999878e-01 -1.223429999999999934e-01 4.828999999999999959e-03
4.473809999999999731e-01 -3.421150000000000024e-01 -1.548120000000000052e-01 5.165000000000000320e-03
4.473809999999999731e-01 -2.894820000000000171e-01 -1.935919999999999863e-01 5.118000000000000153e-03
4.473809999999999731e-01 -2.368490000000000040e-01 -2.340710000000000013e-01 4.778000000000000129e-03
4.473809999999999731e-01 -1.842159999999999909e-01 -2.521269999999999900e-01 4.859999999999999737e-03
4.473809999999999731e-01 -1.315830000000000055e-01 -2.495930000000000093e-01 4.606999999999999984e-03
4.473809999999999731e-01 -7.895000000000000628e-02 -1.928809999999999969e-01 4.479000000000000342e-03
4.473809999999999731e-01 -2.631700000000000012e-02 -7.710500000000000687e-02 7.806999999999999704e-03
4.473809999999999731e-01 2.631700000000000012e-02 7.710500000000000687e-02 7.806999999999999704e-03
4.473809999999999731e-01 7.895000000000000628e-02 1.928809999999999969e-01 4.479000000000000342e-03
4.473809999999999731e-01 1.315830000000000055e-01 2.495930000000000093e-01 4.606999999999999984e-03
4.473809999999999731e-01 1.842159999999999909e-01 2.521269999999999900e-01 4.859999999999999737e-03
4.473809999999999731e-01 2.368490000000000040e-01 2.340710000000000013e-01 4.778000000000000129e-03
4.473809999999999731e-01 2.894820000000000171e-01 1.935919999999999863e-01 5.118000000000000153e-03
4.473809999999999731e-01 3.421150000000000024e-01 1.548120000000000052e-01 5.165000000000000320e-03
4.473809999999999731e-01 3.947479999999999878e-01 1.223429999999999934e-01 4.828999999999999959e-03
4.473809999999999731e-01 4.473809999999999731e-01 9.100199999999999956e-02 4.366000000000000089e-03
4.473809999999999731e-01 5.000139999999999585e-01 7.323100000000000442e-02 4.513999999999999783e-03
4.473809999999999731e-01 5.526469999999999994e-01 5.329199999999999909e-02 4.401999999999999663e-03
4.473809999999999731e-01 6.052800000000000402e-01 4.010899999999999882e-02 4.693000000000000123e-03
4.473809999999999731e-01 6.579129999999999701e-01 2.960899999999999990e-02 4.776999999999999996e-03
4.473809999999999731e-01 7.105460000000000109e-01 2.475899999999999976e-02 4.677999999999999867e-03
4.473809999999999731e-01 7.631790000000000518e-01 2.452199999999999866e-02 4.481999999999999873e-03
4.473809999999999731e-01 8.158119999999999816e-01 1.564400000000000165e-02 4.662999999999999610e-03
5.000139999999999585e-01 -8.158119999999999816e-01 -1.574199999999999905e-02 4.701999999999999583e-03
5.000139999999999585e-01 -7.631790000000000518e-01 -1.868300000000000169e-02 4.560999999999999950e-03
5.000139999999999585e-01 -7.105460000000000109e-01 -2.877599999999999950e-02 4.797000000000000049e-03
5.000139999999999585e-01 -6.579129999999999701e-01 -3.237000000000000294e-02 4.630999999999999700e-03
5.000139999999999585e-01 -6.052800000000000402e-01 -4.226400000000000295e-02 4.566999999999999879e-03
5.000139999999999585e-01 -5.526469999999999994e-01 -5.079600000000000087e-02 4.558000000000000419e-03
5.000139999999999585e-01 -5.000139999999999585e-01 -6.854399999999999382e-02 4.454999999999999759e-03
5.000139999999999585e-01 -4.473809999999999731e-01 -9.031300000000000439e-02 4.377999999999999947e-03
5.000139999999999585e-01 -3.947479999999999878e-01 -1.205350000000000033e-01 4.691999999999999990e-03
5.000139999999999585e-01 -3.421150000000000024e-01 -1.535759999999999903e-01 5.045000000000000005e-03
5.000139999999999585e-01 -2.894820000000000171e-01 -1.897550000000000070e-01 5.111000000000000092e-03
5.000139999999999585e-01 -2.368490000000000040e-01 -2.289819999999999911e-01 5.013000000000000095e-03
5.000139999999999585e-01 -1.842159999999999909e-01 -2.537530000000000063e-01 4.714000000000000308e-03
5.000139999999999585e-01 -1.315830000000000055e-01 -2.825469999999999926e-01 4.775999999999999863e-03
5.000139999999999585e-01 -7.895000000000000628e-02 -2.343729999999999980e-01 4.722999999999999768e-03
5.000139999999999585e-01 -2.631700000000000012e-02 -1.082779999999999992e-01 7.812000000000000367e-03
5.000139999999999585e-01 2.631700000000000012e-02 1.082779999999999992e-01 7.812000000000000367e-03
5.000139999999999585e-01 7.895000000000000628e-02 2.343729999999999980e-01 4.722999999999999768e-03
5.000139999999999585e-01 1.315830000000000055e-01 2.825469999999999926e-01 4.775999999999999863e-03
5.000139999999999585e-01 1.842159999999999909e-01 2.537530000000000063e-01 4.714000000000000308e-03
5.000139999999999585e-01 2.368490000000000040e-01 2.289819999999999911e-01 5.013000000000000095e-03
5.000139999999999585e-01 2.894820000000000171e-01 1.897550000000000070e-01 5.111000000000000092e-03
5.000139999999999585e-01 3.421150000000000024e-01 1.535759999999999903e-01 5.045000000000000005e-03
5.000139999999999585e-01 3.947479999999999878e-01 1.205350000000000033e-01 4.691999999999999990e-03
5.000139999999999585e-01 4.473809999999999731e-01 9.031300000000000439e-02 4.377999999999999947e-03
5.000139999999999585e-01 5.000139999999999585e-01 6.854399999999999382e-02 4.454999999999999759e-03
5.000139999999999585e-01 5.526469999999999994e-01 5.079600000000000087e-02 4.558000000000000419e-03
5.000139999999999585e-01 6.052800000000000402e-01 4.226400000000000295e-02 4.566999999999999879e-03
5.000139999999999585e-01 6.579129999999999701e-01 3.237000000000000294e-02 4.630999999999999700e-03
5.000139999999999585e-01 7.105460000000000109e-01 2.877599999999999950e-02 4.797000000000000049e-03
5.000139999999999585e-01 7.631790000000000518e-01 1.868300000000000169e-02 4.560999999999999950e-03
5.000139999999999585e-01 8.158119999999999816e-01 1.574199999999999905e-02 4.701999999999999583e-03
5.526469999999999994e-01 -8.158119999999999816e-01 -1.903799999999999937e-02 4.479000000000000342e-03
5.526469999999999994e-01 -7.631790000000000518e-01 -2.098099999999999965e-02 4.348000000000000302e-03
5.526469999999999994e-01 -7.105460000000000109e-01 -2.566999999999999837e-02 4.577999999999999604e-03
5.526469999999999994e-01 -6.579129999999999701e-01 -2.846800000000000025e-02 4.454999999999999759e-03
5.526469999999999994e-01 -6.052800000000000402e-01 -3.730499999999999788e-02 4.585999999999999799e-03
5.526469999999999994e-01 -5.526469999999999994e-01 -4.956200000000000189e-02 4.701999999999999583e-03
5.526469999999999994e-01 -5.000139999999999585e-01 -6.884099999999999941e-02 4.485000000000000271e-03
5.526469999999999994e-01 -4.473809999999999731e-01 -8.802200000000000302e-02 4.485000000000000271e-03
5.526469999999999994e-01 -3.947479999999999878e-01 -1.116820000000000035e-01 4.461999999999999821e-03
5.526469999999999994e-01 -3.421150000000000024e-01 -1.449870000000000048e-01 5.088999999999999774e-03
5.526469999999999994e-01 -2.894820000000000171e-01 -1.732470000000000121e-01 4.903000000000000240e-03
5.526469999999999994e-01 -2.368490000000000040e-01 -2.116119999999999945e-01 5.020000000000000157e-03
5.526469999999999994e-01 -1.842159999999999909e-01 -2.484510000000000052e-01 5.200999999999999894e-03
5.526469999999999994e-01 -1.315830000000000055e-01 -2.869929999999999981e-01 4.885999999999999718e-03
5.526469999999999994e-01 -7.895000000000000628e-02 -2.325190000000000035e-01 4.486999999999999669e-03
5.526469999999999994e-01 -2.631700000000000012e-02 -1.201750000000000040e-01 7.524000000000000306e-03
5.526469999999999994e-01 2.631700000000000012e-02 1.201750000000000040e-01 7.524000000000000306e-03
5.526469999999999994e-01 7.895000000000000628e-02 2.325190000000000035e-01 4.486999999999999669e-03
5.526469999999999994e-01 1.315830000000000055e-01 2.869929999999999981e-01 4.885999999999999718e-03
5.526469999999999994e-01 1.842159999999999909e-01 2.484510000000000052e-01 5.200999999999999894e-03
5.526469999999999994e-01 2.368490000000000040e-01 2.116119999999999945e-01 5.020000000000000157e-03
5.526469999999999994e-01 2.894820000000000171e-01 1.732470000000000121e-01 4.903000000000000240e-03
5.526469999999999994e-01 3.421150000000000024e-01 1.449870000000000048e-01 5.088999999999999774e-03
5.526469999999999994e-01 3.947479999999999878e-01 1.116820000000000035e-01 4.461999999999999821e-03
5.526469999999999994e-01 4.473809999999999731e-01 8.802200000000000302e-02 4.485000000000000271e-03
5.526469999999999994e-01 5.000139999999999585e-01 6.884099999999999941e-02 4.485000000000000271e-03
5.526469999999999994e-01 5.526469999999999994e-01 4.956200000000000189e-02 4.701999999999999583e-03
5.526469999999999994e-01 6.052800000000000402e-01 3.730499999999999788e-02 4.585999999999999799e-03
5.526469999999999994e-01 6.579129999999999701e-01 2.846800000000000025e-02 4.454999999999999759e-03
5.526469999999999994e-01 7.105460000000000109e-01 2.566999999999999837e-02 4.577999999999999604e-03
5.526469999999999994e-01 7.631790000000000518e-01 2.098099999999999965e-02 4.348000000000000302e-03
5.526469999999999994e-01 8.158119999999999816e-01 1.903799999999999937e-02 4.479000000000000342e-03


==> anc/CURL_E-3d_T=2Tc.dat <==
# x_l [fm]	x_t [fm]	CURL_E [GeV^2/fm]	CURL E [GeV^2/fm]
1.578799999999999995e-02 -7.420560000000000489e-01 -6.409999999999999899e-03 4.513999999999999783e-03
1.578799999999999995e-02 -7.104789999999999717e-01 6.089999999999999927e-03 4.087999999999999620e-03
1.578799999999999995e-02 -6.789020000000000055e-01 3.902000000000000086e-03 5.355999999999999650e-03
1.578799999999999995e-02 -6.473250000000000393e-01 -2.174000000000000151e-03 4.010999999999999809e-03
1.578799999999999995e-02 -6.157489999999999908e-01 -5.315000000000000280e-03 4.112000000000000204e-03
1.578799999999999995e-02 -5.841720000000000246e-01 -6.784000000000000100e-03 4.107999999999999673e-03
1.578799999999999995e-02 -5.525949999999999473e-01 -4.925999999999999823e-03 4.030999999999999861e-03
1.578799999999999995e-02 -5.210179999999999811e-01 5.269000000000000246e-03 5.096999999999999968e-03
1.578799999999999995e-02 -4.894410000000000149e-01 9.223000000000000295e-03 5.016999999999999758e-03
1.578799999999999995e-02 -4.578639999999999932e-01 -7.374000000000000346e-03 3.987000000000000093e-03
1.578799999999999995e-02 -4.262880000000000003e-01 -1.074699999999999961e-02 4.092000000000000151e-03
1.578799999999999995e-02 -3.947109999999999785e-01 -1.237199999999999932e-02 4.126000000000000327e-03
1.578799999999999995e-02 -3.631340000000000123e-01 -1.424800000000000025e-02 4.066000000000000170e-03
1.578799999999999995e-02 -3.315569999999999906e-01 -1.632099999999999870e-02 4.088999999999999753e-03
1.578799999999999995e-02 -2.999800000000000244e-01 -2.090200000000000044e-02 4.074999999999999629e-03
1.578799999999999995e-02 -2.684030000000000027e-01 -2.477700000000000041e-02 4.000000000000000083e-03
1.578799999999999995e-02 -2.368260000000000087e-01 -2.589400000000000035e-02 4.259999999999999898e-03
1.578799999999999995e-02 -2.052499999999999880e-01 -3.816100000000000048e-02 4.470000000000000015e-03
1.578799999999999995e-02 -1.736729999999999940e-01 -4.745300000000000212e-02 4.470000000000000015e-03
1.578799999999999995e-02 -1.420960000000000001e-01 -5.392399999999999971e-02 4.447999999999999697e-03
1.578799999999999995e-02 -1.105190000000000061e-01 -5.154600000000000154e-02 4.423999999999999981e-03
1.578799999999999995e-02 -7.894199999999999828e-02 -3.364099999999999729e-02 4.349999999999999700e-03
1.578799999999999995e-02 -4.736499999999999738e-02 -4.405400000000000288e-02 4.264000000000000429e-03
1.578799999999999995e-02 -1.578799999999999995e-02 -3.682699999999999863e-02 7.592999999999999923e-03
1.578799999999999995e-02 1.578799999999999995e-02 3.682699999999999863e-02 7.592999999999999923e-03
1.578799999999999995e-02 4.736499999999999738e-02 4.405400000000000288e-02 4.264000000000000429e-03
1.578799999999999995e-02 7.894199999999999828e-02 3.364099999999999729e-02 4.349999999999999700e-03
1.578799999999999995e-02 1.105190000000000061e-01 5.154600000000000154e-02 4.423999999999999981e-03
1.578799999999999995e-02 1.420960000000000001e-01 5.392399999999999971e-02 4.447999999999999697e-03
1.578799999999999995e-02 1.736729999999999940e-01 4.745300000000000212e-02 4.470000000000000015e-03
1.578799999999999995e-02 2.052499999999999880e-01 3.816100000000000048e-02 4.470000000000000015e-03
1.578799999999999995e-02 2.368260000000000087e-01 2.589400000000000035e-02 4.259999999999999898e-03
1.578799999999999995e-02 2.684030000000000027e-01 2.477700000000000041e-02 4.000000000000000083e-03
1.578799999999999995e-02 2.999800000000000244e-01 2.090200000000000044e-02 4.074999999999999629e-03
1.578799999999999995e-02 3.315569999999999906e-01 1.632099999999999870e-02 4.088999999999999753e-03
1.578799999999999995e-02 3.631340000000000123e-01 1.424800000000000025e-02 4.066000000000000170e-03
1.578799999999999995e-02 3.947109999999999785e-01 1.237199999999999932e-02 4.126000000000000327e-03
1.578799999999999995e-02 4.262880000000000003e-01 1.074699999999999961e-02 4.092000000000000151e-03
1.578799999999999995e-02 4.578639999999999932e-01 7.374000000000000346e-03 3.987000000000000093e-03
1.578799999999999995e-02 4.894410000000000149e-01 -9.223000000000000295e-03 5.016999999999999758e-03
1.578799999999999995e-02 5.210179999999999811e-01 -5.269000000000000246e-03 5.096999999999999968e-03
1.578799999999999995e-02 5.525949999999999473e-01 4.925999999999999823e-03 4.030999999999999861e-03
1.578799999999999995e-02 5.841720000000000246e-01 6.784000000000000100e-03 4.107999999999999673e-03
1.578799999999999995e-02 6.157489999999999908e-01 5.315000000000000280e-03 4.112000000000000204e-03
1.578799999999999995e-02 6.473250000000000393e-01 2.174000000000000151e-03 4.010999999999999809e-03
1.578799999999999995e-02 6.789020000000000055e-01 -3.902000000000000086e-03 5.355999999999999650e-03
1.578799999999999995e-02 7.104789999999999717e-01 -6.089999999999999927e-03 4.087999999999999620e-03
1.578799999999999995e-02 7.420560000000000489e-01 6.409999999999999899e-03 4.513999999999999783e-03
4.736499999999999738e-02 -7.420560000000000489e-01 -4.825000000000000296e-03 5.235000000000000070e-03
4.736499999999999738e-02 -7.104789999999999717e-01 4.368999999999999620e-03 5.459999999999999576e-03
4.736499999999999738e-02 -6.789020000000000055e-01 3.347000000000000149e-03 5.363999999999999845e-03
4.736499999999999738e-02 -6.473250000000000393e-01 5.632999999999999986e-03 5.257000000000000388e-03
4.736499999999999738e-02 -6.157489999999999908e-01 -4.449999999999999963e-03 4.643000000000000425e-03
4.736499999999999738e-02 -5.841720000000000246e-01 6.572999999999999850e-03 5.318999999999999943e-03
4.736499999999999738e-02 -5.525949999999999473e-01 7.948999999999999469e-03 5.237000000000000335e-03
4.736499999999999738e-02 -5.210179999999999811e-01 1.135500000000000051e-02 5.298999999999999891e-03
4.736499999999999738e-02 -4.894410000000000149e-01 1.404500000000000019e-02 5.088999999999999774e-03
4.736499999999999738e-02 -4.578639999999999932e-01 1.069799999999999918e-02 4.943999999999999610e-03
4.736499999999999738e-02 -4.262880000000000003e-01 -1.083899999999999968e-02 4.264999999999999694e-03
4.736499999999999738e-02 -3.947109999999999785e-01 -1.605600000000000083e-02 3.998999999999999951e-03
4.736499999999999738e-02 -3.631340000000000123e-01 -1.729500000000000134e-02 4.062999999999999771e-03
4.736499999999999738e-02 -3.315569999999999906e-01 -1.915000000000000036e-02 4.001000000000000216e-03
4.736499999999999738e-02 -2.999800000000000244e-01 -2.108600000000000058e-02 4.040000000000000188e-03
4.736499999999999738e-02 -2.684030000000000027e-01 -2.086400000000000060e-02 3.883999999999999866e-03
4.736499999999999738e-02 -2.368260000000000087e-01 -2.895299999999999957e-02 4.180999999999999821e-03
4.736499999999999738e-02 -2.052499999999999880e-01 -4.151200000000000029e-02 4.263000000000000296e-03
4.736499999999999738e-02 -1.736729999999999940e-01 -6.024899999999999700e-02 4.309000000000000330e-03
4.736499999999999738e-02 -1.420960000000000001e-01 -7.358900000000000163e-02 4.460000000000000422e-03
4.736499999999999738e-02 -1.105190000000000061e-01 -8.058899999999999397e-02 4.414000000000000389e-03
4.736499999999999738e-02 -7.894199999999999828e-02 -5.206199999999999717e-02 4.196000000000000077e-03
4.736499999999999738e-02 -4.736499999999999738e-02 -1.080389999999999961e-01 4.057999999999999975e-03
4.736499999999999738e-02 -1.578799999999999995e-02 -4.124900000000000094e-02 7.689999999999999787e-03
4.736499999999999738e-02 1.578799999999999995e-02 4.124900000000000094e-02 7.689999999999999787e-03
4.736499999999999738e-02 4.736499999999999738e-02 1.080389999999999961e-01 4.057999999999999975e-03
4.736499999999999738e-02 7.894199999999999828e-02 5.206199999999999717e-02 4.196000000000000077e-03
4.736499999999999738e-02 1.105190000000000061e-01 8.058899999999999397e-02 4.414000000000000389e-03
4.736499999999999738e-02 1.420960000000000001e-01 7.358900000000000163e-02 4.460000000000000422e-03
4.736499999999999738e-02 1.736729999999999940e-01 6.024899999999999700e-02 4.309000000000000330e-03
4.736499999999999738e-02 2.052499999999999880e-01 4.151200000000000029e-02 4.263000000000000296e-03
4.736499999999999738e-02 2.368260000000000087e-01 2.895299999999999957e-02 4.180999999999999821e-03
4.736499999999999738e-02 2.684030000000000027e-01 2.086400000000000060e-02 3.883999999999999866e-03
4.736499999999999738e-02 2.999800000000000244e-01 2.108600000000000058e-02 4.040000000000000188e-03
4.736499999999999738e-02 3.315569999999999906e-01 1.915000000000000036e-02 4.001000000000000216e-03
4.736499999999999738e-02 3.631340000000000123e-01 1.729500000000000134e-02 4.062999999999999771e-03
4.736499999999999738e-02 3.947109999999999785e-01 1.605600000000000083e-02 3.998999999999999951e-03
4.736499999999999738e-02 4.262880000000000003e-01 1.083899999999999968e-02 4.264999999999999694e-03
4.736499999999999738e-02 4.578639999999999932e-01 -1.069799999999999918e-02 4.943999999999999610e-03
4.736499999999999738e-02 4.894410000000000149e-01 -1.404500000000000019e-02 5.088999999999999774e-03
4.736499999999999738e-02 5.210179999999999811e-01 -1.135500000000000051e-02 5.298999999999999891e-03
4.736499999999999738e-02 5.525949999999999473e-01 -7.948999999999999469e-03 5.237000000000000335e-03
4.736499999999999738e-02 5.841720000000000246e-01 -6.572999999999999850e-03 5.318999999999999943e-03
4.736499999999999738e-02 6.157489999999999908e-01 4.449999999999999963e-03 4.643000000000000425e-03
4.736499999999999738e-02 6.473250000000000393e-01 -5.632999999999999986e-03 5.257000000000000388e-03
4.736499999999999738e-02 6.789020000000000055e-01 -3.347000000000000149e-03 5.363999999999999845e-03
4.736499999999999738e-02 7.104789999999999717e-01 -4.368999999999999620e-03 5.459999999999999576e-03
4.736499999999999738e-02 7.420560000000000489e-01 4.825000000000000296e-03 5.235000000000000070e-03
7.894199999999999828e-02 -7.420560000000000489e-01 5.833999999999999776e-03 5.447999999999999718e-03
7.894199999999999828e-02 -7.104789999999999717e-01 1.034700000000000029e-02 5.262000000000000184e-03
7.894199999999999828e-02 -6.789020000000000055e-01 1.277099999999999937e-02 5.327000000000000138e-03
7.894199999999999828e-02 -6.473250000000000393e-01 1.471800000000000018e-02 5.250999999999999591e-03
7.894199999999999828e-02 -6.157489999999999908e-01 5.328000000000000271e-03 5.297999999999999758e-03
7.894199999999999828e-02 -5.841720000000000246e-01 1.084599999999999974e-02 4.930999999999999620e-03
7.894199999999999828e-02 -5.525949999999999473e-01 1.042000000000000044e-02 4.879999999999999789e-03
7.894199999999999828e-02 -5.210179999999999811e-01 1.559900000000000002e-02 5.229000000000000141e-03
7.894199999999999828e-02 -4.894410000000000149e-01 2.083499999999999935e-02 5.104000000000000030e-03
7.894199999999999828e-02 -4.578639999999999932e-01 1.118399999999999950e-02 5.113999999999999622e-03
7.894199999999999828e-02 -4.262880000000000003e-01 1.428500000000000082e-02 4.847999999999999879e-03
7.894199999999999828e-02 -3.947109999999999785e-01 -1.376400000000000019e-02 4.087000000000000355e-03
7.894199999999999828e-02 -3.631340000000000123e-01 -1.839899999999999869e-02 4.140999999999999716e-03
7.894199999999999828e-02 -3.315569999999999906e-01 -1.644199999999999828e-02 3.921000000000000006e-03
7.894199999999999828e-02 -2.999800000000000244e-01 -2.180599999999999900e-02 3.880999999999999901e-03
7.894199999999999828e-02 -2.684030000000000027e-01 -2.469700000000000020e-02 3.740999999999999968e-03
7.894199999999999828e-02 -2.368260000000000087e-01 -3.027399999999999883e-02 3.957999999999999713e-03
7.894199999999999828e-02 -2.052499999999999880e-01 -4.404600000000000182e-02 4.139000000000000318e-03
7.894199999999999828e-02 -1.736729999999999940e-01 -6.918399999999999550e-02 4.246999999999999907e-03
7.894199999999999828e-02 -1.420960000000000001e-01 -1.000540000000000040e-01 4.257999999999999632e-03
7.894199999999999828e-02 -1.105190000000000061e-01 -1.262129999999999919e-01 4.191000000000000281e-03
7.894199999999999828e-02 -7.894199999999999828e-02 -1.584840000000000138e-01 4.030999999999999861e-03
7.894199999999999828e-02 -4.736499999999999738e-02 -1.983469999999999955e-01 4.172999999999999626e-03
7.894199999999999828e-02 -1.578799999999999995e-02 -6.966700000000000670e-02 7.785000000000000253e-03
7.894199999999999828e-02 1.578799999999999995e-02 6.966700000000000670e-02 7.785000000000000253e-03
7.894199999999999828e-02 4.736499999999999738e-02 1.983469999999999955e-01 4.172999999999999626e-03
7.894199999999999828e-02 7.894199999999999828e-02 1.584840000000000138e-01 4.030999999999999861e-03
7.894199999999999828e-02 1.105190000000000061e-01 1.262129999999999919e-01 4.191000000000000281e-03
7.894199999999999828e-02 1.420960000000000001e-01 1.000540000000000040e-01 4.257999999999999632e-03
7.894199999999999828e-02 1.736729999999999940e-01 6.918399999999999550e-02 4.246999999999999907e-03
7.894199999999999828e-02 2.052499999999999880e-01 4.404600000000000182e-02 4.139000000000000318e-03
7.894199999999999828e-02 2.368260000000000087e-01 3.027399999999999883e-02 3.957999999999999713e-03
7.894199999999999828e-02 2.684030000000000027e-01 2.469700000000000020e-02 3.740999999999999968e-03
7.894199999999999828e-02 2.999800000000000244e-01 2.180599999999999900e-02 3.880999999999999901e-03
7.894199999999999828e-02 3.315569999999999906e-01 1.644199999999999828e-02 3.921000000000000006e-03
7.894199999999999828e-02 3.631340000000000123e-01 1.839899999999999869e-02 4.140999999999999716e-03
7.894199999999999828e-02 3.947109999999999785e-01 1.376400000000000019e-02 4.087000000000000355e-03
7.894199999999999828e-02 4.262880000000000003e-01 -1.428500000000000082e-02 4.847999999999999879e-03
7.894199999999999828e-02 4.578639999999999932e-01 -1.118399999999999950e-02 5.113999999999999622e-03
7.894199999999999828e-02 4.894410000000000149e-01 -2.083499999999999935e-02 5.104000000000000030e-03
7.894199999999999828e-02 5.210179999999999811e-01 -1.559900000000000002e-02 5.229000000000000141e-03
7.894199999999999828e-02 5.525949999999999473e-01 -1.042000000000000044e-02 4.879999999999999789e-03
7.894199999999999828e-02 5.841720000000000246e-01 -1.084599999999999974e-02 4.930999999999999620e-03
7.894199999999999828e-02 6.157489999999999908e-01 -5.328000000000000271e-03 5.297999999999999758e-03
7.894199999999999828e-02 6.473250000000000393e-01 -1.471800000000000018e-02 5.250999999999999591e-03
7.894199999999999828e-02 6.789020000000000055e-01 -1.277099999999999937e-02 5.327000000000000138e-03
7.894199999999999828e-02 7.104789999999999717e-01 -1.034700000000000029e-02 5.262000000000000184e-03
7.894199999999999828e-02 7.420560000000000489e-01 -5.833999999999999776e-03 5.447999999999999718e-03
1.105190000000000061e-01 -7.420560000000000489e-01 7.433999999999999636e-03 5.061000000000000394e-03
1.105190000000000061e-01 -7.104789999999999717e-01 1.493899999999999915e-02 5.389999999999999826e-03
1.105190000000000061e-01 -6.789020000000000055e-01 1.142699999999999966e-02 5.426000000000000267e-03
1.105190000000000061e-01 -6.473250000000000393e-01 1.749699999999999867e-02 5.173999999999999780e-03
1.105190000000000061e-01 -6.157489999999999908e-01 1.027400000000000015e-02 5.146999999999999666e-03
1.105190000000000061e-01 -5.841720000000000246e-01 1.412700000000000067e-02 5.244999999999999662e-03
1.105190000000000061e-01 -5.525949999999999473e-01 1.120299999999999942e-02 4.812999999999999570e-03
1.105190000000000061e-01 -5.210179999999999811e-01 1.325400000000000016e-02 5.086000000000000243e-03
1.105190000000000061e-01 -4.894410000000000149e-01 1.661699999999999983e-02 5.171000000000000249e-03
1.105190000000000061e-01 -4.578639999999999932e-01 1.858500000000000082e-02 5.107999999999999693e-03
1.105190000000000061e-01 -4.262880000000000003e-01 1.862700000000000120e-02 4.844000000000000215e-03
1.105190000000000061e-01 -3.947109999999999785e-01 1.498500000000000006e-02 4.825000000000000296e-03
1.105190000000000061e-01 -3.631340000000000123e-01 -1.530699999999999943e-02 4.109999999999999938e-03
1.105190000000000061e-01 -3.315569999999999906e-01 -2.063299999999999856e-02 4.082999999999999824e-03
1.105190000000000061e-01 -2.999800000000000244e-01 -2.644000000000000170e-02 3.864999999999999946e-03
1.105190000000000061e-01 -2.684030000000000027e-01 -3.361499999999999905e-02 3.961000000000000111e-03
1.105190000000000061e-01 -2.368260000000000087e-01 -4.438799999999999690e-02 4.138000000000000185e-03
1.105190000000000061e-01 -2.052499999999999880e-01 -6.131299999999999945e-02 4.180999999999999821e-03
1.105190000000000061e-01 -1.736729999999999940e-01 -9.035799999999999388e-02 4.211000000000000333e-03
1.105190000000000061e-01 -1.420960000000000001e-01 -1.274510000000000087e-01 4.268000000000000092e-03
1.105190000000000061e-01 -1.105190000000000061e-01 -1.580409999999999870e-01 4.020000000000000136e-03
1.105190000000000061e-01 -7.894199999999999828e-02 -1.743750000000000022e-01 3.908000000000000015e-03
1.105190000000000061e-01 -4.736499999999999738e-02 -1.487290000000000001e-01 4.259999999999999898e-03
1.105190000000000061e-01 -1.578799999999999995e-02 -4.503200000000000258e-02 7.919999999999999957e-03
1.105190000000000061e-01 1.578799999999999995e-02 4.503200000000000258e-02 7.919999999999999957e-03
1.105190000000000061e-01 4.736499999999999738e-02 1.487290000000000001e-01 4.259999999999999898e-03
1.105190000000000061e-01 7.894199999999999828e-02 1.743750000000000022e-01 3.908000000000000015e-03
1.105190000000000061e-01 1.105190000000000061e-01 1.580409999999999870e-01 4.020000000000000136e-03
1.105190000000000061e-01 1.420960000000000001e-01 1.274510000000000087e-01 4.268000000000000092e-03
1.105190000000000061e-01 1.736729999999999940e-01 9.035799999999999388e-02 4.211000000000000333e-03
1.105190000000000061e-01 2.052499999999999880e-01 6.131299999999999945e-02 4.180999999999999821e-03
1.105190000000000061e-01 2.368260000000000087e-01 4.438799999999999690e-02 4.138000000000000185e-03
1.105190000000000061e-01 2.684030000000000027e-01 3.361499999999999905e-02 3.961000000000000111e-03
1.105190000000000061e-01 2.999800000000000244e-01 2.644000000000000170e-02 3.864999999999999946e-03
1.105190000000000061e-01 3.315569999999999906e-01 2.063299999999999856e-02 4.082999999999999824e-03
1.105190000000000061e-01 3.631340000000000123e-01 1.530699999999999943e-02 4.109999999999999938e-03
1.105190000000000061e-01 3.947109999999999785e-01 -1.498500000000000006e-02 4.825000000000000296e-03
1.105190000000000061e-01 4.262880000000000003e-01 -1.862700000000000120e-02 4.844000000000000215e-03
1.105190000000000061e-01 4.578639999999999932e-01 -1.858500000000000082e-02 5.107999999999999693e-03
1.105190000000000061e-01 4.894410000000000149e-01 -1.661699999999999983e-02 5.171000000000000249e-03
1.105190000000000061e-01 5.210179999999999811e-01 -1.325400000000000016e-02 5.086000000000000243e-03
1.105190000000000061e-01 5.525949999999999473e-01 -1.120299999999999942e-02 4.812999999999999570e-03
1.105190000000000061e-01 5.841720000000000246e-01 -1.412700000000000067e-02 5.244999999999999662e-03
1.105190000000000061e-01 6.157489999999999908e-01 -1.027400000000000015e-02 5.146999999999999666e-03
1.105190000000000061e-01 6.473250000000000393e-01 -1.749699999999999867e-02 5.173999999999999780e-03
1.105190000000000061e-01 6.789020000000000055e-01 -1.142699999999999966e-02 5.426000000000000267e-03
1.105190000000000061e-01 7.104789999999999717e-01 -1.493899999999999915e-02 5.389999999999999826e-03
1.105190000000000061e-01 7.420560000000000489e-01 -7.433999999999999636e-03 5.061000000000000394e-03
1.420960000000000001e-01 -7.420560000000000489e-01 1.720199999999999854e-02 5.095999999999999835e-03
1.420960000000000001e-01 -7.104789999999999717e-01 1.930700000000000124e-02 4.867999999999999931e-03
1.420960000000000001e-01 -6.789020000000000055e-01 1.880499999999999880e-02 5.516000000000000070e-03
1.420960000000000001e-01 -6.473250000000000393e-01 1.409099999999999936e-02 5.421999999999999736e-03
1.420960000000000001e-01 -6.157489999999999908e-01 2.101799999999999849e-02 5.172999999999999647e-03
1.420960000000000001e-01 -5.841720000000000246e-01 1.682700000000000168e-02 5.271999999999999777e-03
1.420960000000000001e-01 -5.525949999999999473e-01 9.180999999999999925e-03 5.219999999999999814e-03
1.420960000000000001e-01 -5.210179999999999811e-01 1.184100000000000083e-02 5.228000000000000008e-03
1.420960000000000001e-01 -4.894410000000000149e-01 1.149599999999999927e-02 5.233999999999999937e-03
1.420960000000000001e-01 -4.578639999999999932e-01 1.970799999999999982e-02 5.076999999999999916e-03
1.420960000000000001e-01 -4.262880000000000003e-01 1.986900000000000124e-02 5.043999999999999873e-03
1.420960000000000001e-01 -3.947109999999999785e-01 1.796000000000000027e-02 4.996999999999999706e-03
1.420960000000000001e-01 -3.631340000000000123e-01 2.086400000000000060e-02 4.854999999999999941e-03
1.420960000000000001e-01 -3.315569999999999906e-01 -1.952600000000000169e-02 4.017999999999999870e-03
1.420960000000000001e-01 -2.999800000000000244e-01 -3.035200000000000051e-02 3.883999999999999866e-03
1.420960000000000001e-01 -2.684030000000000027e-01 -4.207700000000000329e-02 3.943000000000000324e-03
1.420960000000000001e-01 -2.368260000000000087e-01 -5.465400000000000119e-02 3.961000000000000111e-03
1.420960000000000001e-01 -2.052499999999999880e-01 -7.419499999999999706e-02 4.093000000000000284e-03
1.420960000000000001e-01 -1.736729999999999940e-01 -1.042109999999999981e-01 4.034000000000000259e-03
1.420960000000000001e-01 -1.420960000000000001e-01 -1.440780000000000116e-01 3.987000000000000093e-03
1.420960000000000001e-01 -1.105190000000000061e-01 -1.695069999999999910e-01 4.034000000000000259e-03
1.420960000000000001e-01 -7.894199999999999828e-02 -1.696680000000000132e-01 4.235000000000000049e-03
1.420960000000000001e-01 -4.736499999999999738e-02 -1.280320000000000069e-01 4.296000000000000339e-03
1.420960000000000001e-01 -1.578799999999999995e-02 -4.565000000000000308e-02 7.386000000000000204e-03
1.420960000000000001e-01 1.578799999999999995e-02 4.565000000000000308e-02 7.386000000000000204e-03
1.420960000000000001e-01 4.736499999999999738e-02 1.280320000000000069e-01 4.296000000000000339e-03
1.420960000000000001e-01 7.894199999999999828e-02 1.696680000000000132e-01 4.235000000000000049e-03
1.420960000000000001e-01 1.105190000000000061e-01 1.695069999999999910e-01 4.034000000000000259e-03
1.420960000000000001e-01 1.420960000000000001e-01 1.440780000000000116e-01 3.987000000000000093e-03
1.420960000000000001e-01 1.736729999999999940e-01 1.042109999999999981e-01 4.034000000000000259e-03
1.420960000000000001e-01 2.052499999999999880e-01 7.419499999999999706e-02 4.093000000000000284e-03
1.420960000000000001e-01 2.368260000000000087e-01 5.465400000000000119e-02 3.961000000000000111e-03
1.420960000000000001e-01 2.684030000000000027e-01 4.207700000000000329e-02 3.943000000000000324e-03
1.420960000000000001e-01 2.999800000000000244e-01 3.035200000000000051e-02 3.883999999999999866e-03
1.420960000000000001e-01 3.315569999999999906e-01 1.952600000000000169e-02 4.017999999999999870e-03
1.420960000000000001e-01 3.631340000000000123e-01 -2.086400000000000060e-02 4.854999999999999941e-03
1.420960000000000001e-01 3.947109999999999785e-01 -1.796000000000000027e-02 4.996999999999999706e-03
1.420960000000000001e-01 4.262880000000000003e-01 -1.986900000000000124e-02 5.043999999999999873e-03
1.420960000000000001e-01 4.578639999999999932e-01 -1.970799999999999982e-02 5.076999999999999916e-03
1.420960000000000001e-01 4.894410000000000149e-01 -1.149599999999999927e-02 5.233999999999999937e-03
1.420960000000000001e-01 5.210179999999999811e-01 -1.184100000000000083e-02 5.228000000000000008e-03
1.420960000000000001e-01 5.525949999999999473e-01 -9.180999999999999925e-03 5.219999999999999814e-03
1.420960000000000001e-01 5.841720000000000246e-01 -1.682700000000000168e-02 5.271999999999999777e-03
1.420960000000000001e-01 6.157489999999999908e-01 -2.101799999999999849e-02 5.172999999999999647e-03
1.420960000000000001e-01 6.473250000000000393e-01 -1.409099999999999936e-02 5.421999999999999736e-03
1.420960000000000001e-01 6.789020000000000055e-01 -1.880499999999999880e-02 5.516000000000000070e-03
1.420960000000000001e-01 7.104789999999999717e-01 -1.930700000000000124e-02 4.867999999999999931e-03
1.420960000000000001e-01 7.420560000000000489e-01 -1.720199999999999854e-02 5.095999999999999835e-03
1.736729999999999940e-01 -7.420560000000000489e-01 1.864999999999999991e-02 4.969999999999999592e-03
1.736729999999999940e-01 -7.104789999999999717e-01 2.172200000000000172e-02 5.045000000000000005e-03
1.736729999999999940e-01 -6.789020000000000055e-01 1.583199999999999885e-02 5.670999999999999826e-03
1.736729999999999940e-01 -6.473250000000000393e-01 1.723099999999999979e-02 5.490000000000000088e-03
1.736729999999999940e-01 -6.157489999999999908e-01 2.148500000000000063e-02 5.402999999999999817e-03
1.736729999999999940e-01 -5.841720000000000246e-01 1.982300000000000034e-02 5.235000000000000070e-03
1.736729999999999940e-01 -5.525949999999999473e-01 1.337200000000000021e-02 5.274000000000000042e-03
1.736729999999999940e-01 -5.210179999999999811e-01 1.490600000000000085e-02 5.033000000000000147e-03
1.736729999999999940e-01 -4.894410000000000149e-01 1.236300000000000072e-02 5.015000000000000360e-03
1.736729999999999940e-01 -4.578639999999999932e-01 1.349000000000000025e-02 4.959999999999999999e-03
1.736729999999999940e-01 -4.262880000000000003e-01 1.706699999999999884e-02 5.140999999999999737e-03
1.736729999999999940e-01 -3.947109999999999785e-01 1.834799999999999973e-02 5.028999999999999616e-03
1.736729999999999940e-01 -3.631340000000000123e-01 -1.663099999999999995e-02 3.931999999999999731e-03
1.736729999999999940e-01 -3.315569999999999906e-01 -2.058199999999999960e-02 4.081000000000000426e-03
1.736729999999999940e-01 -2.999800000000000244e-01 -3.198499999999999954e-02 4.027000000000000197e-03
1.736729999999999940e-01 -2.684030000000000027e-01 -4.963100000000000150e-02 3.964999999999999775e-03
1.736729999999999940e-01 -2.368260000000000087e-01 -6.352800000000000114e-02 3.936000000000000262e-03
1.736729999999999940e-01 -2.052499999999999880e-01 -8.999799999999999467e-02 4.114999999999999734e-03
1.736729999999999940e-01 -1.736729999999999940e-01 -1.200220000000000037e-01 4.046000000000000117e-03
1.736729999999999940e-01 -1.420960000000000001e-01 -1.495070000000000010e-01 4.232999999999999784e-03
1.736729999999999940e-01 -1.105190000000000061e-01 -1.718949999999999922e-01 4.285999999999999879e-03
1.736729999999999940e-01 -7.894199999999999828e-02 -1.599460000000000048e-01 4.336999999999999710e-03
1.736729999999999940e-01 -4.736499999999999738e-02 -1.146049999999999985e-01 4.328000000000000250e-03
1.736729999999999940e-01 -1.578799999999999995e-02 -4.043399999999999772e-02 7.675000000000000398e-03
1.736729999999999940e-01 1.578799999999999995e-02 4.043399999999999772e-02 7.675000000000000398e-03
1.736729999999999940e-01 4.736499999999999738e-02 1.146049999999999985e-01 4.328000000000000250e-03
1.736729999999999940e-01 7.894199999999999828e-02 1.599460000000000048e-01 4.336999999999999710e-03
1.736729999999999940e-01 1.105190000000000061e-01 1.718949999999999922e-01 4.285999999999999879e-03
1.736729999999999940e-01 1.420960000000000001e-01 1.495070000000000010e-01 4.232999999999999784e-03
1.736729999999999940e-01 1.736729999999999940e-01 1.200220000000000037e-01 4.046000000000000117e-03
1.736729999999999940e-01 2.052499999999999880e-01 8.999799999999999467e-02 4.114999999999999734e-03
1.736729999999999940e-01 2.368260000000000087e-01 6.352800000000000114e-02 3.936000000000000262e-03
1.736729999999999940e-01 2.684030000000000027e-01 4.963100000000000150e-02 3.964999999999999775e-03
1.736729999999999940e-01 2.999800000000000244e-01 3.198499999999999954e-02 4.027000000000000197e-03
1.736729999999999940e-01 3.315569999999999906e-01 2.058199999999999960e-02 4.081000000000000426e-03
1.736729999999999940e-01 3.631340000000000123e-01 1.663099999999999995e-02 3.931999999999999731e-03
1.736729999999999940e-01 3.947109999999999785e-01 -1.834799999999999973e-02 5.028999999999999616e-03
1.736729999999999940e-01 4.262880000000000003e-01 -1.706699999999999884e-02 5.140999999999999737e-03
1.736729999999999940e-01 4.578639999999999932e-01 -1.349000000000000025e-02 4.959999999999999999e-03
1.736729999999999940e-01 4.894410000000000149e-01 -1.236300000000000072e-02 5.015000000000000360e-03
1.736729999999999940e-01 5.210179999999999811e-01 -1.490600000000000085e-02 5.033000000000000147e-03
1.736729999999999940e-01 5.525949999999999473e-01 -1.337200000000000021e-02 5.274000000000000042e-03
1.736729999999999940e-01 5.841720000000000246e-01 -1.982300000000000034e-02 5.235000000000000070e-03
1.736729999999999940e-01 6.157489999999999908e-01 -2.148500000000000063e-02 5.402999999999999817e-03
1.736729999999999940e-01 6.473250000000000393e-01 -1.723099999999999979e-02 5.490000000000000088e-03
1.736729999999999940e-01 6.789020000000000055e-01 -1.583199999999999885e-02 5.670999999999999826e-03
1.736729999999999940e-01 7.104789999999999717e-01 -2.172200000000000172e-02 5.045000000000000005e-03
1.736729999999999940e-01 7.420560000000000489e-01 -1.864999999999999991e-02 4.969999999999999592e-03
2.052499999999999880e-01 -7.420560000000000489e-01 1.521699999999999962e-02 5.126999999999999613e-03
2.052499999999999880e-01 -7.104789999999999717e-01 1.809499999999999997e-02 5.152999999999999595e-03
2.052499999999999880e-01 -6.789020000000000055e-01 1.479699999999999939e-02 5.786000000000000344e-03
2.052499999999999880e-01 -6.473250000000000393e-01 1.353599999999999942e-02 5.596000000000000280e-03
2.052499999999999880e-01 -6.157489999999999908e-01 1.598300000000000068e-02 5.419000000000000206e-03
2.052499999999999880e-01 -5.841720000000000246e-01 1.411100000000000028e-02 5.342000000000000394e-03
2.052499999999999880e-01 -5.525949999999999473e-01 1.430099999999999948e-02 5.337999999999999863e-03
2.052499999999999880e-01 -5.210179999999999811e-01 2.359400000000000039e-02 5.348000000000000323e-03
2.052499999999999880e-01 -4.894410000000000149e-01 1.344399999999999935e-02 5.037999999999999944e-03
2.052499999999999880e-01 -4.578639999999999932e-01 1.415399999999999991e-02 4.971999999999999857e-03
2.052499999999999880e-01 -4.262880000000000003e-01 -1.154799999999999924e-02 4.178000000000000290e-03
2.052499999999999880e-01 -3.947109999999999785e-01 1.716600000000000070e-02 4.969999999999999592e-03
2.052499999999999880e-01 -3.631340000000000123e-01 -1.642700000000000063e-02 4.067999999999999568e-03
2.052499999999999880e-01 -3.315569999999999906e-01 -2.320099999999999940e-02 4.294000000000000074e-03
2.052499999999999880e-01 -2.999800000000000244e-01 -3.604099999999999665e-02 4.209000000000000068e-03
2.052499999999999880e-01 -2.684030000000000027e-01 -5.759899999999999742e-02 4.009999999999999676e-03
2.052499999999999880e-01 -2.368260000000000087e-01 -7.866599999999999981e-02 3.843000000000000062e-03
2.052499999999999880e-01 -2.052499999999999880e-01 -9.789599999999999691e-02 3.892000000000000060e-03
2.052499999999999880e-01 -1.736729999999999940e-01 -1.227280000000000038e-01 4.095999999999999815e-03
2.052499999999999880e-01 -1.420960000000000001e-01 -1.489920000000000133e-01 4.453000000000000361e-03
2.052499999999999880e-01 -1.105190000000000061e-01 -1.630429999999999935e-01 4.271999999999999756e-03
2.052499999999999880e-01 -7.894199999999999828e-02 -1.496020000000000127e-01 4.304999999999999799e-03
2.052499999999999880e-01 -4.736499999999999738e-02 -1.101670000000000010e-01 4.264000000000000429e-03
2.052499999999999880e-01 -1.578799999999999995e-02 -3.630200000000000093e-02 7.727000000000000361e-03
2.052499999999999880e-01 1.578799999999999995e-02 3.630200000000000093e-02 7.727000000000000361e-03
2.052499999999999880e-01 4.736499999999999738e-02 1.101670000000000010e-01 4.264000000000000429e-03
2.052499999999999880e-01 7.894199999999999828e-02 1.496020000000000127e-01 4.304999999999999799e-03
2.052499999999999880e-01 1.105190000000000061e-01 1.630429999999999935e-01 4.271999999999999756e-03
2.052499999999999880e-01 1.420960000000000001e-01 1.489920000000000133e-01 4.453000000000000361e-03
2.052499999999999880e-01 1.736729999999999940e-01 1.227280000000000038e-01 4.095999999999999815e-03
2.052499999999999880e-01 2.052499999999999880e-01 9.789599999999999691e-02 3.892000000000000060e-03
2.052499999999999880e-01 2.368260000000000087e-01 7.866599999999999981e-02 3.843000000000000062e-03
2.052499999999999880e-01 2.684030000000000027e-01 5.759899999999999742e-02 4.009999999999999676e-03
2.052499999999999880e-01 2.999800000000000244e-01 3.604099999999999665e-02 4.209000000000000068e-03
2.052499999999999880e-01 3.315569999999999906e-01 2.320099999999999940e-02 4.294000000000000074e-03
2.052499999999999880e-01 3.631340000000000123e-01 1.642700000000000063e-02 4.067999999999999568e-03
2.052499999999999880e-01 3.947109999999999785e-01 -1.716600000000000070e-02 4.969999999999999592e-03
2.052499999999999880e-01 4.262880000000000003e-01 1.154799999999999924e-02 4.178000000000000290e-03
2.052499999999999880e-01 4.578639999999999932e-01 -1.415399999999999991e-02 4.971999999999999857e-03
2.052499999999999880e-01 4.894410000000000149e-01 -1.344399999999999935e-02 5.037999999999999944e-03
2.052499999999999880e-01 5.210179999999999811e-01 -2.359400000000000039e-02 5.348000000000000323e-03
2.052499999999999880e-01 5.525949999999999473e-01 -1.430099999999999948e-02 5.337999999999999863e-03
2.052499999999999880e-01 5.841720000000000246e-01 -1.411100000000000028e-02 5.342000000000000394e-03
2.052499999999999880e-01 6.157489999999999908e-01 -1.598300000000000068e-02 5.419000000000000206e-03
2.052499999999999880e-01 6.473250000000000393e-01 -1.353599999999999942e-02 5.596000000000000280e-03
2.052499999999999880e-01 6.789020000000000055e-01 -1.479699999999999939e-02 5.786000000000000344e-03
2.052499999999999880e-01 7.104789999999999717e-01 -1.809499999999999997e-02 5.152999999999999595e-03
2.052499999999999880e-01 7.420560000000000489e-01 -1.521699999999999962e-02 5.126999999999999613e-03
2.368260000000000087e-01 -7.420560000000000489e-01 1.748200000000000101e-02 4.903000000000000240e-03
2.368260000000000087e-01 -7.104789999999999717e-01 1.534899999999999980e-02 4.926999999999999956e-03
2.368260000000000087e-01 -6.789020000000000055e-01 1.583899999999999891e-02 4.813999999999999703e-03
2.368260000000000087e-01 -6.473250000000000393e-01 1.175099999999999929e-02 4.834999999999999888e-03
2.368260000000000087e-01 -6.157489999999999908e-01 1.107799999999999931e-02 5.082999999999999845e-03
2.368260000000000087e-01 -5.841720000000000246e-01 1.355600000000000034e-02 5.424000000000000002e-03
2.368260000000000087e-01 -5.525949999999999473e-01 1.531300000000000022e-02 5.388999999999999693e-03
2.368260000000000087e-01 -5.210179999999999811e-01 1.687699999999999964e-02 5.218999999999999681e-03
2.368260000000000087e-01 -4.894410000000000149e-01 1.238599999999999944e-02 5.085000000000000110e-03
2.368260000000000087e-01 -4.578639999999999932e-01 8.385999999999999358e-03 5.029999999999999749e-03
2.368260000000000087e-01 -4.262880000000000003e-01 -1.351199999999999971e-02 4.021000000000000268e-03
2.368260000000000087e-01 -3.947109999999999785e-01 -1.535399999999999959e-02 3.943000000000000324e-03
2.368260000000000087e-01 -3.631340000000000123e-01 -1.977699999999999944e-02 3.956000000000000315e-03
2.368260000000000087e-01 -3.315569999999999906e-01 -2.716199999999999865e-02 4.223000000000000191e-03
2.368260000000000087e-01 -2.999800000000000244e-01 -4.090300000000000186e-02 4.092000000000000151e-03
2.368260000000000087e-01 -2.684030000000000027e-01 -5.618999999999999689e-02 4.070999999999999966e-03
2.368260000000000087e-01 -2.368260000000000087e-01 -8.374399999999999900e-02 3.859000000000000017e-03
2.368260000000000087e-01 -2.052499999999999880e-01 -1.047280000000000016e-01 4.019000000000000003e-03
2.368260000000000087e-01 -1.736729999999999940e-01 -1.262820000000000054e-01 4.282000000000000216e-03
2.368260000000000087e-01 -1.420960000000000001e-01 -1.467320000000000013e-01 4.539999999999999765e-03
2.368260000000000087e-01 -1.105190000000000061e-01 -1.592760000000000009e-01 4.445000000000000166e-03
2.368260000000000087e-01 -7.894199999999999828e-02 -1.420810000000000128e-01 4.369999999999999753e-03
2.368260000000000087e-01 -4.736499999999999738e-02 -9.964000000000000634e-02 4.262000000000000163e-03
2.368260000000000087e-01 -1.578799999999999995e-02 -3.443299999999999833e-02 7.597999999999999719e-03
2.368260000000000087e-01 1.578799999999999995e-02 3.443299999999999833e-02 7.597999999999999719e-03
2.368260000000000087e-01 4.736499999999999738e-02 9.964000000000000634e-02 4.262000000000000163e-03
2.368260000000000087e-01 7.894199999999999828e-02 1.420810000000000128e-01 4.369999999999999753e-03
2.368260000000000087e-01 1.105190000000000061e-01 1.592760000000000009e-01 4.445000000000000166e-03
2.368260000000000087e-01 1.420960000000000001e-01 1.467320000000000013e-01 4.539999999999999765e-03
2.368260000000000087e-01 1.736729999999999940e-01 1.262820000000000054e-01 4.282000000000000216e-03
2.368260000000000087e-01 2.052499999999999880e-01 1.047280000000000016e-01 4.019000000000000003e-03
2.368260000000000087e-01 2.368260000000000087e-01 8.374399999999999900e-02 3.859000000000000017e-03
2.368260000000000087e-01 2.684030000000000027e-01 5.618999999999999689e-02 4.070999999999999966e-03
2.368260000000000087e-01 2.999800000000000244e-01 4.090300000000000186e-02 4.092000000000000151e-03
2.368260000000000087e-01 3.315569999999999906e-01 2.716199999999999865e-02 4.223000000000000191e-03
2.368260000000000087e-01 3.631340000000000123e-01 1.977699999999999944e-02 3.956000000000000315e-03
2.368260000000000087e-01 3.947109999999999785e-01 1.535399999999999959e-02 3.943000000000000324e-03
2.368260000000000087e-01 4.262880000000000003e-01 1.351199999999999971e-02 4.021000000000000268e-03
2.368260000000000087e-01 4.578639999999999932e-01 -8.385999999999999358e-03 5.029999999999999749e-03
2.368260000000000087e-01 4.894410000000000149e-01 -1.238599999999999944e-02 5.085000000000000110e-03
2.368260000000000087e-01 5.210179999999999811e-01 -1.687699999999999964e-02 5.218999999999999681e-03
2.368260000000000087e-01 5.525949999999999473e-01 -1.531300000000000022e-02 5.388999999999999693e-03
2.368260000000000087e-01 5.841720000000000246e-01 -1.355600000000000034e-02 5.424000000000000002e-03
2.368260000000000087e-01 6.157489999999999908e-01 -1.107799999999999931e-02 5.082999999999999845e-03
2.368260000000000087e-01 6.473250000000000393e-01 -1.175099999999999929e-02 4.834999999999999888e-03
2.368260000000000087e-01 6.789020000000000055e-01 -1.583899999999999891e-02 4.813999999999999703e-03
2.368260000000000087e-01 7.104789999999999717e-01 -1.534899999999999980e-02 4.926999999999999956e-03
2.368260000000000087e-01 7.420560000000000489e-01 -1.748200000000000101e-02 4.903000000000000240e-03
2.684030000000000027e-01 -7.420560000000000489e-01 1.442900000000000085e-02 4.503000000000000058e-03
2.684030000000000027e-01 -7.104789999999999717e-01 1.883200000000000152e-02 4.545999999999999694e-03
2.684030000000000027e-01 -6.789020000000000055e-01 1.803199999999999942e-02 4.514999999999999916e-03
2.684030000000000027e-01 -6.473250000000000393e-01 1.081999999999999976e-02 4.435999999999999839e-03
2.684030000000000027e-01 -6.157489999999999908e-01 8.821999999999999981e-03 4.555000000000000021e-03
2.684030000000000027e-01 -5.841720000000000246e-01 7.514999999999999979e-03 4.819000000000000367e-03
2.684030000000000027e-01 -5.525949999999999473e-01 1.230400000000000070e-02 5.191000000000000301e-03
2.684030000000000027e-01 -5.210179999999999811e-01 1.268900000000000063e-02 5.173999999999999780e-03
2.684030000000000027e-01 -4.894410000000000149e-01 9.055999999999999814e-03 5.065000000000000058e-03
2.684030000000000027e-01 -4.578639999999999932e-01 -7.981999999999999512e-03 4.067000000000000302e-03
2.684030000000000027e-01 -4.262880000000000003e-01 -9.495999999999999233e-03 4.024999999999999932e-03
2.684030000000000027e-01 -3.947109999999999785e-01 -1.548599999999999977e-02 3.968000000000000173e-03
2.684030000000000027e-01 -3.631340000000000123e-01 -2.435700000000000018e-02 4.010999999999999809e-03
2.684030000000000027e-01 -3.315569999999999906e-01 -3.773200000000000165e-02 3.938999999999999793e-03
2.684030000000000027e-01 -2.999800000000000244e-01 -5.216500000000000303e-02 4.004999999999999880e-03
2.684030000000000027e-01 -2.684030000000000027e-01 -6.655400000000000205e-02 3.996000000000000420e-03
2.684030000000000027e-01 -2.368260000000000087e-01 -9.057700000000000473e-02 4.092000000000000151e-03
2.684030000000000027e-01 -2.052499999999999880e-01 -1.116560000000000052e-01 4.283999999999999614e-03
2.684030000000000027e-01 -1.736729999999999940e-01 -1.324760000000000104e-01 4.428999999999999777e-03
2.684030000000000027e-01 -1.420960000000000001e-01 -1.543460000000000110e-01 4.449999999999999963e-03
2.684030000000000027e-01 -1.105190000000000061e-01 -1.571670000000000011e-01 4.402999999999999796e-03
2.684030000000000027e-01 -7.894199999999999828e-02 -1.398870000000000113e-01 4.277000000000000419e-03
2.684030000000000027e-01 -4.736499999999999738e-02 -9.891400000000000192e-02 4.206999999999999802e-03
2.684030000000000027e-01 -1.578799999999999995e-02 -3.639400000000000274e-02 7.728999999999999759e-03
2.684030000000000027e-01 1.578799999999999995e-02 3.639400000000000274e-02 7.728999999999999759e-03
2.684030000000000027e-01 4.736499999999999738e-02 9.891400000000000192e-02 4.206999999999999802e-03
2.684030000000000027e-01 7.894199999999999828e-02 1.398870000000000113e-01 4.277000000000000419e-03
2.684030000000000027e-01 1.105190000000000061e-01 1.571670000000000011e-01 4.402999999999999796e-03
2.684030000000000027e-01 1.420960000000000001e-01 1.543460000000000110e-01 4.449999999999999963e-03
2.684030000000000027e-01 1.736729999999999940e-01 1.324760000000000104e-01 4.428999999999999777e-03
2.684030000000000027e-01 2.052499999999999880e-01 1.116560000000000052e-01 4.283999999999999614e-03
2.684030000000000027e-01 2.368260000000000087e-01 9.057700000000000473e-02 4.092000000000000151e-03
2.684030000000000027e-01 2.684030000000000027e-01 6.655400000000000205e-02 3.996000000000000420e-03
2.684030000000000027e-01 2.999800000000000244e-01 5.216500000000000303e-02 4.004999999999999880e-03
2.684030000000000027e-01 3.315569999999999906e-01 3.773200000000000165e-02 3.938999999999999793e-03
2.684030000000000027e-01 3.631340000000000123e-01 2.435700000000000018e-02 4.010999999999999809e-03
2.684030000000000027e-01 3.947109999999999785e-01 1.548599999999999977e-02 3.968000000000000173e-03
2.684030000000000027e-01 4.262880000000000003e-01 9.495999999999999233e-03 4.024999999999999932e-03
2.684030000000000027e-01 4.578639999999999932e-01 7.981999999999999512e-03 4.067000000000000302e-03
2.684030000000000027e-01 4.894410000000000149e-01 -9.055999999999999814e-03 5.065000000000000058e-03
2.684030000000000027e-01 5.210179999999999811e-01 -1.268900000000000063e-02 5.173999999999999780e-03
2.684030000000000027e-01 5.525949999999999473e-01 -1.230400000000000070e-02 5.191000000000000301e-03
2.684030000000000027e-01 5.841720000000000246e-01 -7.514999999999999979e-03 4.819000000000000367e-03
2.684030000000000027e-01 6.157489999999999908e-01 -8.821999999999999981e-03 4.555000000000000021e-03
2.684030000000000027e-01 6.473250000000000393e-01 -1.081999999999999976e-02 4.435999999999999839e-03
2.684030000000000027e-01 6.789020000000000055e-01 -1.803199999999999942e-02 4.514999999999999916e-03
2.684030000000000027e-01 7.104789999999999717e-01 -1.883200000000000152e-02 4.545999999999999694e-03
2.684030000000000027e-01 7.420560000000000489e-01 -1.442900000000000085e-02 4.503000000000000058e-03
2.999800000000000244e-01 -7.420560000000000489e-01 1.730999999999999900e-02 4.315000000000000259e-03
2.999800000000000244e-01 -7.104789999999999717e-01 1.554799999999999932e-02 4.636000000000000364e-03
2.999800000000000244e-01 -6.789020000000000055e-01 1.270100000000000048e-02 4.427000000000000379e-03
2.999800000000000244e-01 -6.473250000000000393e-01 7.616000000000000374e-03 4.420000000000000318e-03
2.999800000000000244e-01 -6.157489999999999908e-01 6.492000000000000375e-03 4.309999999999999595e-03
2.999800000000000244e-01 -5.841720000000000246e-01 6.134999999999999828e-03 4.233999999999999916e-03
2.999800000000000244e-01 -5.525949999999999473e-01 5.754999999999999699e-03 5.107000000000000428e-03
2.999800000000000244e-01 -5.210179999999999811e-01 -6.356999999999999804e-03 4.027000000000000197e-03
2.999800000000000244e-01 -4.894410000000000149e-01 7.936000000000000346e-03 5.048000000000000403e-03
2.999800000000000244e-01 -4.578639999999999932e-01 -9.681999999999999634e-03 4.002999999999999614e-03
2.999800000000000244e-01 -4.262880000000000003e-01 -1.076700000000000053e-02 3.924999999999999670e-03
2.999800000000000244e-01 -3.947109999999999785e-01 -2.086199999999999860e-02 4.108999999999999805e-03
2.999800000000000244e-01 -3.631340000000000123e-01 -3.262099999999999722e-02 4.030999999999999861e-03
2.999800000000000244e-01 -3.315569999999999906e-01 -4.823000000000000204e-02 4.137000000000000052e-03
2.999800000000000244e-01 -2.999800000000000244e-01 -5.376199999999999729e-02 4.048000000000000383e-03
2.999800000000000244e-01 -2.684030000000000027e-01 -7.153700000000000336e-02 4.106000000000000275e-03
2.999800000000000244e-01 -2.368260000000000087e-01 -9.631000000000000671e-02 4.185000000000000352e-03
2.999800000000000244e-01 -2.052499999999999880e-01 -1.184039999999999954e-01 4.359000000000000027e-03
2.999800000000000244e-01 -1.736729999999999940e-01 -1.391290000000000027e-01 4.217000000000000262e-03
2.999800000000000244e-01 -1.420960000000000001e-01 -1.569079999999999919e-01 4.334000000000000179e-03
2.999800000000000244e-01 -1.105190000000000061e-01 -1.584780000000000078e-01 4.222000000000000058e-03
2.999800000000000244e-01 -7.894199999999999828e-02 -1.404050000000000020e-01 4.314000000000000126e-03
2.999800000000000244e-01 -4.736499999999999738e-02 -9.210100000000000231e-02 4.229000000000000120e-03
2.999800000000000244e-01 -1.578799999999999995e-02 -4.009599999999999970e-02 7.917999999999999691e-03
2.999800000000000244e-01 1.578799999999999995e-02 4.009599999999999970e-02 7.917999999999999691e-03
2.999800000000000244e-01 4.736499999999999738e-02 9.210100000000000231e-02 4.229000000000000120e-03
2.999800000000000244e-01 7.894199999999999828e-02 1.404050000000000020e-01 4.314000000000000126e-03
2.999800000000000244e-01 1.105190000000000061e-01 1.584780000000000078e-01 4.222000000000000058e-03
2.999800000000000244e-01 1.420960000000000001e-01 1.569079999999999919e-01 4.334000000000000179e-03
2.999800000000000244e-01 1.736729999999999940e-01 1.391290000000000027e-01 4.217000000000000262e-03
2.999800000000000244e-01 2.052499999999999880e-01 1.184039999999999954e-01 4.359000000000000027e-03
2.999800000000000244e-01 2.368260000000000087e-01 9.631000000000000671e-02 4.185000000000000352e-03
2.999800000000000244e-01 2.684030000000000027e-01 7.153700000000000336e-02 4.106000000000000275e-03
2.999800000000000244e-01 2.999800000000000244e-01 5.376199999999999729e-02 4.048000000000000383e-03
2.999800000000000244e-01 3.315569999999999906e-01 4.823000000000000204e-02 4.137000000000000052e-03
2.999800000000000244e-01 3.631340000000000123e-01 3.262099999999999722e-02 4.030999999999999861e-03
2.999800000000000244e-01 3.947109999999999785e-01 2.086199999999999860e-02 4.108999999999999805e-03
2.999800000000000244e-01 4.262880000000000003e-01 1.076700000000000053e-02 3.924999999999999670e-03
2.999800000000000244e-01 4.578639999999999932e-01 9.681999999999999634e-03 4.002999999999999614e-03
2.999800000000000244e-01 4.894410000000000149e-01 -7.936000000000000346e-03 5.048000000000000403e-03
2.999800000000000244e-01 5.210179999999999811e-01 6.356999999999999804e-03 4.027000000000000197e-03
2.999800000000000244e-01 5.525949999999999473e-01 -5.754999999999999699e-03 5.107000000000000428e-03
2.999800000000000244e-01 5.841720000000000246e-01 -6.134999999999999828e-03 4.233999999999999916e-03
2.999800000000000244e-01 6.157489999999999908e-01 -6.492000000000000375e-03 4.309999999999999595e-03
2.999800000000000244e-01 6.473250000000000393e-01 -7.616000000000000374e-03 4.420000000000000318e-03
2.999800000000000244e-01 6.789020000000000055e-01 -1.270100000000000048e-02 4.427000000000000379e-03
2.999800000000000244e-01 7.104789999999999717e-01 -1.554799999999999932e-02 4.636000000000000364e-03
2.999800000000000244e-01 7.420560000000000489e-01 -1.730999999999999900e-02 4.315000000000000259e-03
3.315569999999999906e-01 -7.420560000000000489e-01 1.627100000000000074e-02 4.370999999999999885e-03
3.315569999999999906e-01 -7.104789999999999717e-01 1.341000000000000004e-02 4.505999999999999589e-03
3.315569999999999906e-01 -6.789020000000000055e-01 9.464000000000000190e-03 4.290000000000000410e-03
3.315569999999999906e-01 -6.473250000000000393e-01 4.080000000000000293e-03 4.154999999999999839e-03
3.315569999999999906e-01 -6.157489999999999908e-01 5.414000000000000409e-03 4.542000000000000030e-03
3.315569999999999906e-01 -5.841720000000000246e-01 3.334000000000000158e-03 4.394000000000000336e-03
3.315569999999999906e-01 -5.525949999999999473e-01 1.000200000000000047e-02 5.258999999999999786e-03
3.315569999999999906e-01 -5.210179999999999811e-01 -3.994000000000000154e-03 4.105000000000000142e-03
3.315569999999999906e-01 -4.894410000000000149e-01 -7.621000000000000170e-03 3.959999999999999978e-03
3.315569999999999906e-01 -4.578639999999999932e-01 -6.137000000000000094e-03 4.050999999999999913e-03
3.315569999999999906e-01 -4.262880000000000003e-01 -1.588900000000000035e-02 4.109999999999999938e-03
3.315569999999999906e-01 -3.947109999999999785e-01 -2.556800000000000045e-02 4.126000000000000327e-03
3.315569999999999906e-01 -3.631340000000000123e-01 -3.856099999999999806e-02 4.020000000000000136e-03
3.315569999999999906e-01 -3.315569999999999906e-01 -5.583400000000000168e-02 3.930999999999999599e-03
3.315569999999999906e-01 -2.999800000000000244e-01 -6.845900000000000596e-02 4.008000000000000278e-03
3.315569999999999906e-01 -2.684030000000000027e-01 -8.768600000000000005e-02 4.096999999999999947e-03
3.315569999999999906e-01 -2.368260000000000087e-01 -1.033179999999999932e-01 4.099000000000000213e-03
3.315569999999999906e-01 -2.052499999999999880e-01 -1.254240000000000077e-01 4.183000000000000086e-03
3.315569999999999906e-01 -1.736729999999999940e-01 -1.489030000000000076e-01 4.416999999999999919e-03
3.315569999999999906e-01 -1.420960000000000001e-01 -1.662750000000000061e-01 4.375999999999999682e-03
3.315569999999999906e-01 -1.105190000000000061e-01 -1.633159999999999890e-01 4.333000000000000046e-03
3.315569999999999906e-01 -7.894199999999999828e-02 -1.453780000000000072e-01 4.405000000000000061e-03
3.315569999999999906e-01 -4.736499999999999738e-02 -9.533999999999999420e-02 4.185999999999999617e-03
3.315569999999999906e-01 -1.578799999999999995e-02 -3.329000000000000015e-02 7.481999999999999935e-03
3.315569999999999906e-01 1.578799999999999995e-02 3.329000000000000015e-02 7.481999999999999935e-03
3.315569999999999906e-01 4.736499999999999738e-02 9.533999999999999420e-02 4.185999999999999617e-03
3.315569999999999906e-01 7.894199999999999828e-02 1.453780000000000072e-01 4.405000000000000061e-03
3.315569999999999906e-01 1.105190000000000061e-01 1.633159999999999890e-01 4.333000000000000046e-03
3.315569999999999906e-01 1.420960000000000001e-01 1.662750000000000061e-01 4.375999999999999682e-03
3.315569999999999906e-01 1.736729999999999940e-01 1.489030000000000076e-01 4.416999999999999919e-03
3.315569999999999906e-01 2.052499999999999880e-01 1.254240000000000077e-01 4.183000000000000086e-03
3.315569999999999906e-01 2.368260000000000087e-01 1.033179999999999932e-01 4.099000000000000213e-03
3.315569999999999906e-01 2.684030000000000027e-01 8.768600000000000005e-02 4.096999999999999947e-03
3.315569999999999906e-01 2.999800000000000244e-01 6.845900000000000596e-02 4.008000000000000278e-03
3.315569999999999906e-01 3.315569999999999906e-01 5.583400000000000168e-02 3.930999999999999599e-03
3.315569999999999906e-01 3.631340000000000123e-01 3.856099999999999806e-02 4.020000000000000136e-03
3.315569999999999906e-01 3.947109999999999785e-01 2.556800000000000045e-02 4.126000000000000327e-03
3.315569999999999906e-01 4.262880000000000003e-01 1.588900000000000035e-02 4.109999999999999938e-03
3.315569999999999906e-01 4.578639999999999932e-01 6.137000000000000094e-03 4.050999999999999913e-03
3.315569999999999906e-01 4.894410000000000149e-01 7.621000000000000170e-03 3.959999999999999978e-03
3.315569999999999906e-01 5.210179999999999811e-01 3.994000000000000154e-03 4.105000000000000142e-03
3.315569999999999906e-01 5.525949999999999473e-01 -1.000200000000000047e-02 5.258999999999999786e-03
3.315569999999999906e-01 5.841720000000000246e-01 -3.334000000000000158e-03 4.394000000000000336e-03
3.315569999999999906e-01 6.157489999999999908e-01 -5.414000000000000409e-03 4.542000000000000030e-03
3.315569999999999906e-01 6.473250000000000393e-01 -4.080000000000000293e-03 4.154999999999999839e-03
3.315569999999999906e-01 6.789020000000000055e-01 -9.464000000000000190e-03 4.290000000000000410e-03
3.315569999999999906e-01 7.104789999999999717e-01 -1.341000000000000004e-02 4.505999999999999589e-03
3.315569999999999906e-01 7.420560000000000489e-01 -1.627100000000000074e-02 4.370999999999999885e-03
3.631340000000000123e-01 -7.420560000000000489e-01 6.310999999999999770e-03 4.341000000000000240e-03
3.631340000000000123e-01 -7.104789999999999717e-01 4.414000000000000389e-03 4.603000000000000320e-03
3.631340000000000123e-01 -6.789020000000000055e-01 5.361999999999999579e-03 4.486000000000000404e-03
3.631340000000000123e-01 -6.473250000000000393e-01 5.638999999999999915e-03 4.499000000000000395e-03
3.631340000000000123e-01 -6.157489999999999908e-01 -6.372000000000000060e-03 4.047000000000000250e-03
3.631340000000000123e-01 -5.841720000000000246e-01 -5.738000000000000045e-03 3.978999999999999898e-03
3.631340000000000123e-01 -5.525949999999999473e-01 -5.820999999999999786e-03 3.993000000000000022e-03
3.631340000000000123e-01 -5.210179999999999811e-01 5.407000000000000348e-03 5.062999999999999792e-03
3.631340000000000123e-01 -4.894410000000000149e-01 -1.205999999999999954e-02 3.794000000000000063e-03
3.631340000000000123e-01 -4.578639999999999932e-01 -1.264299999999999972e-02 3.847000000000000159e-03
3.631340000000000123e-01 -4.262880000000000003e-01 -2.198400000000000007e-02 4.078000000000000028e-03
3.631340000000000123e-01 -3.947109999999999785e-01 -3.012300000000000047e-02 4.173999999999999759e-03
3.631340000000000123e-01 -3.631340000000000123e-01 -3.999400000000000177e-02 3.938999999999999793e-03
3.631340000000000123e-01 -3.315569999999999906e-01 -5.937400000000000316e-02 3.998999999999999951e-03
3.631340000000000123e-01 -2.999800000000000244e-01 -7.982899999999999718e-02 4.125000000000000194e-03
3.631340000000000123e-01 -2.684030000000000027e-01 -9.980600000000000582e-02 4.108999999999999805e-03
3.631340000000000123e-01 -2.368260000000000087e-01 -1.214469999999999994e-01 4.255000000000000102e-03
3.631340000000000123e-01 -2.052499999999999880e-01 -1.421719999999999928e-01 4.277000000000000419e-03
3.631340000000000123e-01 -1.736729999999999940e-01 -1.607119999999999937e-01 4.318999999999999923e-03
3.631340000000000123e-01 -1.420960000000000001e-01 -1.771050000000000124e-01 4.447000000000000432e-03
3.631340000000000123e-01 -1.105190000000000061e-01 -1.728510000000000046e-01 4.547999999999999959e-03
3.631340000000000123e-01 -7.894199999999999828e-02 -1.506830000000000114e-01 4.324999999999999852e-03
3.631340000000000123e-01 -4.736499999999999738e-02 -9.943299999999999361e-02 4.141999999999999849e-03
3.631340000000000123e-01 -1.578799999999999995e-02 -4.358399999999999774e-02 7.903999999999999568e-03
3.631340000000000123e-01 1.578799999999999995e-02 4.358399999999999774e-02 7.903999999999999568e-03
3.631340000000000123e-01 4.736499999999999738e-02 9.943299999999999361e-02 4.141999999999999849e-03
3.631340000000000123e-01 7.894199999999999828e-02 1.506830000000000114e-01 4.324999999999999852e-03
3.631340000000000123e-01 1.105190000000000061e-01 1.728510000000000046e-01 4.547999999999999959e-03
3.631340000000000123e-01 1.420960000000000001e-01 1.771050000000000124e-01 4.447000000000000432e-03
3.631340000000000123e-01 1.736729999999999940e-01 1.607119999999999937e-01 4.318999999999999923e-03
3.631340000000000123e-01 2.052499999999999880e-01 1.421719999999999928e-01 4.277000000000000419e-03
3.631340000000000123e-01 2.368260000000000087e-01 1.214469999999999994e-01 4.255000000000000102e-03
3.631340000000000123e-01 2.684030000000000027e-01 9.980600000000000582e-02 4.108999999999999805e-03
3.631340000000000123e-01 2.999800000000000244e-01 7.982899999999999718e-02 4.125000000000000194e-03
3.631340000000000123e-01 3.315569999999999906e-01 5.937400000000000316e-02 3.998999999999999951e-03
3.631340000000000123e-01 3.631340000000000123e-01 3.999400000000000177e-02 3.938999999999999793e-03
3.631340000000000123e-01 3.947109999999999785e-01 3.012300000000000047e-02 4.173999999999999759e-03
3.631340000000000123e-01 4.262880000000000003e-01 2.198400000000000007e-02 4.078000000000000028e-03
3.631340000000000123e-01 4.578639999999999932e-01 1.264299999999999972e-02 3.847000000000000159e-03
3.631340000000000123e-01 4.894410000000000149e-01 1.205999999999999954e-02 3.794000000000000063e-03
3.631340000000000123e-01 5.210179999999999811e-01 -5.407000000000000348e-03 5.062999999999999792e-03
3.631340000000000123e-01 5.525949999999999473e-01 5.820999999999999786e-03 3.993000000000000022e-03
3.631340000000000123e-01 5.841720000000000246e-01 5.738000000000000045e-03 3.978999999999999898e-03
3.631340000000000123e-01 6.157489999999999908e-01 6.372000000000000060e-03 4.047000000000000250e-03
3.631340000000000123e-01 6.473250000000000393e-01 -5.638999999999999915e-03 4.499000000000000395e-03
3.631340000000000123e-01 6.789020000000000055e-01 -5.361999999999999579e-03 4.486000000000000404e-03
3.631340000000000123e-01 7.104789999999999717e-01 -4.414000000000000389e-03 4.603000000000000320e-03
3.631340000000000123e-01 7.420560000000000489e-01 -6.310999999999999770e-03 4.341000000000000240e-03
3.947109999999999785e-01 -7.420560000000000489e-01 8.515999999999999265e-03 4.847999999999999879e-03
3.947109999999999785e-01 -7.104789999999999717e-01 5.891000000000000403e-03 4.540999999999999898e-03
3.947109999999999785e-01 -6.789020000000000055e-01 -7.120999999999999726e-03 4.044999999999999984e-03
3.947109999999999785e-01 -6.473250000000000393e-01 -7.190000000000000210e-03 3.880000000000000202e-03
3.947109999999999785e-01 -6.157489999999999908e-01 -9.216999999999999499e-03 3.895000000000000025e-03
3.947109999999999785e-01 -5.841720000000000246e-01 -7.437000000000000034e-03 3.814000000000000116e-03
3.947109999999999785e-01 -5.525949999999999473e-01 -6.414999999999999696e-03 3.970999999999999704e-03
3.947109999999999785e-01 -5.210179999999999811e-01 -1.064499999999999995e-02 3.883999999999999866e-03
3.947109999999999785e-01 -4.894410000000000149e-01 -9.717999999999999208e-03 3.830000000000000071e-03
3.947109999999999785e-01 -4.578639999999999932e-01 -1.244499999999999947e-02 3.840000000000000097e-03
3.947109999999999785e-01 -4.262880000000000003e-01 -1.697900000000000104e-02 3.860000000000000150e-03
3.947109999999999785e-01 -3.947109999999999785e-01 -2.635300000000000142e-02 3.968000000000000173e-03
3.947109999999999785e-01 -3.631340000000000123e-01 -4.127700000000000119e-02 3.897999999999999989e-03
3.947109999999999785e-01 -3.315569999999999906e-01 -6.056500000000000078e-02 4.011999999999999941e-03
3.947109999999999785e-01 -2.999800000000000244e-01 -8.253499999999999726e-02 4.094000000000000417e-03
3.947109999999999785e-01 -2.684030000000000027e-01 -1.057550000000000018e-01 4.139999999999999583e-03
3.947109999999999785e-01 -2.368260000000000087e-01 -1.323249999999999982e-01 4.237000000000000315e-03
3.947109999999999785e-01 -2.052499999999999880e-01 -1.543470000000000120e-01 4.322999999999999586e-03
3.947109999999999785e-01 -1.736729999999999940e-01 -1.699710000000000110e-01 4.596000000000000259e-03
3.947109999999999785e-01 -1.420960000000000001e-01 -1.870610000000000051e-01 4.542000000000000030e-03
3.947109999999999785e-01 -1.105190000000000061e-01 -1.844659999999999911e-01 4.351999999999999966e-03
3.947109999999999785e-01 -7.894199999999999828e-02 -1.611380000000000035e-01 4.291999999999999808e-03
3.947109999999999785e-01 -4.736499999999999738e-02 -1.074050000000000005e-01 4.022999999999999667e-03
3.947109999999999785e-01 -1.578799999999999995e-02 -4.047300000000000203e-02 7.835999999999999216e-03
3.947109999999999785e-01 1.578799999999999995e-02 4.047300000000000203e-02 7.835999999999999216e-03
3.947109999999999785e-01 4.736499999999999738e-02 1.074050000000000005e-01 4.022999999999999667e-03
3.947109999999999785e-01 7.894199999999999828e-02 1.611380000000000035e-01 4.291999999999999808e-03
3.947109999999999785e-01 1.105190000000000061e-01 1.844659999999999911e-01 4.351999999999999966e-03
3.947109999999999785e-01 1.420960000000000001e-01 1.870610000000000051e-01 4.542000000000000030e-03
3.947109999999999785e-01 1.736729999999999940e-01 1.699710000000000110e-01 4.596000000000000259e-03
3.947109999999999785e-01 2.052499999999999880e-01 1.543470000000000120e-01 4.322999999999999586e-03
3.947109999999999785e-01 2.368260000000000087e-01 1.323249999999999982e-01 4.237000000000000315e-03
3.947109999999999785e-01 2.684030000000000027e-01 1.057550000000000018e-01 4.139999999999999583e-03
3.947109999999999785e-01 2.999800000000000244e-01 8.253499999999999726e-02 4.094000000000000417e-03
3.947109999999999785e-01 3.315569999999999906e-01 6.056500000000000078e-02 4.011999999999999941e-03
3.947109999999999785e-01 3.631340000000000123e-01 4.127700000000000119e-02 3.897999999999999989e-03
3.947109999999999785e-01 3.947109999999999785e-01 2.635300000000000142e-02 3.968000000000000173e-03
3.947109999999999785e-01 4.262880000000000003e-01 1.697900000000000104e-02 3.860000000000000150e-03
3.947109999999999785e-01 4.578639999999999932e-01 1.244499999999999947e-02 3.840000000000000097e-03
3.947109999999999785e-01 4.894410000000000149e-01 9.717999999999999208e-03 3.830000000000000071e-03
3.947109999999999785e-01 5.210179999999999811e-01 1.064499999999999995e-02 3.883999999999999866e-03
3.947109999999999785e-01 5.525949999999999473e-01 6.414999999999999696e-03 3.970999999999999704e-03
3.947109999999999785e-01 5.841720000000000246e-01 7.437000000000000034e-03 3.814000000000000116e-03
3.947109999999999785e-01 6.157489999999999908e-01 9.216999999999999499e-03 3.895000000000000025e-03
3.947109999999999785e-01 6.473250000000000393e-01 7.190000000000000210e-03 3.880000000000000202e-03
3.947109999999999785e-01 6.789020000000000055e-01 7.120999999999999726e-03 4.044999999999999984e-03
3.947109999999999785e-01 7.104789999999999717e-01 -5.891000000000000403e-03 4.540999999999999898e-03
3.947109999999999785e-01 7.420560000000000489e-01 -8.515999999999999265e-03 4.847999999999999879e-03
4.262880000000000003e-01 -7.420560000000000489e-01 7.296000000000000402e-03 4.564000000000000348e-03
4.262880000000000003e-01 -7.104789999999999717e-01 -5.011999999999999962e-03 5.390999999999999959e-03
4.262880000000000003e-01 -6.789020000000000055e-01 5.612999999999999934e-03 4.854999999999999941e-03
4.262880000000000003e-01 -6.473250000000000393e-01 -5.945999999999999897e-03 3.937000000000000395e-03
4.262880000000000003e-01 -6.157489999999999908e-01 -8.052000000000000129e-03 4.126999999999999592e-03
4.262880000000000003e-01 -5.841720000000000246e-01 -5.924999999999999711e-03 4.059000000000000108e-03
4.262880000000000003e-01 -5.525949999999999473e-01 -7.739000000000000219e-03 4.041000000000000321e-03
4.262880000000000003e-01 -5.210179999999999811e-01 1.162099999999999939e-02 5.118000000000000153e-03
4.262880000000000003e-01 -4.894410000000000149e-01 -1.191900000000000077e-02 4.036999999999999790e-03
4.262880000000000003e-01 -4.578639999999999932e-01 -1.562000000000000020e-02 3.788999999999999833e-03
4.262880000000000003e-01 -4.262880000000000003e-01 -1.851600000000000121e-02 4.074999999999999629e-03
4.262880000000000003e-01 -3.947109999999999785e-01 -2.883399999999999852e-02 4.024999999999999932e-03
4.262880000000000003e-01 -3.631340000000000123e-01 -4.082600000000000118e-02 3.987000000000000093e-03
4.262880000000000003e-01 -3.315569999999999906e-01 -5.803599999999999731e-02 4.080000000000000293e-03
4.262880000000000003e-01 -2.999800000000000244e-01 -8.521299999999999708e-02 4.177000000000000157e-03
4.262880000000000003e-01 -2.684030000000000027e-01 -1.091820000000000013e-01 4.282000000000000216e-03
4.262880000000000003e-01 -2.368260000000000087e-01 -1.385560000000000125e-01 4.244999999999999642e-03
4.262880000000000003e-01 -2.052499999999999880e-01 -1.590550000000000019e-01 4.178000000000000290e-03
4.262880000000000003e-01 -1.736729999999999940e-01 -1.798480000000000079e-01 4.457000000000000024e-03
4.262880000000000003e-01 -1.420960000000000001e-01 -1.997690000000000021e-01 4.429999999999999910e-03
4.262880000000000003e-01 -1.105190000000000061e-01 -1.952949999999999964e-01 4.321000000000000188e-03
4.262880000000000003e-01 -7.894199999999999828e-02 -1.763790000000000080e-01 4.253999999999999969e-03
4.262880000000000003e-01 -4.736499999999999738e-02 -1.174889999999999962e-01 4.048000000000000383e-03
4.262880000000000003e-01 -1.578799999999999995e-02 -5.271900000000000197e-02 7.666000000000000071e-03
4.262880000000000003e-01 1.578799999999999995e-02 5.271900000000000197e-02 7.666000000000000071e-03
4.262880000000000003e-01 4.736499999999999738e-02 1.174889999999999962e-01 4.048000000000000383e-03
4.262880000000000003e-01 7.894199999999999828e-02 1.763790000000000080e-01 4.253999999999999969e-03
4.262880000000000003e-01 1.105190000000000061e-01 1.952949999999999964e-01 4.321000000000000188e-03
4.262880000000000003e-01 1.420960000000000001e-01 1.997690000000000021e-01 4.429999999999999910e-03
4.262880000000000003e-01 1.736729999999999940e-01 1.798480000000000079e-01 4.457000000000000024e-03
4.262880000000000003e-01 2.052499999999999880e-01 1.590550000000000019e-01 4.178000000000000290e-03
4.262880000000000003e-01 2.368260000000000087e-01 1.385560000000000125e-01 4.244999999999999642e-03
4.262880000000000003e-01 2.684030000000000027e-01 1.091820000000000013e-01 4.282000000000000216e-03
4.262880000000000003e-01 2.999800000000000244e-01 8.521299999999999708e-02 4.177000000000000157e-03
4.262880000000000003e-01 3.315569999999999906e-01 5.803599999999999731e-02 4.080000000000000293e-03
4.262880000000000003e-01 3.631340000000000123e-01 4.082600000000000118e-02 3.987000000000000093e-03
4.262880000000000003e-01 3.947109999999999785e-01 2.883399999999999852e-02 4.024999999999999932e-03
4.262880000000000003e-01 4.262880000000000003e-01 1.851600000000000121e-02 4.074999999999999629e-03
4.262880000000000003e-01 4.578639999999999932e-01 1.562000000000000020e-02 3.788999999999999833e-03
4.262880000000000003e-01 4.894410000000000149e-01 1.191900000000000077e-02 4.036999999999999790e-03
4.262880000000000003e-01 5.210179999999999811e-01 -1.162099999999999939e-02 5.118000000000000153e-03
4.262880000000000003e-01 5.525949999999999473e-01 7.739000000000000219e-03 4.041000000000000321e-03
4.262880000000000003e-01 5.841720000000000246e-01 5.924999999999999711e-03 4.059000000000000108e-03
4.262880000000000003e-01 6.157489999999999908e-01 8.052000000000000129e-03 4.126999999999999592e-03
4.262880000000000003e-01 6.473250000000000393e-01 5.945999999999999897e-03 3.937000000000000395e-03
4.262880000000000003e-01 6.789020000000000055e-01 -5.612999999999999934e-03 4.854999999999999941e-03
4.262880000000000003e-01 7.104789999999999717e-01 5.011999999999999962e-03 5.390999999999999959e-03
4.262880000000000003e-01 7.420560000000000489e-01 -7.296000000000000402e-03 4.564000000000000348e-03
4.578639999999999932e-01 -7.420560000000000489e-01 5.028999999999999616e-03 4.609000000000000249e-03
4.578639999999999932e-01 -7.104789999999999717e-01 -8.888000000000000067e-03 5.413000000000000277e-03
4.578639999999999932e-01 -6.789020000000000055e-01 3.886000000000000131e-03 4.647000000000000089e-03
4.578639999999999932e-01 -6.473250000000000393e-01 -5.843000000000000103e-03 5.492999999999999619e-03
4.578639999999999932e-01 -6.157489999999999908e-01 -1.487999999999999956e-03 5.250000000000000326e-03
4.578639999999999932e-01 -5.841720000000000246e-01 -4.900999999999999975e-03 4.270999999999999623e-03
4.578639999999999932e-01 -5.525949999999999473e-01 -7.269000000000000287e-03 4.014000000000000207e-03
4.578639999999999932e-01 -5.210179999999999811e-01 -1.287600000000000029e-02 3.889000000000000096e-03
4.578639999999999932e-01 -4.894410000000000149e-01 -1.226099999999999933e-02 3.926999999999999935e-03
4.578639999999999932e-01 -4.578639999999999932e-01 -8.949999999999999623e-03 3.823000000000000009e-03
4.578639999999999932e-01 -4.262880000000000003e-01 -1.506799999999999980e-02 4.316000000000000392e-03
4.578639999999999932e-01 -3.947109999999999785e-01 -2.942600000000000077e-02 4.086000000000000222e-03
4.578639999999999932e-01 -3.631340000000000123e-01 -4.678000000000000214e-02 4.091000000000000018e-03
4.578639999999999932e-01 -3.315569999999999906e-01 -5.846099999999999908e-02 4.124000000000000062e-03
4.578639999999999932e-01 -2.999800000000000244e-01 -8.258699999999999375e-02 4.245999999999999774e-03
4.578639999999999932e-01 -2.684030000000000027e-01 -1.079880000000000007e-01 4.303999999999999666e-03
4.578639999999999932e-01 -2.368260000000000087e-01 -1.417229999999999879e-01 4.283999999999999614e-03
4.578639999999999932e-01 -2.052499999999999880e-01 -1.657369999999999954e-01 4.187999999999999882e-03
4.578639999999999932e-01 -1.736729999999999940e-01 -1.904669999999999974e-01 4.427999999999999645e-03
4.578639999999999932e-01 -1.420960000000000001e-01 -2.133379999999999999e-01 4.434999999999999706e-03
4.578639999999999932e-01 -1.105190000000000061e-01 -2.117940000000000100e-01 4.318999999999999923e-03
4.578639999999999932e-01 -7.894199999999999828e-02 -1.942510000000000070e-01 4.259999999999999898e-03
4.578639999999999932e-01 -4.736499999999999738e-02 -1.360429999999999973e-01 4.126000000000000327e-03
4.578639999999999932e-01 -1.578799999999999995e-02 -5.185800000000000132e-02 7.343999999999999834e-03
4.578639999999999932e-01 1.578799999999999995e-02 5.185800000000000132e-02 7.343999999999999834e-03
4.578639999999999932e-01 4.736499999999999738e-02 1.360429999999999973e-01 4.126000000000000327e-03
4.578639999999999932e-01 7.894199999999999828e-02 1.942510000000000070e-01 4.259999999999999898e-03
4.578639999999999932e-01 1.105190000000000061e-01 2.117940000000000100e-01 4.318999999999999923e-03
4.578639999999999932e-01 1.420960000000000001e-01 2.133379999999999999e-01 4.434999999999999706e-03
4.578639999999999932e-01 1.736729999999999940e-01 1.904669999999999974e-01 4.427999999999999645e-03
4.578639999999999932e-01 2.052499999999999880e-01 1.657369999999999954e-01 4.187999999999999882e-03
4.578639999999999932e-01 2.368260000000000087e-01 1.417229999999999879e-01 4.283999999999999614e-03
4.578639999999999932e-01 2.684030000000000027e-01 1.079880000000000007e-01 4.303999999999999666e-03
4.578639999999999932e-01 2.999800000000000244e-01 8.258699999999999375e-02 4.245999999999999774e-03
4.578639999999999932e-01 3.315569999999999906e-01 5.846099999999999908e-02 4.124000000000000062e-03
4.578639999999999932e-01 3.631340000000000123e-01 4.678000000000000214e-02 4.091000000000000018e-03
4.578639999999999932e-01 3.947109999999999785e-01 2.942600000000000077e-02 4.086000000000000222e-03
4.578639999999999932e-01 4.262880000000000003e-01 1.506799999999999980e-02 4.316000000000000392e-03
4.578639999999999932e-01 4.578639999999999932e-01 8.949999999999999623e-03 3.823000000000000009e-03
4.578639999999999932e-01 4.894410000000000149e-01 1.226099999999999933e-02 3.926999999999999935e-03
4.578639999999999932e-01 5.210179999999999811e-01 1.287600000000000029e-02 3.889000000000000096e-03
4.578639999999999932e-01 5.525949999999999473e-01 7.269000000000000287e-03 4.014000000000000207e-03
4.578639999999999932e-01 5.841720000000000246e-01 4.900999999999999975e-03 4.270999999999999623e-03
4.578639999999999932e-01 6.157489999999999908e-01 1.487999999999999956e-03 5.250000000000000326e-03
4.578639999999999932e-01 6.473250000000000393e-01 5.843000000000000103e-03 5.492999999999999619e-03
4.578639999999999932e-01 6.789020000000000055e-01 -3.886000000000000131e-03 4.647000000000000089e-03
4.578639999999999932e-01 7.104789999999999717e-01 8.888000000000000067e-03 5.413000000000000277e-03
4.578639999999999932e-01 7.420560000000000489e-01 -5.028999999999999616e-03 4.609000000000000249e-03
4.894410000000000149e-01 -7.420560000000000489e-01 1.140299999999999994e-02 4.631999999999999833e-03
4.894410000000000149e-01 -7.104789999999999717e-01 6.060000000000000282e-03 4.513999999999999783e-03
4.894410000000000149e-01 -6.789020000000000055e-01 3.752000000000000127e-03 4.529000000000000040e-03
4.894410000000000149e-01 -6.473250000000000393e-01 4.595000000000000126e-03 4.792000000000000252e-03
4.894410000000000149e-01 -6.157489999999999908e-01 -1.895999999999999899e-03 4.099000000000000213e-03
4.894410000000000149e-01 -5.841720000000000246e-01 -5.425000000000000135e-03 4.261000000000000031e-03
4.894410000000000149e-01 -5.525949999999999473e-01 -5.891000000000000403e-03 3.951999999999999784e-03
4.894410000000000149e-01 -5.210179999999999811e-01 -1.253100000000000047e-02 3.916000000000000210e-03
4.894410000000000149e-01 -4.894410000000000149e-01 -1.266899999999999971e-02 3.939999999999999926e-03
4.894410000000000149e-01 -4.578639999999999932e-01 -1.374500000000000027e-02 4.057999999999999975e-03
4.894410000000000149e-01 -4.262880000000000003e-01 -2.286099999999999938e-02 4.176000000000000024e-03
4.894410000000000149e-01 -3.947109999999999785e-01 -3.701999999999999735e-02 4.126999999999999592e-03
4.894410000000000149e-01 -3.631340000000000123e-01 -4.515199999999999769e-02 4.191000000000000281e-03
4.894410000000000149e-01 -3.315569999999999906e-01 -6.136199999999999988e-02 4.093000000000000284e-03
4.894410000000000149e-01 -2.999800000000000244e-01 -8.440200000000000480e-02 4.276000000000000287e-03
4.894410000000000149e-01 -2.684030000000000027e-01 -1.141289999999999943e-01 4.336999999999999710e-03
4.894410000000000149e-01 -2.368260000000000087e-01 -1.450639999999999985e-01 4.356999999999999762e-03
4.894410000000000149e-01 -2.052499999999999880e-01 -1.738180000000000003e-01 4.271999999999999756e-03
4.894410000000000149e-01 -1.736729999999999940e-01 -1.994769999999999877e-01 4.455999999999999892e-03
4.894410000000000149e-01 -1.420960000000000001e-01 -2.271040000000000003e-01 4.357999999999999895e-03
4.894410000000000149e-01 -1.105190000000000061e-01 -2.314070000000000016e-01 4.401999999999999663e-03
4.894410000000000149e-01 -7.894199999999999828e-02 -2.172890000000000099e-01 4.428999999999999777e-03
4.894410000000000149e-01 -4.736499999999999738e-02 -1.606190000000000118e-01 4.233999999999999916e-03
4.894410000000000149e-01 -1.578799999999999995e-02 -7.007099999999999440e-02 7.771000000000000130e-03
4.894410000000000149e-01 1.578799999999999995e-02 7.007099999999999440e-02 7.771000000000000130e-03
4.894410000000000149e-01 4.736499999999999738e-02 1.606190000000000118e-01 4.233999999999999916e-03
4.894410000000000149e-01 7.894199999999999828e-02 2.172890000000000099e-01 4.428999999999999777e-03
4.894410000000000149e-01 1.105190000000000061e-01 2.314070000000000016e-01 4.401999999999999663e-03
4.894410000000000149e-01 1.420960000000000001e-01 2.271040000000000003e-01 4.357999999999999895e-03
4.894410000000000149e-01 1.736729999999999940e-01 1.994769999999999877e-01 4.455999999999999892e-03
4.894410000000000149e-01 2.052499999999999880e-01 1.738180000000000003e-01 4.271999999999999756e-03
4.894410000000000149e-01 2.368260000000000087e-01 1.450639999999999985e-01 4.356999999999999762e-03
4.894410000000000149e-01 2.684030000000000027e-01 1.141289999999999943e-01 4.336999999999999710e-03
4.894410000000000149e-01 2.999800000000000244e-01 8.440200000000000480e-02 4.276000000000000287e-03
4.894410000000000149e-01 3.315569999999999906e-01 6.136199999999999988e-02 4.093000000000000284e-03
4.894410000000000149e-01 3.631340000000000123e-01 4.515199999999999769e-02 4.191000000000000281e-03
4.894410000000000149e-01 3.947109999999999785e-01 3.701999999999999735e-02 4.126999999999999592e-03
4.894410000000000149e-01 4.262880000000000003e-01 2.286099999999999938e-02 4.176000000000000024e-03
4.894410000000000149e-01 4.578639999999999932e-01 1.374500000000000027e-02 4.057999999999999975e-03
4.894410000000000149e-01 4.894410000000000149e-01 1.266899999999999971e-02 3.939999999999999926e-03
4.894410000000000149e-01 5.210179999999999811e-01 1.253100000000000047e-02 3.916000000000000210e-03
4.894410000000000149e-01 5.525949999999999473e-01 5.891000000000000403e-03 3.951999999999999784e-03
4.894410000000000149e-01 5.841720000000000246e-01 5.425000000000000135e-03 4.261000000000000031e-03
4.894410000000000149e-01 6.157489999999999908e-01 1.895999999999999899e-03 4.099000000000000213e-03
4.894410000000000149e-01 6.473250000000000393e-01 -4.595000000000000126e-03 4.792000000000000252e-03
4.894410000000000149e-01 6.789020000000000055e-01 -3.752000000000000127e-03 4.529000000000000040e-03
4.894410000000000149e-01 7.104789999999999717e-01 -6.060000000000000282e-03 4.513999999999999783e-03
4.894410000000000149e-01 7.420560000000000489e-01 -1.140299999999999994e-02 4.631999999999999833e-03
5.210179999999999811e-01 -7.420560000000000489e-01 -7.931999999999999815e-03 4.048999999999999648e-03
5.210179999999999811e-01 -7.104789999999999717e-01 7.798000000000000244e-03 5.435999999999999860e-03
5.210179999999999811e-01 -6.789020000000000055e-01 4.713000000000000175e-03 5.290000000000000431e-03
5.210179999999999811e-01 -6.473250000000000393e-01 -5.350999999999999854e-03 5.248000000000000061e-03
5.210179999999999811e-01 -6.157489999999999908e-01 -7.425000000000000176e-03 4.403999999999999929e-03
5.210179999999999811e-01 -5.841720000000000246e-01 -1.001100000000000080e-02 3.887999999999999963e-03
5.210179999999999811e-01 -5.525949999999999473e-01 -1.173899999999999944e-02 3.812999999999999983e-03
5.210179999999999811e-01 -5.210179999999999811e-01 -1.247900000000000051e-02 3.890999999999999927e-03
5.210179999999999811e-01 -4.894410000000000149e-01 -1.631600000000000064e-02 4.087000000000000355e-03
5.210179999999999811e-01 -4.578639999999999932e-01 -2.079299999999999898e-02 3.950000000000000386e-03
5.210179999999999811e-01 -4.262880000000000003e-01 -2.827500000000000152e-02 3.983000000000000429e-03
5.210179999999999811e-01 -3.947109999999999785e-01 -4.429199999999999804e-02 4.114999999999999734e-03
5.210179999999999811e-01 -3.631340000000000123e-01 -5.401399999999999951e-02 4.055999999999999710e-03
5.210179999999999811e-01 -3.315569999999999906e-01 -6.936100000000000598e-02 4.151000000000000176e-03
5.210179999999999811e-01 -2.999800000000000244e-01 -8.862100000000000533e-02 4.281000000000000083e-03
5.210179999999999811e-01 -2.684030000000000027e-01 -1.127340000000000009e-01 4.328000000000000250e-03
5.210179999999999811e-01 -2.368260000000000087e-01 -1.423750000000000016e-01 4.291999999999999808e-03
5.210179999999999811e-01 -2.052499999999999880e-01 -1.740339999999999943e-01 4.258999999999999765e-03
5.210179999999999811e-01 -1.736729999999999940e-01 -2.075039999999999940e-01 4.455999999999999892e-03
5.210179999999999811e-01 -1.420960000000000001e-01 -2.370530000000000137e-01 4.433999999999999574e-03
5.210179999999999811e-01 -1.105190000000000061e-01 -2.507369999999999877e-01 4.334000000000000179e-03
5.210179999999999811e-01 -7.894199999999999828e-02 -2.516240000000000143e-01 4.433999999999999574e-03
5.210179999999999811e-01 -4.736499999999999738e-02 -1.955679999999999918e-01 4.212999999999999731e-03
5.210179999999999811e-01 -1.578799999999999995e-02 -7.204499999999999793e-02 7.461999999999999883e-03
5.210179999999999811e-01 1.578799999999999995e-02 7.204499999999999793e-02 7.461999999999999883e-03
5.210179999999999811e-01 4.736499999999999738e-02 1.955679999999999918e-01 4.212999999999999731e-03
5.210179999999999811e-01 7.894199999999999828e-02 2.516240000000000143e-01 4.433999999999999574e-03
5.210179999999999811e-01 1.105190000000000061e-01 2.507369999999999877e-01 4.334000000000000179e-03
5.210179999999999811e-01 1.420960000000000001e-01 2.370530000000000137e-01 4.433999999999999574e-03
5.210179999999999811e-01 1.736729999999999940e-01 2.075039999999999940e-01 4.455999999999999892e-03
5.210179999999999811e-01 2.052499999999999880e-01 1.740339999999999943e-01 4.258999999999999765e-03
5.210179999999999811e-01 2.368260000000000087e-01 1.423750000000000016e-01 4.291999999999999808e-03
5.210179999999999811e-01 2.684030000000000027e-01 1.127340000000000009e-01 4.328000000000000250e-03
5.210179999999999811e-01 2.999800000000000244e-01 8.862100000000000533e-02 4.281000000000000083e-03
5.210179999999999811e-01 3.315569999999999906e-01 6.936100000000000598e-02 4.151000000000000176e-03
5.210179999999999811e-01 3.631340000000000123e-01 5.401399999999999951e-02 4.055999999999999710e-03
5.210179999999999811e-01 3.947109999999999785e-01 4.429199999999999804e-02 4.114999999999999734e-03
5.210179999999999811e-01 4.262880000000000003e-01 2.827500000000000152e-02 3.983000000000000429e-03
5.210179999999999811e-01 4.578639999999999932e-01 2.079299999999999898e-02 3.950000000000000386e-03
5.210179999999999811e-01 4.894410000000000149e-01 1.631600000000000064e-02 4.087000000000000355e-03
5.210179999999999811e-01 5.210179999999999811e-01 1.247900000000000051e-02 3.890999999999999927e-03
5.210179999999999811e-01 5.525949999999999473e-01 1.173899999999999944e-02 3.812999999999999983e-03
5.210179999999999811e-01 5.841720000000000246e-01 1.001100000000000080e-02 3.887999999999999963e-03
5.210179999999999811e-01 6.157489999999999908e-01 7.425000000000000176e-03 4.403999999999999929e-03
5.210179999999999811e-01 6.473250000000000393e-01 5.350999999999999854e-03 5.248000000000000061e-03
5.210179999999999811e-01 6.789020000000000055e-01 -4.713000000000000175e-03 5.290000000000000431e-03
5.210179999999999811e-01 7.104789999999999717e-01 -7.798000000000000244e-03 5.435999999999999860e-03
5.210179999999999811e-01 7.420560000000000489e-01 7.931999999999999815e-03 4.048999999999999648e-03
5.525949999999999473e-01 -7.420560000000000489e-01 8.385999999999999358e-03 5.470000000000000036e-03
5.525949999999999473e-01 -7.104789999999999717e-01 -3.905000000000000051e-03 4.126000000000000327e-03
5.525949999999999473e-01 -6.789020000000000055e-01 -4.871999999999999595e-03 3.998999999999999951e-03
5.525949999999999473e-01 -6.473250000000000393e-01 -4.427000000000000379e-03 4.087999999999999620e-03
5.525949999999999473e-01 -6.157489999999999908e-01 -1.041000000000000085e-02 3.996000000000000420e-03
5.525949999999999473e-01 -5.841720000000000246e-01 -1.000099999999999947e-02 3.909000000000000148e-03
5.525949999999999473e-01 -5.525949999999999473e-01 -1.426599999999999917e-02 4.073000000000000231e-03
5.525949999999999473e-01 -5.210179999999999811e-01 -1.492800000000000030e-02 3.926999999999999935e-03
5.525949999999999473e-01 -4.894410000000000149e-01 -2.086100000000000107e-02 3.998999999999999951e-03
5.525949999999999473e-01 -4.578639999999999932e-01 -3.145300000000000179e-02 4.021000000000000268e-03
5.525949999999999473e-01 -4.262880000000000003e-01 -3.335599999999999676e-02 4.054999999999999577e-03
5.525949999999999473e-01 -3.947109999999999785e-01 -4.643699999999999911e-02 4.126000000000000327e-03
5.525949999999999473e-01 -3.631340000000000123e-01 -6.247899999999999981e-02 4.094000000000000417e-03
5.525949999999999473e-01 -3.315569999999999906e-01 -7.480100000000000637e-02 4.160999999999999768e-03
5.525949999999999473e-01 -2.999800000000000244e-01 -9.135500000000000564e-02 4.236000000000000182e-03
5.525949999999999473e-01 -2.684030000000000027e-01 -1.178059999999999941e-01 4.220999999999999926e-03
5.525949999999999473e-01 -2.368260000000000087e-01 -1.416810000000000014e-01 4.302000000000000268e-03
5.525949999999999473e-01 -2.052499999999999880e-01 -1.709880000000000011e-01 4.165000000000000299e-03
5.525949999999999473e-01 -1.736729999999999940e-01 -2.048240000000000061e-01 4.406000000000000194e-03
5.525949999999999473e-01 -1.420960000000000001e-01 -2.354799999999999949e-01 4.304999999999999799e-03
5.525949999999999473e-01 -1.105190000000000061e-01 -2.689570000000000016e-01 4.324999999999999852e-03
5.525949999999999473e-01 -7.894199999999999828e-02 -3.058429999999999760e-01 4.181999999999999953e-03
5.525949999999999473e-01 -4.736499999999999738e-02 -2.595330000000000137e-01 3.964999999999999775e-03
5.525949999999999473e-01 -1.578799999999999995e-02 -1.411360000000000114e-01 7.825000000000000358e-03
5.525949999999999473e-01 1.578799999999999995e-02 1.411360000000000114e-01 7.825000000000000358e-03
5.525949999999999473e-01 4.736499999999999738e-02 2.595330000000000137e-01 3.964999999999999775e-03
5.525949999999999473e-01 7.894199999999999828e-02 3.058429999999999760e-01 4.181999999999999953e-03
5.525949999999999473e-01 1.105190000000000061e-01 2.689570000000000016e-01 4.324999999999999852e-03
5.525949999999999473e-01 1.420960000000000001e-01 2.354799999999999949e-01 4.304999999999999799e-03
5.525949999999999473e-01 1.736729999999999940e-01 2.048240000000000061e-01 4.406000000000000194e-03
5.525949999999999473e-01 2.052499999999999880e-01 1.709880000000000011e-01 4.165000000000000299e-03
5.525949999999999473e-01 2.368260000000000087e-01 1.416810000000000014e-01 4.302000000000000268e-03
5.525949999999999473e-01 2.684030000000000027e-01 1.178059999999999941e-01 4.220999999999999926e-03
5.525949999999999473e-01 2.999800000000000244e-01 9.135500000000000564e-02 4.236000000000000182e-03
5.525949999999999473e-01 3.315569999999999906e-01 7.480100000000000637e-02 4.160999999999999768e-03
5.525949999999999473e-01 3.631340000000000123e-01 6.247899999999999981e-02 4.094000000000000417e-03
5.525949999999999473e-01 3.947109999999999785e-01 4.643699999999999911e-02 4.126000000000000327e-03
5.525949999999999473e-01 4.262880000000000003e-01 3.335599999999999676e-02 4.054999999999999577e-03
5.525949999999999473e-01 4.578639999999999932e-01 3.145300000000000179e-02 4.021000000000000268e-03
5.525949999999999473e-01 4.894410000000000149e-01 2.086100000000000107e-02 3.998999999999999951e-03
5.525949999999999473e-01 5.210179999999999811e-01 1.492800000000000030e-02 3.926999999999999935e-03
5.525949999999999473e-01 5.525949999999999473e-01 1.426599999999999917e-02 4.073000000000000231e-03
5.525949999999999473e-01 5.841720000000000246e-01 1.000099999999999947e-02 3.909000000000000148e-03
5.525949999999999473e-01 6.157489999999999908e-01 1.041000000000000085e-02 3.996000000000000420e-03
5.525949999999999473e-01 6.473250000000000393e-01 4.427000000000000379e-03 4.087999999999999620e-03
5.525949999999999473e-01 6.789020000000000055e-01 4.871999999999999595e-03 3.998999999999999951e-03
5.525949999999999473e-01 7.104789999999999717e-01 3.905000000000000051e-03 4.126000000000000327e-03
5.525949999999999473e-01 7.420560000000000489e-01 -8.385999999999999358e-03 5.470000000000000036e-03
5.841720000000000246e-01 -7.420560000000000489e-01 -8.335000000000000395e-03 4.057999999999999975e-03
5.841720000000000246e-01 -7.104789999999999717e-01 -6.061999999999999680e-03 4.052000000000000046e-03
5.841720000000000246e-01 -6.789020000000000055e-01 -7.872999999999999790e-03 4.004999999999999880e-03
5.841720000000000246e-01 -6.473250000000000393e-01 -8.455999999999999975e-03 4.070999999999999966e-03
5.841720000000000246e-01 -6.157489999999999908e-01 -1.482600000000000064e-02 4.061000000000000373e-03
5.841720000000000246e-01 -5.841720000000000246e-01 -1.372600000000000035e-02 3.935000000000000130e-03
5.841720000000000246e-01 -5.525949999999999473e-01 -1.353799999999999969e-02 3.863999999999999813e-03
5.841720000000000246e-01 -5.210179999999999811e-01 -1.591499999999999859e-02 3.963999999999999642e-03
5.841720000000000246e-01 -4.894410000000000149e-01 -2.412600000000000161e-02 4.133999999999999654e-03
5.841720000000000246e-01 -4.578639999999999932e-01 -3.056100000000000136e-02 4.091000000000000018e-03
5.841720000000000246e-01 -4.262880000000000003e-01 -3.549800000000000177e-02 4.020000000000000136e-03
5.841720000000000246e-01 -3.947109999999999785e-01 -5.230900000000000133e-02 4.285999999999999879e-03
5.841720000000000246e-01 -3.631340000000000123e-01 -6.311700000000000643e-02 4.268000000000000092e-03
5.841720000000000246e-01 -3.315569999999999906e-01 -7.456200000000000327e-02 4.300000000000000003e-03
5.841720000000000246e-01 -2.999800000000000244e-01 -9.390300000000000036e-02 4.314000000000000126e-03
5.841720000000000246e-01 -2.684030000000000027e-01 -1.113480000000000025e-01 4.312999999999999994e-03
5.841720000000000246e-01 -2.368260000000000087e-01 -1.301239999999999897e-01 4.207999999999999935e-03
5.841720000000000246e-01 -2.052499999999999880e-01 -1.565650000000000097e-01 4.219999999999999793e-03
5.841720000000000246e-01 -1.736729999999999940e-01 -1.889949999999999963e-01 4.504000000000000191e-03
5.841720000000000246e-01 -1.420960000000000001e-01 -2.259019999999999917e-01 4.256000000000000234e-03
5.841720000000000246e-01 -1.105190000000000061e-01 -2.686769999999999992e-01 4.289000000000000278e-03
5.841720000000000246e-01 -7.894199999999999828e-02 -3.199480000000000102e-01 4.217000000000000262e-03
5.841720000000000246e-01 -4.736499999999999738e-02 -2.546849999999999947e-01 4.129999999999999991e-03
5.841720000000000246e-01 -1.578799999999999995e-02 -1.432690000000000075e-01 7.499999999999999722e-03
5.841720000000000246e-01 1.578799999999999995e-02 1.432690000000000075e-01 7.499999999999999722e-03
5.841720000000000246e-01 4.736499999999999738e-02 2.546849999999999947e-01 4.129999999999999991e-03
5.841720000000000246e-01 7.894199999999999828e-02 3.199480000000000102e-01 4.217000000000000262e-03
5.841720000000000246e-01 1.105190000000000061e-01 2.686769999999999992e-01 4.289000000000000278e-03
5.841720000000000246e-01 1.420960000000000001e-01 2.259019999999999917e-01 4.256000000000000234e-03
5.841720000000000246e-01 1.736729999999999940e-01 1.889949999999999963e-01 4.504000000000000191e-03
5.841720000000000246e-01 2.052499999999999880e-01 1.565650000000000097e-01 4.219999999999999793e-03
5.841720000000000246e-01 2.368260000000000087e-01 1.301239999999999897e-01 4.207999999999999935e-03
5.841720000000000246e-01 2.684030000000000027e-01 1.113480000000000025e-01 4.312999999999999994e-03
5.841720000000000246e-01 2.999800000000000244e-01 9.390300000000000036e-02 4.314000000000000126e-03
5.841720000000000246e-01 3.315569999999999906e-01 7.456200000000000327e-02 4.300000000000000003e-03
5.841720000000000246e-01 3.631340000000000123e-01 6.311700000000000643e-02 4.268000000000000092e-03
5.841720000000000246e-01 3.947109999999999785e-01 5.230900000000000133e-02 4.285999999999999879e-03
5.841720000000000246e-01 4.262880000000000003e-01 3.549800000000000177e-02 4.020000000000000136e-03
5.841720000000000246e-01 4.578639999999999932e-01 3.056100000000000136e-02 4.091000000000000018e-03
5.841720000000000246e-01 4.894410000000000149e-01 2.412600000000000161e-02 4.133999999999999654e-03
5.841720000000000246e-01 5.210179999999999811e-01 1.591499999999999859e-02 3.963999999999999642e-03
5.841720000000000246e-01 5.525949999999999473e-01 1.353799999999999969e-02 3.863999999999999813e-03
5.841720000000000246e-01 5.841720000000000246e-01 1.372600000000000035e-02 3.935000000000000130e-03
5.841720000000000246e-01 6.157489999999999908e-01 1.482600000000000064e-02 4.061000000000000373e-03
5.841720000000000246e-01 6.473250000000000393e-01 8.455999999999999975e-03 4.070999999999999966e-03
5.841720000000000246e-01 6.789020000000000055e-01 7.872999999999999790e-03 4.004999999999999880e-03
5.841720000000000246e-01 7.104789999999999717e-01 6.061999999999999680e-03 4.052000000000000046e-03
5.841720000000000246e-01 7.420560000000000489e-01 8.335000000000000395e-03 4.057999999999999975e-03
6.157489999999999908e-01 -7.420560000000000489e-01 -7.054999999999999639e-03 3.991999999999999889e-03
6.157489999999999908e-01 -7.104789999999999717e-01 -7.655000000000000346e-03 4.109999999999999938e-03
6.157489999999999908e-01 -6.789020000000000055e-01 -6.618999999999999884e-03 4.153999999999999707e-03
6.157489999999999908e-01 -6.473250000000000393e-01 -8.351000000000000784e-03 4.024999999999999932e-03
6.157489999999999908e-01 -6.157489999999999908e-01 -1.192400000000000057e-02 4.107000000000000407e-03
6.157489999999999908e-01 -5.841720000000000246e-01 -1.542199999999999994e-02 3.988000000000000225e-03
6.157489999999999908e-01 -5.525949999999999473e-01 -1.688299999999999870e-02 4.049999999999999781e-03
6.157489999999999908e-01 -5.210179999999999811e-01 -2.121299999999999922e-02 3.956000000000000315e-03
6.157489999999999908e-01 -4.894410000000000149e-01 -2.807300000000000073e-02 4.101999999999999744e-03
6.157489999999999908e-01 -4.578639999999999932e-01 -2.621899999999999925e-02 4.160999999999999768e-03
6.157489999999999908e-01 -4.262880000000000003e-01 -3.291899999999999687e-02 4.099000000000000213e-03
6.157489999999999908e-01 -3.947109999999999785e-01 -4.513999999999999957e-02 4.237999999999999580e-03
6.157489999999999908e-01 -3.631340000000000123e-01 -5.675199999999999689e-02 4.229000000000000120e-03
6.157489999999999908e-01 -3.315569999999999906e-01 -6.693799999999999750e-02 4.261000000000000031e-03
6.157489999999999908e-01 -2.999800000000000244e-01 -8.607700000000000073e-02 4.344999999999999904e-03
6.157489999999999908e-01 -2.684030000000000027e-01 -1.007679999999999965e-01 4.314000000000000126e-03
6.157489999999999908e-01 -2.368260000000000087e-01 -1.229210000000000025e-01 4.283999999999999614e-03
6.157489999999999908e-01 -2.052499999999999880e-01 -1.463349999999999929e-01 4.265999999999999827e-03
6.157489999999999908e-01 -1.736729999999999940e-01 -1.738230000000000053e-01 4.451000000000000095e-03
6.157489999999999908e-01 -1.420960000000000001e-01 -2.016120000000000134e-01 4.104000000000000009e-03
6.157489999999999908e-01 -1.105190000000000061e-01 -2.455370000000000053e-01 4.199999999999999740e-03
6.157489999999999908e-01 -7.894199999999999828e-02 -3.328820000000000112e-01 4.205000000000000404e-03
6.157489999999999908e-01 -4.736499999999999738e-02 -2.642869999999999941e-01 4.048000000000000383e-03
6.157489999999999908e-01 -1.578799999999999995e-02 -2.268239999999999978e-01 8.106000000000000358e-03
6.157489999999999908e-01 1.578799999999999995e-02 2.268239999999999978e-01 8.106000000000000358e-03
6.157489999999999908e-01 4.736499999999999738e-02 2.642869999999999941e-01 4.048000000000000383e-03
6.157489999999999908e-01 7.894199999999999828e-02 3.328820000000000112e-01 4.205000000000000404e-03
6.157489999999999908e-01 1.105190000000000061e-01 2.455370000000000053e-01 4.199999999999999740e-03
6.157489999999999908e-01 1.420960000000000001e-01 2.016120000000000134e-01 4.104000000000000009e-03
6.157489999999999908e-01 1.736729999999999940e-01 1.738230000000000053e-01 4.451000000000000095e-03
6.157489999999999908e-01 2.052499999999999880e-01 1.463349999999999929e-01 4.265999999999999827e-03
6.157489999999999908e-01 2.368260000000000087e-01 1.229210000000000025e-01 4.283999999999999614e-03
6.157489999999999908e-01 2.684030000000000027e-01 1.007679999999999965e-01 4.314000000000000126e-03
6.157489999999999908e-01 2.999800000000000244e-01 8.607700000000000073e-02 4.344999999999999904e-03
6.157489999999999908e-01 3.315569999999999906e-01 6.693799999999999750e-02 4.261000000000000031e-03
6.157489999999999908e-01 3.631340000000000123e-01 5.675199999999999689e-02 4.229000000000000120e-03
6.157489999999999908e-01 3.947109999999999785e-01 4.513999999999999957e-02 4.237999999999999580e-03
6.157489999999999908e-01 4.262880000000000003e-01 3.291899999999999687e-02 4.099000000000000213e-03
6.157489999999999908e-01 4.578639999999999932e-01 2.621899999999999925e-02 4.160999999999999768e-03
6.157489999999999908e-01 4.894410000000000149e-01 2.807300000000000073e-02 4.101999999999999744e-03
6.157489999999999908e-01 5.210179999999999811e-01 2.121299999999999922e-02 3.956000000000000315e-03
6.157489999999999908e-01 5.525949999999999473e-01 1.688299999999999870e-02 4.049999999999999781e-03
6.157489999999999908e-01 5.841720000000000246e-01 1.542199999999999994e-02 3.988000000000000225e-03
6.157489999999999908e-01 6.157489999999999908e-01 1.192400000000000057e-02 4.107000000000000407e-03
6.157489999999999908e-01 6.473250000000000393e-01 8.351000000000000784e-03 4.024999999999999932e-03
6.157489999999999908e-01 6.789020000000000055e-01 6.618999999999999884e-03 4.153999999999999707e-03
6.157489999999999908e-01 7.104789999999999717e-01 7.655000000000000346e-03 4.109999999999999938e-03
6.157489999999999908e-01 7.420560000000000489e-01 7.054999999999999639e-03 3.991999999999999889e-03


==> anc/CURL_E_scaling-beta_6.248.dat <==
# x_t [fm]	CURL_E [GeV^2/fm]	ERR CURL_E [GeV^2/fm]
-8.528719999999999635e-01 4.898759065582221871e-03 9.435097534488802538e-04
-8.187571200000000049e-01 5.538285285832402448e-03 9.946601623398970259e-04
-7.846422399999999353e-01 5.023879919493967269e-03 9.974955725278727026e-04
-7.505273599999999767e-01 3.042300502256904422e-03 9.623729045070799877e-04
-7.164124800000000182e-01 -7.058102476233812927e-04 8.997970517349534840e-04
-6.822975999999999486e-01 -5.412710350043318380e-03 8.320711506892983699e-04
-6.481827199999999900e-01 -8.460350291464083933e-03 8.003608082251065931e-04
-6.140678399999999204e-01 -9.625533354843637465e-03 8.072754035097769003e-04
-5.799529599999999618e-01 -1.155670735375864157e-02 8.110083901257627475e-04
-5.458380800000000033e-01 -1.534177425265819024e-02 8.049016708162906554e-04
-5.117231999999999337e-01 -2.074909694192563978e-02 8.091135399081916986e-04
-4.776083199999999751e-01 -2.783276487413288702e-02 8.192549788277248739e-04
-4.434934399999999610e-01 -3.686775160674851670e-02 8.216133175918609137e-04
-4.093785599999999469e-01 -4.841452178558548064e-02 8.250816087220343370e-04
-3.752636799999999884e-01 -6.307496836452118616e-02 8.420566249300470447e-04
-3.411487999999999188e-01 -8.124420909019740289e-02 8.691975591871068220e-04
-3.070339199999999602e-01 -1.028081500616743749e-01 8.985517417945880318e-04
-2.729190400000000016e-01 -1.265587499911013381e-01 9.198102895917272979e-04
-2.388041599999999320e-01 -1.501649940890851520e-01 9.331527188035509957e-04
-2.046892799999999735e-01 -1.697714328690966279e-01 9.540807459378244752e-04
-1.705743999999999039e-01 -1.808688700482090350e-01 9.620409258882994591e-04
-1.364595199999999453e-01 -1.784814080085704302e-01 9.074929046710648178e-04
-1.023446399999999867e-01 -1.587231213102935079e-01 8.773676832374890369e-04
-6.822975999999991714e-02 -1.192776248037644288e-01 1.024230530017554907e-03
-3.411487999999995857e-02 -6.400016105990817550e-02 1.241883369771808274e-03
0.000000000000000000e+00 -1.978668964786045592e-18 1.330339893069153829e-03
3.411488000000006959e-02 6.400016105990835591e-02 1.241883369771807624e-03
6.822976000000002816e-02 1.192776248037645814e-01 1.024230530017553823e-03
1.023446399999999867e-01 1.587231213102935079e-01 8.773676832374889285e-04
1.364595200000000563e-01 1.784814080085705690e-01 9.074929046710652515e-04
1.705744000000001259e-01 1.808688700482090073e-01 9.620409258882996759e-04
2.046892800000000845e-01 1.697714328690964891e-01 9.540807459378241500e-04
2.388041600000000431e-01 1.501649940890850687e-01 9.331527188035509957e-04
2.729190400000000016e-01 1.265587499911013381e-01 9.198102895917272979e-04
3.070339199999999602e-01 1.028081500616743749e-01 8.985517417945880318e-04
3.411488000000001408e-01 8.124420909019729187e-02 8.691975591871068220e-04
3.752636800000000994e-01 6.307496836452114453e-02 8.420566249300469363e-04
4.093785600000000580e-01 4.841452178558544595e-02 8.250816087220341202e-04
4.434934400000000165e-01 3.686775160674848895e-02 8.216133175918608053e-04
4.776083199999999751e-01 2.783276487413287661e-02 8.192549788277249823e-04
5.117232000000001557e-01 2.074909694192559120e-02 8.091135399081915902e-04
5.458380800000001143e-01 1.534177425265817636e-02 8.049016708162907638e-04
5.799529600000000729e-01 1.155670735375863463e-02 8.110083901257625306e-04
6.140678400000000314e-01 9.625533354843635730e-03 8.072754035097769003e-04
6.481827199999999900e-01 8.460350291464087402e-03 8.003608082251068099e-04
6.822975999999999486e-01 5.412710350043320115e-03 8.320711506892984784e-04
7.164124800000001292e-01 7.058102476233669813e-04 8.997970517349539177e-04
7.505273600000000878e-01 -3.042300502256914830e-03 9.623729045070806383e-04
7.846422400000000463e-01 -5.023879919493969871e-03 9.974955725278727026e-04
8.187571200000000049e-01 -5.538285285832403315e-03 9.946601623398970259e-04
8.528719999999999635e-01 -4.898759065582221871e-03 9.435097534488804706e-04


==> anc/CURL_E_scaling-beta_6.554.dat <==
# x_t [fm]	CURL_E [GeV^2/fm]	ERR CURL_E [GeV^2/fm]
-8.528719999999999635e-01 -5.733934907117638376e-03 2.651001190465358814e-03
-8.187571200000000049e-01 -5.733934907117638376e-03 2.651001190465358814e-03
-7.846422399999999353e-01 -5.733934907117638376e-03 2.651001190465358814e-03
-7.505273599999999767e-01 -5.733934907117638376e-03 2.651001190465358814e-03
-7.164124800000000182e-01 -5.080442296576182133e-03 2.656230161117624326e-03
-6.822975999999999486e-01 -5.822384280481789597e-03 2.698571794109832014e-03
-6.481827199999999900e-01 -7.255627878545506913e-03 2.704890315953219909e-03
-6.140678399999999204e-01 -8.399884185934953021e-03 2.639989445292935041e-03
-5.799529599999999618e-01 -1.061158038232622863e-02 2.608703455754991882e-03
-5.458380800000000033e-01 -1.451864589730977179e-02 2.646918451160613483e-03
-5.117231999999999337e-01 -2.249646624676770318e-02 2.616538631779622391e-03
-4.776083199999999751e-01 -3.241500029200682087e-02 2.535312590492646168e-03
-4.434934399999999610e-01 -4.030048358948856019e-02 2.587302850512732816e-03
-4.093785599999999469e-01 -5.225145898275979084e-02 2.643880527663545598e-03
-3.752636799999999884e-01 -6.503534823138291954e-02 2.615838654725808829e-03
-3.411487999999999188e-01 -8.068271858246825468e-02 2.605022104609821913e-03
-3.070339199999999602e-01 -1.002612687345663528e-01 2.623060169474741507e-03
-2.729190400000000016e-01 -1.210812969871344763e-01 2.610452502691563807e-03
-2.388041599999999320e-01 -1.435183655034959482e-01 2.670794113866501503e-03
-2.046892799999999735e-01 -1.635589720900864907e-01 2.691389825267782258e-03
-1.705743999999999039e-01 -1.773463184892700994e-01 2.705622661778774984e-03
-1.364595199999999453e-01 -1.806350767842736516e-01 2.821118474471060161e-03
-1.023446399999999867e-01 -1.690651911481803604e-01 2.858873901974719363e-03
-6.822975999999991714e-02 -1.352908508991195746e-01 2.861121348173195460e-03
-3.411487999999995857e-02 -6.729036799328917684e-02 4.267558103835484770e-03
0.000000000000000000e+00 4.824699667560494731e-18 5.206856714637306954e-03
3.411488000000006959e-02 6.729036799328941276e-02 4.267558103835477831e-03
6.822976000000002816e-02 1.352908508991197689e-01 2.861121348173193725e-03
1.023446399999999867e-01 1.690651911481803604e-01 2.858873901974721098e-03
1.364595200000000563e-01 1.806350767842737348e-01 2.821118474471059727e-03
1.705744000000001259e-01 1.773463184892699607e-01 2.705622661778773249e-03
2.046892800000000845e-01 1.635589720900863242e-01 2.691389825267779656e-03
2.388041600000000431e-01 1.435183655034958650e-01 2.670794113866499335e-03
2.729190400000000016e-01 1.210812969871345179e-01 2.610452502691564675e-03
3.070339199999999602e-01 1.002612687345663806e-01 2.623060169474741507e-03
3.411488000000001408e-01 8.068271858246812978e-02 2.605022104609821913e-03
3.752636800000000994e-01 6.503534823138289178e-02 2.615838654725808395e-03
4.093785600000000580e-01 5.225145898275974921e-02 2.643880527663544731e-03
4.434934400000000165e-01 4.030048358948854631e-02 2.587302850512733250e-03
4.776083199999999751e-01 3.241500029200684169e-02 2.535312590492646602e-03
5.117232000000001557e-01 2.249646624676762685e-02 2.616538631779621090e-03
5.458380800000001143e-01 1.451864589730975097e-02 2.646918451160612615e-03
5.799529600000000729e-01 1.061158038232621996e-02 2.608703455754991015e-03
6.140678400000000314e-01 8.399884185934946082e-03 2.639989445292936342e-03
6.481827199999999900e-01 7.255627878545509515e-03 2.704890315953220777e-03
6.822975999999999486e-01 5.822384280481793066e-03 2.698571794109832014e-03
7.164124800000001292e-01 5.080442296576179531e-03 2.656230161117623459e-03
7.505273600000000878e-01 5.733934907117637508e-03 2.651001190465357947e-03
7.846422400000000463e-01 5.733934907117637508e-03 2.651001190465357947e-03
8.187571200000000049e-01 5.733934907117637508e-03 2.651001190465357947e-03
8.528719999999999635e-01 5.733934907117637508e-03 2.651001190465357947e-03


==> anc/CURL_E_xl-const-beta_T=0.dat <==
# x_t [fm]	CURL_E [GeV^2/fm]	ERR CURL_E [GeV^2/fm]
-7.364779999999999660e-01 -1.240419999999999995e-01 8.189000000000000098e-03
-6.943939999999999557e-01 -1.458520000000000094e-01 8.281000000000000166e-03
-6.523099999999999454e-01 -1.540930000000000077e-01 8.024999999999999148e-03
-6.102250000000000174e-01 -1.826190000000000035e-01 8.198999999999999691e-03
-5.681410000000000071e-01 -2.262200000000000044e-01 8.120000000000000481e-03
-5.260559999999999681e-01 -2.681290000000000062e-01 8.156999999999999321e-03
-4.839720000000000133e-01 -3.135029999999999761e-01 8.384000000000000827e-03
-4.418869999999999743e-01 -3.640579999999999927e-01 8.571000000000000493e-03
-3.998030000000000195e-01 -4.313009999999999899e-01 9.289999999999999647e-03
-3.577179999999999804e-01 -4.995390000000000108e-01 9.726999999999999535e-03
-3.156340000000000257e-01 -5.817799999999999638e-01 1.096199999999999952e-02
-2.735489999999999866e-01 -6.749819999999999709e-01 1.036100000000000042e-02
-2.314650000000000041e-01 -7.414439999999999920e-01 1.006400000000000003e-02
-1.893799999999999928e-01 -7.654619999999999758e-01 1.002199999999999966e-02
-1.472960000000000103e-01 -7.243370000000000086e-01 9.861999999999999239e-03
-1.052109999999999990e-01 -5.932809999999999473e-01 9.690999999999999961e-03
-6.312700000000000256e-02 -4.020929999999999782e-01 9.657000000000000653e-03
-2.104200000000000167e-02 -1.441679999999999906e-01 1.892200000000000132e-02
2.104200000000000167e-02 1.441679999999999906e-01 1.892200000000000132e-02
6.312700000000000256e-02 4.020929999999999782e-01 9.657000000000000653e-03
1.052109999999999990e-01 5.932809999999999473e-01 9.690999999999999961e-03
1.472960000000000103e-01 7.243370000000000086e-01 9.861999999999999239e-03
1.893799999999999928e-01 7.654619999999999758e-01 1.002199999999999966e-02
2.314650000000000041e-01 7.414439999999999920e-01 1.006400000000000003e-02
2.735489999999999866e-01 6.749819999999999709e-01 1.036100000000000042e-02
3.156340000000000257e-01 5.817799999999999638e-01 1.096199999999999952e-02
3.577179999999999804e-01 4.995390000000000108e-01 9.726999999999999535e-03
3.998030000000000195e-01 4.313009999999999899e-01 9.289999999999999647e-03
4.418869999999999743e-01 3.640579999999999927e-01 8.571000000000000493e-03
4.839720000000000133e-01 3.135029999999999761e-01 8.384000000000000827e-03
5.260559999999999681e-01 2.681290000000000062e-01 8.156999999999999321e-03
5.681410000000000071e-01 2.262200000000000044e-01 8.120000000000000481e-03
6.102250000000000174e-01 1.826190000000000035e-01 8.198999999999999691e-03
6.523099999999999454e-01 1.540930000000000077e-01 8.024999999999999148e-03
6.943939999999999557e-01 1.458520000000000094e-01 8.281000000000000166e-03
7.364779999999999660e-01 1.240419999999999995e-01 8.189000000000000098e-03


==> anc/CURL_E_xl-const-beta_T=1.2Tc.dat <==
# x_t [fm]	CURL_E [GeV^2/fm]	ERR CURL_E [GeV^2/fm]
-8.158119999999999816e-01 -1.665600000000000067e-02 4.697999999999999919e-03
-7.631790000000000518e-01 -1.997200000000000017e-02 4.579999999999999870e-03
-7.105460000000000109e-01 -2.410400000000000043e-02 4.862000000000000002e-03
-6.579129999999999701e-01 -3.241399999999999837e-02 4.683999999999999796e-03
-6.052800000000000402e-01 -4.146199999999999886e-02 4.472000000000000280e-03
-5.526469999999999994e-01 -6.205999999999999711e-02 4.382999999999999743e-03
-5.000139999999999585e-01 -7.196600000000000219e-02 4.420000000000000318e-03
-4.473809999999999731e-01 -9.416599999999999970e-02 4.564999999999999614e-03
-3.947479999999999878e-01 -1.233650000000000024e-01 4.957999999999999734e-03
-3.421150000000000024e-01 -1.561460000000000070e-01 4.735999999999999759e-03
-2.894820000000000171e-01 -1.957480000000000053e-01 4.701000000000000317e-03
-2.368490000000000040e-01 -2.247139999999999971e-01 4.755999999999999811e-03
-1.842159999999999909e-01 -2.346890000000000087e-01 4.720000000000000237e-03
-1.315830000000000055e-01 -2.207880000000000120e-01 4.792000000000000252e-03
-7.895000000000000628e-02 -1.584099999999999953e-01 4.754000000000000413e-03
-2.631700000000000012e-02 -6.449100000000000665e-02 7.531999999999999633e-03
2.631700000000000012e-02 6.449100000000000665e-02 7.531999999999999633e-03
7.895000000000000628e-02 1.584099999999999953e-01 4.754000000000000413e-03
1.315830000000000055e-01 2.207880000000000120e-01 4.792000000000000252e-03
1.842159999999999909e-01 2.346890000000000087e-01 4.720000000000000237e-03
2.368490000000000040e-01 2.247139999999999971e-01 4.755999999999999811e-03
2.894820000000000171e-01 1.957480000000000053e-01 4.701000000000000317e-03
3.421150000000000024e-01 1.561460000000000070e-01 4.735999999999999759e-03
3.947479999999999878e-01 1.233650000000000024e-01 4.957999999999999734e-03
4.473809999999999731e-01 9.416599999999999970e-02 4.564999999999999614e-03
5.000139999999999585e-01 7.196600000000000219e-02 4.420000000000000318e-03
5.526469999999999994e-01 6.205999999999999711e-02 4.382999999999999743e-03
6.052800000000000402e-01 4.146199999999999886e-02 4.472000000000000280e-03
6.579129999999999701e-01 3.241399999999999837e-02 4.683999999999999796e-03
7.105460000000000109e-01 2.410400000000000043e-02 4.862000000000000002e-03
7.631790000000000518e-01 1.997200000000000017e-02 4.579999999999999870e-03
8.158119999999999816e-01 1.665600000000000067e-02 4.697999999999999919e-03


==> anc/CURL_E_xl-const-beta_T=2Tc.dat <==
# x_t [fm]	CURL_E [GeV^2/fm]	ERR CURL_E [GeV^2/fm]
-7.420560000000000489e-01 1.730999999999999900e-02 4.315000000000000259e-03
-7.104789999999999717e-01 1.554799999999999932e-02 4.636000000000000364e-03
-6.789020000000000055e-01 1.270100000000000048e-02 4.427000000000000379e-03
-6.473250000000000393e-01 7.616000000000000374e-03 4.420000000000000318e-03
-6.157489999999999908e-01 6.492000000000000375e-03 4.309999999999999595e-03
-5.841720000000000246e-01 6.134999999999999828e-03 4.233999999999999916e-03
-5.525949999999999473e-01 5.754999999999999699e-03 5.107000000000000428e-03
-5.210179999999999811e-01 -6.356999999999999804e-03 4.027000000000000197e-03
-4.894410000000000149e-01 7.936000000000000346e-03 5.048000000000000403e-03
-4.578639999999999932e-01 -9.681999999999999634e-03 4.002999999999999614e-03
-4.262880000000000003e-01 -1.076700000000000053e-02 3.924999999999999670e-03
-3.947109999999999785e-01 -2.086199999999999860e-02 4.108999999999999805e-03
-3.631340000000000123e-01 -3.262099999999999722e-02 4.030999999999999861e-03
-3.315569999999999906e-01 -4.823000000000000204e-02 4.137000000000000052e-03
-2.999800000000000244e-01 -5.376199999999999729e-02 4.048000000000000383e-03
-2.684030000000000027e-01 -7.153700000000000336e-02 4.106000000000000275e-03
-2.368260000000000087e-01 -9.631000000000000671e-02 4.185000000000000352e-03
-2.052499999999999880e-01 -1.184039999999999954e-01 4.359000000000000027e-03
-1.736729999999999940e-01 -1.391290000000000027e-01 4.217000000000000262e-03
-1.420960000000000001e-01 -1.569079999999999919e-01 4.334000000000000179e-03
-1.105190000000000061e-01 -1.584780000000000078e-01 4.222000000000000058e-03
-7.894199999999999828e-02 -1.404050000000000020e-01 4.314000000000000126e-03
-4.736499999999999738e-02 -9.210100000000000231e-02 4.229000000000000120e-03
-1.578799999999999995e-02 -4.009599999999999970e-02 7.917999999999999691e-03
1.578799999999999995e-02 4.009599999999999970e-02 7.917999999999999691e-03
4.736499999999999738e-02 9.210100000000000231e-02 4.229000000000000120e-03
7.894199999999999828e-02 1.404050000000000020e-01 4.314000000000000126e-03
1.105190000000000061e-01 1.584780000000000078e-01 4.222000000000000058e-03
1.420960000000000001e-01 1.569079999999999919e-01 4.334000000000000179e-03
1.736729999999999940e-01 1.391290000000000027e-01 4.217000000000000262e-03
2.052499999999999880e-01 1.184039999999999954e-01 4.359000000000000027e-03
2.368260000000000087e-01 9.631000000000000671e-02 4.185000000000000352e-03
2.684030000000000027e-01 7.153700000000000336e-02 4.106000000000000275e-03
2.999800000000000244e-01 5.376199999999999729e-02 4.048000000000000383e-03
3.315569999999999906e-01 4.823000000000000204e-02 4.137000000000000052e-03
3.631340000000000123e-01 3.262099999999999722e-02 4.030999999999999861e-03
3.947109999999999785e-01 2.086199999999999860e-02 4.108999999999999805e-03
4.262880000000000003e-01 1.076700000000000053e-02 3.924999999999999670e-03
4.578639999999999932e-01 9.681999999999999634e-03 4.002999999999999614e-03
4.894410000000000149e-01 -7.936000000000000346e-03 5.048000000000000403e-03
5.210179999999999811e-01 6.356999999999999804e-03 4.027000000000000197e-03
5.525949999999999473e-01 -5.754999999999999699e-03 5.107000000000000428e-03
5.841720000000000246e-01 -6.134999999999999828e-03 4.233999999999999916e-03
6.157489999999999908e-01 -6.492000000000000375e-03 4.309999999999999595e-03
6.473250000000000393e-01 -7.616000000000000374e-03 4.420000000000000318e-03
6.789020000000000055e-01 -1.270100000000000048e-02 4.427000000000000379e-03
7.104789999999999717e-01 -1.554799999999999932e-02 4.636000000000000364e-03
7.420560000000000489e-01 -1.730999999999999900e-02 4.315000000000000259e-03


==> anc/CURL_E_xl-const-d_12_16-d=12a.dat <==
# x_t [fm]	CURL_E [GeV^2/fm]	ERR CURL_E [GeV^2/fm]
-8.158119999999999816e-01 -1.665600000000000067e-02 4.697999999999999919e-03
-7.631790000000000518e-01 -1.997200000000000017e-02 4.579999999999999870e-03
-7.105460000000000109e-01 -2.410400000000000043e-02 4.862000000000000002e-03
-6.579129999999999701e-01 -3.241399999999999837e-02 4.683999999999999796e-03
-6.052800000000000402e-01 -4.146199999999999886e-02 4.472000000000000280e-03
-5.526469999999999994e-01 -6.205999999999999711e-02 4.382999999999999743e-03
-5.000139999999999585e-01 -7.196600000000000219e-02 4.420000000000000318e-03
-4.473809999999999731e-01 -9.416599999999999970e-02 4.564999999999999614e-03
-3.947479999999999878e-01 -1.233650000000000024e-01 4.957999999999999734e-03
-3.421150000000000024e-01 -1.561460000000000070e-01 4.735999999999999759e-03
-2.894820000000000171e-01 -1.957480000000000053e-01 4.701000000000000317e-03
-2.368490000000000040e-01 -2.247139999999999971e-01 4.755999999999999811e-03
-1.842159999999999909e-01 -2.346890000000000087e-01 4.720000000000000237e-03
-1.315830000000000055e-01 -2.207880000000000120e-01 4.792000000000000252e-03
-7.895000000000000628e-02 -1.584099999999999953e-01 4.754000000000000413e-03
-2.631700000000000012e-02 -6.449100000000000665e-02 7.531999999999999633e-03
2.631700000000000012e-02 6.449100000000000665e-02 7.531999999999999633e-03
7.895000000000000628e-02 1.584099999999999953e-01 4.754000000000000413e-03
1.315830000000000055e-01 2.207880000000000120e-01 4.792000000000000252e-03
1.842159999999999909e-01 2.346890000000000087e-01 4.720000000000000237e-03
2.368490000000000040e-01 2.247139999999999971e-01 4.755999999999999811e-03
2.894820000000000171e-01 1.957480000000000053e-01 4.701000000000000317e-03
3.421150000000000024e-01 1.561460000000000070e-01 4.735999999999999759e-03
3.947479999999999878e-01 1.233650000000000024e-01 4.957999999999999734e-03
4.473809999999999731e-01 9.416599999999999970e-02 4.564999999999999614e-03
5.000139999999999585e-01 7.196600000000000219e-02 4.420000000000000318e-03
5.526469999999999994e-01 6.205999999999999711e-02 4.382999999999999743e-03
6.052800000000000402e-01 4.146199999999999886e-02 4.472000000000000280e-03
6.579129999999999701e-01 3.241399999999999837e-02 4.683999999999999796e-03
7.105460000000000109e-01 2.410400000000000043e-02 4.862000000000000002e-03
7.631790000000000518e-01 1.997200000000000017e-02 4.579999999999999870e-03
8.158119999999999816e-01 1.665600000000000067e-02 4.697999999999999919e-03


==> anc/CURL_E_xl-const-d_12_16-d=16a.dat <==
# x_t [fm]	CURL_E [GeV^2/fm]	ERR CURL_E [GeV^2/fm]
-9.210779999999999523e-01 -2.893000000000000172e-03 2.510000000000000078e-03
-8.684450000000000225e-01 -2.723999999999999859e-03 2.425000000000000072e-03
-8.158119999999999816e-01 -8.283000000000000432e-03 2.435999999999999797e-03
-7.631790000000000518e-01 -1.434599999999999938e-02 2.448000000000000089e-03
-7.105460000000000109e-01 -1.728599999999999928e-02 2.405000000000000020e-03
-6.579129999999999701e-01 -2.044899999999999843e-02 2.406000000000000152e-03
-6.052800000000000402e-01 -2.256000000000000019e-02 2.423999999999999939e-03
-5.526469999999999994e-01 -2.655700000000000074e-02 2.377000000000000206e-03
-5.000139999999999585e-01 -3.879900000000000015e-02 2.354000000000000190e-03
-4.473809999999999731e-01 -5.381099999999999772e-02 2.393999999999999861e-03
-3.947479999999999878e-01 -6.794799999999999451e-02 2.413999999999999913e-03
-3.421150000000000024e-01 -8.318899999999999906e-02 2.442000000000000160e-03
-2.894820000000000171e-01 -9.883599999999999330e-02 2.399999999999999790e-03
-2.368490000000000040e-01 -1.107120000000000049e-01 2.618999999999999800e-03
-1.842159999999999909e-01 -1.169660000000000005e-01 2.590999999999999987e-03
-1.315830000000000055e-01 -1.056419999999999998e-01 2.634000000000000057e-03
-7.895000000000000628e-02 -7.125800000000000189e-02 2.469999999999999973e-03
-2.631700000000000012e-02 -2.742999999999999952e-02 4.282000000000000216e-03
2.631700000000000012e-02 2.742999999999999952e-02 4.282000000000000216e-03
7.895000000000000628e-02 7.125800000000000189e-02 2.469999999999999973e-03
1.315830000000000055e-01 1.056419999999999998e-01 2.634000000000000057e-03
1.842159999999999909e-01 1.169660000000000005e-01 2.590999999999999987e-03
2.368490000000000040e-01 1.107120000000000049e-01 2.618999999999999800e-03
2.894820000000000171e-01 9.883599999999999330e-02 2.399999999999999790e-03
3.421150000000000024e-01 8.318899999999999906e-02 2.442000000000000160e-03
3.947479999999999878e-01 6.794799999999999451e-02 2.413999999999999913e-03
4.473809999999999731e-01 5.381099999999999772e-02 2.393999999999999861e-03
5.000139999999999585e-01 3.879900000000000015e-02 2.354000000000000190e-03
5.526469999999999994e-01 2.655700000000000074e-02 2.377000000000000206e-03
6.052800000000000402e-01 2.256000000000000019e-02 2.423999999999999939e-03
6.579129999999999701e-01 2.044899999999999843e-02 2.406000000000000152e-03
7.105460000000000109e-01 1.728599999999999928e-02 2.405000000000000020e-03
7.631790000000000518e-01 1.434599999999999938e-02 2.448000000000000089e-03
8.158119999999999816e-01 8.283000000000000432e-03 2.435999999999999797e-03
8.684450000000000225e-01 2.723999999999999859e-03 2.425000000000000072e-03
9.210779999999999523e-01 2.893000000000000172e-03 2.510000000000000078e-03


==> anc/EX_FULL-3d_T=0.dat <==
# x_l [fm]	x_t [fm]	E_x [GeV^2]	ERR E_x [GeV^2]
2.104200000000000167e-02 -7.575209999999999999e-01 2.118199999999999944e-02 1.252999999999999991e-03
2.104200000000000167e-02 -7.154359999999999609e-01 2.700599999999999876e-02 1.271999999999999910e-03
2.104200000000000167e-02 -6.733519999999999506e-01 3.258099999999999885e-02 1.278000000000000056e-03
2.104200000000000167e-02 -6.312670000000000226e-01 3.786400000000000182e-02 1.294999999999999927e-03
2.104200000000000167e-02 -5.891830000000000123e-01 4.424399999999999861e-02 1.296999999999999976e-03
2.104200000000000167e-02 -5.470979999999999732e-01 5.145500000000000074e-02 1.273000000000000043e-03
2.104200000000000167e-02 -5.050139999999999629e-01 6.080399999999999694e-02 1.281999999999999936e-03
2.104200000000000167e-02 -4.629289999999999794e-01 6.963900000000000645e-02 1.306000000000000086e-03
2.104200000000000167e-02 -4.208450000000000246e-01 7.982100000000000306e-02 1.297999999999999892e-03
2.104200000000000167e-02 -3.787599999999999856e-01 9.194099999999999495e-02 1.311000000000000099e-03
2.104200000000000167e-02 -3.366759999999999753e-01 1.063700000000000062e-01 1.332999999999999984e-03
2.104200000000000167e-02 -2.945909999999999918e-01 1.222730000000000067e-01 1.332000000000000068e-03
2.104200000000000167e-02 -2.525069999999999815e-01 1.408200000000000007e-01 1.358000000000000049e-03
2.104200000000000167e-02 -2.104219999999999979e-01 1.639569999999999916e-01 1.410000000000000012e-03
2.104200000000000167e-02 -1.683379999999999876e-01 1.962349999999999928e-01 1.417000000000000074e-03
2.104200000000000167e-02 -1.262530000000000041e-01 2.524429999999999730e-01 1.498999999999999898e-03
2.104200000000000167e-02 -8.416899999999999382e-02 4.212520000000000153e-01 1.632999999999999903e-03
2.104200000000000167e-02 -4.208400000000000335e-02 5.497189999999999577e-01 1.810999999999999893e-03
2.104200000000000167e-02 0.000000000000000000e+00 7.690249999999999586e-01 1.822999999999999968e-03
2.104200000000000167e-02 4.208400000000000335e-02 5.497189999999999577e-01 1.810999999999999893e-03
2.104200000000000167e-02 8.416899999999999382e-02 4.212520000000000153e-01 1.632999999999999903e-03
2.104200000000000167e-02 1.262530000000000041e-01 2.524429999999999730e-01 1.498999999999999898e-03
2.104200000000000167e-02 1.683379999999999876e-01 1.962349999999999928e-01 1.417000000000000074e-03
2.104200000000000167e-02 2.104219999999999979e-01 1.639569999999999916e-01 1.410000000000000012e-03
2.104200000000000167e-02 2.525069999999999815e-01 1.408200000000000007e-01 1.358000000000000049e-03
2.104200000000000167e-02 2.945909999999999918e-01 1.222730000000000067e-01 1.332000000000000068e-03
2.104200000000000167e-02 3.366759999999999753e-01 1.063700000000000062e-01 1.332999999999999984e-03
2.104200000000000167e-02 3.787599999999999856e-01 9.194099999999999495e-02 1.311000000000000099e-03
2.104200000000000167e-02 4.208450000000000246e-01 7.982100000000000306e-02 1.297999999999999892e-03
2.104200000000000167e-02 4.629289999999999794e-01 6.963900000000000645e-02 1.306000000000000086e-03
2.104200000000000167e-02 5.050139999999999629e-01 6.080399999999999694e-02 1.281999999999999936e-03
2.104200000000000167e-02 5.470979999999999732e-01 5.145500000000000074e-02 1.273000000000000043e-03
2.104200000000000167e-02 5.891830000000000123e-01 4.424399999999999861e-02 1.296999999999999976e-03
2.104200000000000167e-02 6.312670000000000226e-01 3.786400000000000182e-02 1.294999999999999927e-03
2.104200000000000167e-02 6.733519999999999506e-01 3.258099999999999885e-02 1.278000000000000056e-03
2.104200000000000167e-02 7.154359999999999609e-01 2.700599999999999876e-02 1.271999999999999910e-03
2.104200000000000167e-02 7.575209999999999999e-01 2.118199999999999944e-02 1.252999999999999991e-03
6.312700000000000256e-02 -7.575209999999999999e-01 2.365899999999999948e-02 1.245000000000000013e-03
6.312700000000000256e-02 -7.154359999999999609e-01 2.850499999999999909e-02 1.263999999999999933e-03
6.312700000000000256e-02 -6.733519999999999506e-01 3.458399999999999669e-02 1.258000000000000004e-03
6.312700000000000256e-02 -6.312670000000000226e-01 4.071700000000000319e-02 1.258000000000000004e-03
6.312700000000000256e-02 -5.891830000000000123e-01 4.819799999999999779e-02 1.260999999999999968e-03
6.312700000000000256e-02 -5.470979999999999732e-01 5.707000000000000267e-02 1.270000000000000078e-03
6.312700000000000256e-02 -5.050139999999999629e-01 6.751899999999999569e-02 1.265000000000000065e-03
6.312700000000000256e-02 -4.629289999999999794e-01 7.882100000000000217e-02 1.273000000000000043e-03
6.312700000000000256e-02 -4.208450000000000246e-01 9.229800000000000504e-02 1.278000000000000056e-03
6.312700000000000256e-02 -3.787599999999999856e-01 1.079780000000000045e-01 1.309000000000000051e-03
6.312700000000000256e-02 -3.366759999999999753e-01 1.266049999999999953e-01 1.327999999999999970e-03
6.312700000000000256e-02 -2.945909999999999918e-01 1.500769999999999882e-01 1.386000000000000079e-03
6.312700000000000256e-02 -2.525069999999999815e-01 1.795879999999999976e-01 1.382999999999999898e-03
6.312700000000000256e-02 -2.104219999999999979e-01 2.187119999999999898e-01 1.425000000000000051e-03
6.312700000000000256e-02 -1.683379999999999876e-01 2.765340000000000020e-01 1.453000000000000081e-03
6.312700000000000256e-02 -1.262530000000000041e-01 3.722929999999999851e-01 1.523000000000000048e-03
6.312700000000000256e-02 -8.416899999999999382e-02 5.528260000000000396e-01 1.673000000000000008e-03
6.312700000000000256e-02 -4.208400000000000335e-02 6.695039999999999880e-01 1.853000000000000046e-03
6.312700000000000256e-02 0.000000000000000000e+00 7.981510000000000549e-01 1.948999999999999995e-03
6.312700000000000256e-02 4.208400000000000335e-02 6.695039999999999880e-01 1.853000000000000046e-03
6.312700000000000256e-02 8.416899999999999382e-02 5.528260000000000396e-01 1.673000000000000008e-03
6.312700000000000256e-02 1.262530000000000041e-01 3.722929999999999851e-01 1.523000000000000048e-03
6.312700000000000256e-02 1.683379999999999876e-01 2.765340000000000020e-01 1.453000000000000081e-03
6.312700000000000256e-02 2.104219999999999979e-01 2.187119999999999898e-01 1.425000000000000051e-03
6.312700000000000256e-02 2.525069999999999815e-01 1.795879999999999976e-01 1.382999999999999898e-03
6.312700000000000256e-02 2.945909999999999918e-01 1.500769999999999882e-01 1.386000000000000079e-03
6.312700000000000256e-02 3.366759999999999753e-01 1.266049999999999953e-01 1.327999999999999970e-03
6.312700000000000256e-02 3.787599999999999856e-01 1.079780000000000045e-01 1.309000000000000051e-03
6.312700000000000256e-02 4.208450000000000246e-01 9.229800000000000504e-02 1.278000000000000056e-03
6.312700000000000256e-02 4.629289999999999794e-01 7.882100000000000217e-02 1.273000000000000043e-03
6.312700000000000256e-02 5.050139999999999629e-01 6.751899999999999569e-02 1.265000000000000065e-03
6.312700000000000256e-02 5.470979999999999732e-01 5.707000000000000267e-02 1.270000000000000078e-03
6.312700000000000256e-02 5.891830000000000123e-01 4.819799999999999779e-02 1.260999999999999968e-03
6.312700000000000256e-02 6.312670000000000226e-01 4.071700000000000319e-02 1.258000000000000004e-03
6.312700000000000256e-02 6.733519999999999506e-01 3.458399999999999669e-02 1.258000000000000004e-03
6.312700000000000256e-02 7.154359999999999609e-01 2.850499999999999909e-02 1.263999999999999933e-03
6.312700000000000256e-02 7.575209999999999999e-01 2.365899999999999948e-02 1.245000000000000013e-03
1.052109999999999990e-01 -7.575209999999999999e-01 2.490799999999999959e-02 1.224999999999999960e-03
1.052109999999999990e-01 -7.154359999999999609e-01 3.114899999999999960e-02 1.268000000000000030e-03
1.052109999999999990e-01 -6.733519999999999506e-01 3.757499999999999729e-02 1.260999999999999968e-03
1.052109999999999990e-01 -6.312670000000000226e-01 4.480399999999999661e-02 1.286999999999999950e-03
1.052109999999999990e-01 -5.891830000000000123e-01 5.281799999999999690e-02 1.307999999999999918e-03
1.052109999999999990e-01 -5.470979999999999732e-01 6.265700000000000436e-02 1.329000000000000103e-03
1.052109999999999990e-01 -5.050139999999999629e-01 7.471700000000000563e-02 1.340999999999999961e-03
1.052109999999999990e-01 -4.629289999999999794e-01 8.825099999999999612e-02 1.327000000000000055e-03
1.052109999999999990e-01 -4.208450000000000246e-01 1.042150000000000021e-01 1.284999999999999901e-03
1.052109999999999990e-01 -3.787599999999999856e-01 1.222270000000000023e-01 1.291000000000000047e-03
1.052109999999999990e-01 -3.366759999999999753e-01 1.450639999999999985e-01 1.320999999999999909e-03
1.052109999999999990e-01 -2.945909999999999918e-01 1.726439999999999919e-01 1.337999999999999997e-03
1.052109999999999990e-01 -2.525069999999999815e-01 2.081020000000000092e-01 1.353000000000000036e-03
1.052109999999999990e-01 -2.104219999999999979e-01 2.549730000000000052e-01 1.396000000000000105e-03
1.052109999999999990e-01 -1.683379999999999876e-01 3.244750000000000134e-01 1.469000000000000037e-03
1.052109999999999990e-01 -1.262530000000000041e-01 4.358770000000000144e-01 1.567000000000000033e-03
1.052109999999999990e-01 -8.416899999999999382e-02 6.465440000000000076e-01 1.760000000000000063e-03
1.052109999999999990e-01 -4.208400000000000335e-02 8.256339999999999790e-01 1.946000000000000030e-03
1.052109999999999990e-01 0.000000000000000000e+00 9.837350000000000261e-01 2.106999999999999932e-03
1.052109999999999990e-01 4.208400000000000335e-02 8.256339999999999790e-01 1.946000000000000030e-03
1.052109999999999990e-01 8.416899999999999382e-02 6.465440000000000076e-01 1.760000000000000063e-03
1.052109999999999990e-01 1.262530000000000041e-01 4.358770000000000144e-01 1.567000000000000033e-03
1.052109999999999990e-01 1.683379999999999876e-01 3.244750000000000134e-01 1.469000000000000037e-03
1.052109999999999990e-01 2.104219999999999979e-01 2.549730000000000052e-01 1.396000000000000105e-03
1.052109999999999990e-01 2.525069999999999815e-01 2.081020000000000092e-01 1.353000000000000036e-03
1.052109999999999990e-01 2.945909999999999918e-01 1.726439999999999919e-01 1.337999999999999997e-03
1.052109999999999990e-01 3.366759999999999753e-01 1.450639999999999985e-01 1.320999999999999909e-03
1.052109999999999990e-01 3.787599999999999856e-01 1.222270000000000023e-01 1.291000000000000047e-03
1.052109999999999990e-01 4.208450000000000246e-01 1.042150000000000021e-01 1.284999999999999901e-03
1.052109999999999990e-01 4.629289999999999794e-01 8.825099999999999612e-02 1.327000000000000055e-03
1.052109999999999990e-01 5.050139999999999629e-01 7.471700000000000563e-02 1.340999999999999961e-03
1.052109999999999990e-01 5.470979999999999732e-01 6.265700000000000436e-02 1.329000000000000103e-03
1.052109999999999990e-01 5.891830000000000123e-01 5.281799999999999690e-02 1.307999999999999918e-03
1.052109999999999990e-01 6.312670000000000226e-01 4.480399999999999661e-02 1.286999999999999950e-03
1.052109999999999990e-01 6.733519999999999506e-01 3.757499999999999729e-02 1.260999999999999968e-03
1.052109999999999990e-01 7.154359999999999609e-01 3.114899999999999960e-02 1.268000000000000030e-03
1.052109999999999990e-01 7.575209999999999999e-01 2.490799999999999959e-02 1.224999999999999960e-03
1.472960000000000103e-01 -7.575209999999999999e-01 2.634699999999999889e-02 1.276999999999999923e-03
1.472960000000000103e-01 -7.154359999999999609e-01 3.246399999999999980e-02 1.283999999999999985e-03
1.472960000000000103e-01 -6.733519999999999506e-01 3.958899999999999919e-02 1.278000000000000056e-03
1.472960000000000103e-01 -6.312670000000000226e-01 4.737999999999999851e-02 1.244000000000000097e-03
1.472960000000000103e-01 -5.891830000000000123e-01 5.675100000000000283e-02 1.240999999999999916e-03
1.472960000000000103e-01 -5.470979999999999732e-01 6.618499999999999384e-02 1.237999999999999951e-03
1.472960000000000103e-01 -5.050139999999999629e-01 7.896899999999999753e-02 1.268000000000000030e-03
1.472960000000000103e-01 -4.629289999999999794e-01 9.381200000000000649e-02 1.263000000000000017e-03
1.472960000000000103e-01 -4.208450000000000246e-01 1.115659999999999985e-01 1.301999999999999989e-03
1.472960000000000103e-01 -3.787599999999999856e-01 1.320129999999999915e-01 1.329000000000000103e-03
1.472960000000000103e-01 -3.366759999999999753e-01 1.574949999999999961e-01 1.342000000000000094e-03
1.472960000000000103e-01 -2.945909999999999918e-01 1.875229999999999952e-01 1.399999999999999986e-03
1.472960000000000103e-01 -2.525069999999999815e-01 2.268249999999999988e-01 1.423000000000000003e-03
1.472960000000000103e-01 -2.104219999999999979e-01 2.761430000000000273e-01 1.463000000000000108e-03
1.472960000000000103e-01 -1.683379999999999876e-01 3.404240000000000044e-01 1.547999999999999897e-03
1.472960000000000103e-01 -1.262530000000000041e-01 4.269620000000000082e-01 1.672000000000000092e-03
1.472960000000000103e-01 -8.416899999999999382e-02 5.379789999999999850e-01 1.801000000000000083e-03
1.472960000000000103e-01 -4.208400000000000335e-02 6.320810000000000040e-01 1.938000000000000052e-03
1.472960000000000103e-01 0.000000000000000000e+00 6.790479999999999849e-01 2.052000000000000005e-03
1.472960000000000103e-01 4.208400000000000335e-02 6.320810000000000040e-01 1.938000000000000052e-03
1.472960000000000103e-01 8.416899999999999382e-02 5.379789999999999850e-01 1.801000000000000083e-03
1.472960000000000103e-01 1.262530000000000041e-01 4.269620000000000082e-01 1.672000000000000092e-03
1.472960000000000103e-01 1.683379999999999876e-01 3.404240000000000044e-01 1.547999999999999897e-03
1.472960000000000103e-01 2.104219999999999979e-01 2.761430000000000273e-01 1.463000000000000108e-03
1.472960000000000103e-01 2.525069999999999815e-01 2.268249999999999988e-01 1.423000000000000003e-03
1.472960000000000103e-01 2.945909999999999918e-01 1.875229999999999952e-01 1.399999999999999986e-03
1.472960000000000103e-01 3.366759999999999753e-01 1.574949999999999961e-01 1.342000000000000094e-03
1.472960000000000103e-01 3.787599999999999856e-01 1.320129999999999915e-01 1.329000000000000103e-03
1.472960000000000103e-01 4.208450000000000246e-01 1.115659999999999985e-01 1.301999999999999989e-03
1.472960000000000103e-01 4.629289999999999794e-01 9.381200000000000649e-02 1.263000000000000017e-03
1.472960000000000103e-01 5.050139999999999629e-01 7.896899999999999753e-02 1.268000000000000030e-03
1.472960000000000103e-01 5.470979999999999732e-01 6.618499999999999384e-02 1.237999999999999951e-03
1.472960000000000103e-01 5.891830000000000123e-01 5.675100000000000283e-02 1.240999999999999916e-03
1.472960000000000103e-01 6.312670000000000226e-01 4.737999999999999851e-02 1.244000000000000097e-03
1.472960000000000103e-01 6.733519999999999506e-01 3.958899999999999919e-02 1.278000000000000056e-03
1.472960000000000103e-01 7.154359999999999609e-01 3.246399999999999980e-02 1.283999999999999985e-03
1.472960000000000103e-01 7.575209999999999999e-01 2.634699999999999889e-02 1.276999999999999923e-03
1.893799999999999928e-01 -7.575209999999999999e-01 2.909300000000000080e-02 1.299000000000000024e-03
1.893799999999999928e-01 -7.154359999999999609e-01 3.565999999999999726e-02 1.283000000000000069e-03
1.893799999999999928e-01 -6.733519999999999506e-01 4.297499999999999931e-02 1.276999999999999923e-03
1.893799999999999928e-01 -6.312670000000000226e-01 5.074599999999999944e-02 1.258999999999999920e-03
1.893799999999999928e-01 -5.891830000000000123e-01 6.042600000000000054e-02 1.250000000000000026e-03
1.893799999999999928e-01 -5.470979999999999732e-01 7.079199999999999382e-02 1.244000000000000097e-03
1.893799999999999928e-01 -5.050139999999999629e-01 8.398700000000000609e-02 1.284999999999999901e-03
1.893799999999999928e-01 -4.629289999999999794e-01 9.909099999999999853e-02 1.289999999999999914e-03
1.893799999999999928e-01 -4.208450000000000246e-01 1.176800000000000068e-01 1.276999999999999923e-03
1.893799999999999928e-01 -3.787599999999999856e-01 1.414350000000000052e-01 1.304000000000000038e-03
1.893799999999999928e-01 -3.366759999999999753e-01 1.682659999999999989e-01 1.340000000000000045e-03
1.893799999999999928e-01 -2.945909999999999918e-01 1.995439999999999992e-01 1.381999999999999982e-03
1.893799999999999928e-01 -2.525069999999999815e-01 2.375980000000000036e-01 1.410000000000000012e-03
1.893799999999999928e-01 -2.104219999999999979e-01 2.839840000000000142e-01 1.448999999999999984e-03
1.893799999999999928e-01 -1.683379999999999876e-01 3.399800000000000044e-01 1.543000000000000101e-03
1.893799999999999928e-01 -1.262530000000000041e-01 4.054780000000000051e-01 1.657999999999999969e-03
1.893799999999999928e-01 -8.416899999999999382e-02 4.737709999999999977e-01 1.789999999999999925e-03
1.893799999999999928e-01 -4.208400000000000335e-02 5.273949999999999472e-01 1.946999999999999946e-03
1.893799999999999928e-01 0.000000000000000000e+00 5.492120000000000335e-01 2.057999999999999934e-03
1.893799999999999928e-01 4.208400000000000335e-02 5.273949999999999472e-01 1.946999999999999946e-03
1.893799999999999928e-01 8.416899999999999382e-02 4.737709999999999977e-01 1.789999999999999925e-03
1.893799999999999928e-01 1.262530000000000041e-01 4.054780000000000051e-01 1.657999999999999969e-03
1.893799999999999928e-01 1.683379999999999876e-01 3.399800000000000044e-01 1.543000000000000101e-03
1.893799999999999928e-01 2.104219999999999979e-01 2.839840000000000142e-01 1.448999999999999984e-03
1.893799999999999928e-01 2.525069999999999815e-01 2.375980000000000036e-01 1.410000000000000012e-03
1.893799999999999928e-01 2.945909999999999918e-01 1.995439999999999992e-01 1.381999999999999982e-03
1.893799999999999928e-01 3.366759999999999753e-01 1.682659999999999989e-01 1.340000000000000045e-03
1.893799999999999928e-01 3.787599999999999856e-01 1.414350000000000052e-01 1.304000000000000038e-03
1.893799999999999928e-01 4.208450000000000246e-01 1.176800000000000068e-01 1.276999999999999923e-03
1.893799999999999928e-01 4.629289999999999794e-01 9.909099999999999853e-02 1.289999999999999914e-03
1.893799999999999928e-01 5.050139999999999629e-01 8.398700000000000609e-02 1.284999999999999901e-03
1.893799999999999928e-01 5.470979999999999732e-01 7.079199999999999382e-02 1.244000000000000097e-03
1.893799999999999928e-01 5.891830000000000123e-01 6.042600000000000054e-02 1.250000000000000026e-03
1.893799999999999928e-01 6.312670000000000226e-01 5.074599999999999944e-02 1.258999999999999920e-03
1.893799999999999928e-01 6.733519999999999506e-01 4.297499999999999931e-02 1.276999999999999923e-03
1.893799999999999928e-01 7.154359999999999609e-01 3.565999999999999726e-02 1.283000000000000069e-03
1.893799999999999928e-01 7.575209999999999999e-01 2.909300000000000080e-02 1.299000000000000024e-03
2.314650000000000041e-01 -7.575209999999999999e-01 2.906200000000000103e-02 1.289999999999999914e-03
2.314650000000000041e-01 -7.154359999999999609e-01 3.573799999999999893e-02 1.299000000000000024e-03
2.314650000000000041e-01 -6.733519999999999506e-01 4.421800000000000036e-02 1.257000000000000088e-03
2.314650000000000041e-01 -6.312670000000000226e-01 5.304299999999999987e-02 1.235999999999999903e-03
2.314650000000000041e-01 -5.891830000000000123e-01 6.231600000000000333e-02 1.257000000000000088e-03
2.314650000000000041e-01 -5.470979999999999732e-01 7.270100000000000173e-02 1.245999999999999929e-03
2.314650000000000041e-01 -5.050139999999999629e-01 8.545200000000000018e-02 1.262000000000000101e-03
2.314650000000000041e-01 -4.629289999999999794e-01 1.016169999999999990e-01 1.276000000000000007e-03
2.314650000000000041e-01 -4.208450000000000246e-01 1.212550000000000017e-01 1.307999999999999918e-03
2.314650000000000041e-01 -3.787599999999999856e-01 1.457209999999999894e-01 1.333999999999999899e-03
2.314650000000000041e-01 -3.366759999999999753e-01 1.733560000000000101e-01 1.348999999999999939e-03
2.314650000000000041e-01 -2.945909999999999918e-01 2.057779999999999887e-01 1.355000000000000085e-03
2.314650000000000041e-01 -2.525069999999999815e-01 2.427159999999999873e-01 1.407999999999999963e-03
2.314650000000000041e-01 -2.104219999999999979e-01 2.846810000000000174e-01 1.469999999999999953e-03
2.314650000000000041e-01 -1.683379999999999876e-01 3.337479999999999891e-01 1.559999999999999972e-03
2.314650000000000041e-01 -1.262530000000000041e-01 3.852329999999999921e-01 1.660000000000000017e-03
2.314650000000000041e-01 -8.416899999999999382e-02 4.338049999999999962e-01 1.765000000000000076e-03
2.314650000000000041e-01 -4.208400000000000335e-02 4.697219999999999729e-01 1.923000000000000013e-03
2.314650000000000041e-01 0.000000000000000000e+00 4.822730000000000072e-01 2.036000000000000049e-03
2.314650000000000041e-01 4.208400000000000335e-02 4.697219999999999729e-01 1.923000000000000013e-03
2.314650000000000041e-01 8.416899999999999382e-02 4.338049999999999962e-01 1.765000000000000076e-03
2.314650000000000041e-01 1.262530000000000041e-01 3.852329999999999921e-01 1.660000000000000017e-03
2.314650000000000041e-01 1.683379999999999876e-01 3.337479999999999891e-01 1.559999999999999972e-03
2.314650000000000041e-01 2.104219999999999979e-01 2.846810000000000174e-01 1.469999999999999953e-03
2.314650000000000041e-01 2.525069999999999815e-01 2.427159999999999873e-01 1.407999999999999963e-03
2.314650000000000041e-01 2.945909999999999918e-01 2.057779999999999887e-01 1.355000000000000085e-03
2.314650000000000041e-01 3.366759999999999753e-01 1.733560000000000101e-01 1.348999999999999939e-03
2.314650000000000041e-01 3.787599999999999856e-01 1.457209999999999894e-01 1.333999999999999899e-03
2.314650000000000041e-01 4.208450000000000246e-01 1.212550000000000017e-01 1.307999999999999918e-03
2.314650000000000041e-01 4.629289999999999794e-01 1.016169999999999990e-01 1.276000000000000007e-03
2.314650000000000041e-01 5.050139999999999629e-01 8.545200000000000018e-02 1.262000000000000101e-03
2.314650000000000041e-01 5.470979999999999732e-01 7.270100000000000173e-02 1.245999999999999929e-03
2.314650000000000041e-01 5.891830000000000123e-01 6.231600000000000333e-02 1.257000000000000088e-03
2.314650000000000041e-01 6.312670000000000226e-01 5.304299999999999987e-02 1.235999999999999903e-03
2.314650000000000041e-01 6.733519999999999506e-01 4.421800000000000036e-02 1.257000000000000088e-03
2.314650000000000041e-01 7.154359999999999609e-01 3.573799999999999893e-02 1.299000000000000024e-03
2.314650000000000041e-01 7.575209999999999999e-01 2.906200000000000103e-02 1.289999999999999914e-03
2.735489999999999866e-01 -7.575209999999999999e-01 3.032800000000000079e-02 1.265000000000000065e-03
2.735489999999999866e-01 -7.154359999999999609e-01 3.722000000000000308e-02 1.275000000000000092e-03
2.735489999999999866e-01 -6.733519999999999506e-01 4.528499999999999887e-02 1.278000000000000056e-03
2.735489999999999866e-01 -6.312670000000000226e-01 5.250699999999999812e-02 1.276000000000000007e-03
2.735489999999999866e-01 -5.891830000000000123e-01 6.214800000000000185e-02 1.268000000000000030e-03
2.735489999999999866e-01 -5.470979999999999732e-01 7.466599999999999626e-02 1.227000000000000009e-03
2.735489999999999866e-01 -5.050139999999999629e-01 8.784000000000000141e-02 1.237999999999999951e-03
2.735489999999999866e-01 -4.629289999999999794e-01 1.041129999999999972e-01 1.281000000000000021e-03
2.735489999999999866e-01 -4.208450000000000246e-01 1.231310000000000043e-01 1.294000000000000011e-03
2.735489999999999866e-01 -3.787599999999999856e-01 1.470970000000000055e-01 1.294000000000000011e-03
2.735489999999999866e-01 -3.366759999999999753e-01 1.749219999999999942e-01 1.319000000000000077e-03
2.735489999999999866e-01 -2.945909999999999918e-01 2.063020000000000131e-01 1.350000000000000071e-03
2.735489999999999866e-01 -2.525069999999999815e-01 2.423260000000000136e-01 1.361000000000000014e-03
2.735489999999999866e-01 -2.104219999999999979e-01 2.829949999999999966e-01 1.389999999999999960e-03
2.735489999999999866e-01 -1.683379999999999876e-01 3.268780000000000019e-01 1.453999999999999997e-03
2.735489999999999866e-01 -1.262530000000000041e-01 3.707320000000000060e-01 1.518000000000000035e-03
2.735489999999999866e-01 -8.416899999999999382e-02 4.101940000000000031e-01 1.639999999999999965e-03
2.735489999999999866e-01 -4.208400000000000335e-02 4.373659999999999770e-01 1.825000000000000016e-03
2.735489999999999866e-01 0.000000000000000000e+00 4.476600000000000024e-01 1.909000000000000107e-03
2.735489999999999866e-01 4.208400000000000335e-02 4.373659999999999770e-01 1.825000000000000016e-03
2.735489999999999866e-01 8.416899999999999382e-02 4.101940000000000031e-01 1.639999999999999965e-03
2.735489999999999866e-01 1.262530000000000041e-01 3.707320000000000060e-01 1.518000000000000035e-03
2.735489999999999866e-01 1.683379999999999876e-01 3.268780000000000019e-01 1.453999999999999997e-03
2.735489999999999866e-01 2.104219999999999979e-01 2.829949999999999966e-01 1.389999999999999960e-03
2.735489999999999866e-01 2.525069999999999815e-01 2.423260000000000136e-01 1.361000000000000014e-03
2.735489999999999866e-01 2.945909999999999918e-01 2.063020000000000131e-01 1.350000000000000071e-03
2.735489999999999866e-01 3.366759999999999753e-01 1.749219999999999942e-01 1.319000000000000077e-03
2.735489999999999866e-01 3.787599999999999856e-01 1.470970000000000055e-01 1.294000000000000011e-03
2.735489999999999866e-01 4.208450000000000246e-01 1.231310000000000043e-01 1.294000000000000011e-03
2.735489999999999866e-01 4.629289999999999794e-01 1.041129999999999972e-01 1.281000000000000021e-03
2.735489999999999866e-01 5.050139999999999629e-01 8.784000000000000141e-02 1.237999999999999951e-03
2.735489999999999866e-01 5.470979999999999732e-01 7.466599999999999626e-02 1.227000000000000009e-03
2.735489999999999866e-01 5.891830000000000123e-01 6.214800000000000185e-02 1.268000000000000030e-03
2.735489999999999866e-01 6.312670000000000226e-01 5.250699999999999812e-02 1.276000000000000007e-03
2.735489999999999866e-01 6.733519999999999506e-01 4.528499999999999887e-02 1.278000000000000056e-03
2.735489999999999866e-01 7.154359999999999609e-01 3.722000000000000308e-02 1.275000000000000092e-03
2.735489999999999866e-01 7.575209999999999999e-01 3.032800000000000079e-02 1.265000000000000065e-03
3.156340000000000257e-01 -7.575209999999999999e-01 2.758599999999999941e-02 1.255999999999999955e-03
3.156340000000000257e-01 -7.154359999999999609e-01 3.455799999999999844e-02 1.252000000000000075e-03
3.156340000000000257e-01 -6.733519999999999506e-01 4.191999999999999893e-02 1.276999999999999923e-03
3.156340000000000257e-01 -6.312670000000000226e-01 5.114300000000000096e-02 1.263000000000000017e-03
3.156340000000000257e-01 -5.891830000000000123e-01 6.135700000000000182e-02 1.265000000000000065e-03
3.156340000000000257e-01 -5.470979999999999732e-01 7.294599999999999695e-02 1.257000000000000088e-03
3.156340000000000257e-01 -5.050139999999999629e-01 8.657499999999999918e-02 1.260000000000000052e-03
3.156340000000000257e-01 -4.629289999999999794e-01 1.034479999999999983e-01 1.283999999999999985e-03
3.156340000000000257e-01 -4.208450000000000246e-01 1.233400000000000052e-01 1.307000000000000002e-03
3.156340000000000257e-01 -3.787599999999999856e-01 1.460079999999999989e-01 1.296000000000000060e-03
3.156340000000000257e-01 -3.366759999999999753e-01 1.729749999999999899e-01 1.302999999999999905e-03
3.156340000000000257e-01 -2.945909999999999918e-01 2.037599999999999967e-01 1.289999999999999914e-03
3.156340000000000257e-01 -2.525069999999999815e-01 2.392900000000000027e-01 1.302999999999999905e-03
3.156340000000000257e-01 -2.104219999999999979e-01 2.802509999999999724e-01 1.333999999999999899e-03
3.156340000000000257e-01 -1.683379999999999876e-01 3.231189999999999896e-01 1.386000000000000079e-03
3.156340000000000257e-01 -1.262530000000000041e-01 3.649259999999999726e-01 1.492000000000000054e-03
3.156340000000000257e-01 -8.416899999999999382e-02 4.015630000000000033e-01 1.631000000000000071e-03
3.156340000000000257e-01 -4.208400000000000335e-02 4.271469999999999989e-01 1.747000000000000072e-03
3.156340000000000257e-01 0.000000000000000000e+00 4.368929999999999758e-01 1.819000000000000087e-03
3.156340000000000257e-01 4.208400000000000335e-02 4.271469999999999989e-01 1.747000000000000072e-03
3.156340000000000257e-01 8.416899999999999382e-02 4.015630000000000033e-01 1.631000000000000071e-03
3.156340000000000257e-01 1.262530000000000041e-01 3.649259999999999726e-01 1.492000000000000054e-03
3.156340000000000257e-01 1.683379999999999876e-01 3.231189999999999896e-01 1.386000000000000079e-03
3.156340000000000257e-01 2.104219999999999979e-01 2.802509999999999724e-01 1.333999999999999899e-03
3.156340000000000257e-01 2.525069999999999815e-01 2.392900000000000027e-01 1.302999999999999905e-03
3.156340000000000257e-01 2.945909999999999918e-01 2.037599999999999967e-01 1.289999999999999914e-03
3.156340000000000257e-01 3.366759999999999753e-01 1.729749999999999899e-01 1.302999999999999905e-03
3.156340000000000257e-01 3.787599999999999856e-01 1.460079999999999989e-01 1.296000000000000060e-03
3.156340000000000257e-01 4.208450000000000246e-01 1.233400000000000052e-01 1.307000000000000002e-03
3.156340000000000257e-01 4.629289999999999794e-01 1.034479999999999983e-01 1.283999999999999985e-03
3.156340000000000257e-01 5.050139999999999629e-01 8.657499999999999918e-02 1.260000000000000052e-03
3.156340000000000257e-01 5.470979999999999732e-01 7.294599999999999695e-02 1.257000000000000088e-03
3.156340000000000257e-01 5.891830000000000123e-01 6.135700000000000182e-02 1.265000000000000065e-03
3.156340000000000257e-01 6.312670000000000226e-01 5.114300000000000096e-02 1.263000000000000017e-03
3.156340000000000257e-01 6.733519999999999506e-01 4.191999999999999893e-02 1.276999999999999923e-03
3.156340000000000257e-01 7.154359999999999609e-01 3.455799999999999844e-02 1.252000000000000075e-03
3.156340000000000257e-01 7.575209999999999999e-01 2.758599999999999941e-02 1.255999999999999955e-03
3.577179999999999804e-01 -7.575209999999999999e-01 2.754900000000000057e-02 1.265000000000000065e-03
3.577179999999999804e-01 -7.154359999999999609e-01 3.364600000000000229e-02 1.255000000000000039e-03
3.577179999999999804e-01 -6.733519999999999506e-01 4.036499999999999810e-02 1.245999999999999929e-03
3.577179999999999804e-01 -6.312670000000000226e-01 4.864299999999999874e-02 1.226000000000000093e-03
3.577179999999999804e-01 -5.891830000000000123e-01 5.932599999999999679e-02 1.204999999999999908e-03
3.577179999999999804e-01 -5.470979999999999732e-01 7.143399999999999750e-02 1.227999999999999925e-03
3.577179999999999804e-01 -5.050139999999999629e-01 8.551699999999999580e-02 1.245000000000000013e-03
3.577179999999999804e-01 -4.629289999999999794e-01 1.019240000000000007e-01 1.283000000000000069e-03
3.577179999999999804e-01 -4.208450000000000246e-01 1.202799999999999980e-01 1.294999999999999927e-03
3.577179999999999804e-01 -3.787599999999999856e-01 1.429149999999999865e-01 1.281999999999999936e-03
3.577179999999999804e-01 -3.366759999999999753e-01 1.699789999999999912e-01 1.262000000000000101e-03
3.577179999999999804e-01 -2.945909999999999918e-01 2.022359999999999991e-01 1.283000000000000069e-03
3.577179999999999804e-01 -2.525069999999999815e-01 2.383369999999999933e-01 1.307000000000000002e-03
3.577179999999999804e-01 -2.104219999999999979e-01 2.788370000000000015e-01 1.351999999999999903e-03
3.577179999999999804e-01 -1.683379999999999876e-01 3.228639999999999843e-01 1.394999999999999973e-03
3.577179999999999804e-01 -1.262530000000000041e-01 3.678069999999999951e-01 1.487999999999999956e-03
3.577179999999999804e-01 -8.416899999999999382e-02 4.080259999999999998e-01 1.621999999999999961e-03
3.577179999999999804e-01 -4.208400000000000335e-02 4.371769999999999823e-01 1.748999999999999904e-03
3.577179999999999804e-01 0.000000000000000000e+00 4.465480000000000005e-01 1.812999999999999941e-03
3.577179999999999804e-01 4.208400000000000335e-02 4.371769999999999823e-01 1.748999999999999904e-03
3.577179999999999804e-01 8.416899999999999382e-02 4.080259999999999998e-01 1.621999999999999961e-03
3.577179999999999804e-01 1.262530000000000041e-01 3.678069999999999951e-01 1.487999999999999956e-03
3.577179999999999804e-01 1.683379999999999876e-01 3.228639999999999843e-01 1.394999999999999973e-03
3.577179999999999804e-01 2.104219999999999979e-01 2.788370000000000015e-01 1.351999999999999903e-03
3.577179999999999804e-01 2.525069999999999815e-01 2.383369999999999933e-01 1.307000000000000002e-03
3.577179999999999804e-01 2.945909999999999918e-01 2.022359999999999991e-01 1.283000000000000069e-03
3.577179999999999804e-01 3.366759999999999753e-01 1.699789999999999912e-01 1.262000000000000101e-03
3.577179999999999804e-01 3.787599999999999856e-01 1.429149999999999865e-01 1.281999999999999936e-03
3.577179999999999804e-01 4.208450000000000246e-01 1.202799999999999980e-01 1.294999999999999927e-03
3.577179999999999804e-01 4.629289999999999794e-01 1.019240000000000007e-01 1.283000000000000069e-03
3.577179999999999804e-01 5.050139999999999629e-01 8.551699999999999580e-02 1.245000000000000013e-03
3.577179999999999804e-01 5.470979999999999732e-01 7.143399999999999750e-02 1.227999999999999925e-03
3.577179999999999804e-01 5.891830000000000123e-01 5.932599999999999679e-02 1.204999999999999908e-03
3.577179999999999804e-01 6.312670000000000226e-01 4.864299999999999874e-02 1.226000000000000093e-03
3.577179999999999804e-01 6.733519999999999506e-01 4.036499999999999810e-02 1.245999999999999929e-03
3.577179999999999804e-01 7.154359999999999609e-01 3.364600000000000229e-02 1.255000000000000039e-03
3.577179999999999804e-01 7.575209999999999999e-01 2.754900000000000057e-02 1.265000000000000065e-03
3.998030000000000195e-01 -7.575209999999999999e-01 2.705099999999999866e-02 1.237000000000000035e-03
3.998030000000000195e-01 -7.154359999999999609e-01 3.281099999999999989e-02 1.237000000000000035e-03
3.998030000000000195e-01 -6.733519999999999506e-01 4.050399999999999834e-02 1.234999999999999987e-03
3.998030000000000195e-01 -6.312670000000000226e-01 4.933300000000000185e-02 1.231000000000000106e-03
3.998030000000000195e-01 -5.891830000000000123e-01 5.871300000000000130e-02 1.206999999999999957e-03
3.998030000000000195e-01 -5.470979999999999732e-01 7.019499999999999351e-02 1.206000000000000041e-03
3.998030000000000195e-01 -5.050139999999999629e-01 8.305899999999999395e-02 1.258999999999999920e-03
3.998030000000000195e-01 -4.629289999999999794e-01 9.861399999999999333e-02 1.288000000000000082e-03
3.998030000000000195e-01 -4.208450000000000246e-01 1.174410000000000037e-01 1.268999999999999946e-03
3.998030000000000195e-01 -3.787599999999999856e-01 1.382970000000000033e-01 1.283000000000000069e-03
3.998030000000000195e-01 -3.366759999999999753e-01 1.645929999999999893e-01 1.270000000000000078e-03
3.998030000000000195e-01 -2.945909999999999918e-01 1.967619999999999925e-01 1.281999999999999936e-03
3.998030000000000195e-01 -2.525069999999999815e-01 2.336880000000000068e-01 1.265999999999999981e-03
3.998030000000000195e-01 -2.104219999999999979e-01 2.768530000000000157e-01 1.340999999999999961e-03
3.998030000000000195e-01 -1.683379999999999876e-01 3.254610000000000003e-01 1.400999999999999902e-03
3.998030000000000195e-01 -1.262530000000000041e-01 3.776050000000000240e-01 1.489000000000000089e-03
3.998030000000000195e-01 -8.416899999999999382e-02 4.271710000000000229e-01 1.634999999999999952e-03
3.998030000000000195e-01 -4.208400000000000335e-02 4.637319999999999776e-01 1.796999999999999986e-03
3.998030000000000195e-01 0.000000000000000000e+00 4.774809999999999888e-01 1.887999999999999921e-03
3.998030000000000195e-01 4.208400000000000335e-02 4.637319999999999776e-01 1.796999999999999986e-03
3.998030000000000195e-01 8.416899999999999382e-02 4.271710000000000229e-01 1.634999999999999952e-03
3.998030000000000195e-01 1.262530000000000041e-01 3.776050000000000240e-01 1.489000000000000089e-03
3.998030000000000195e-01 1.683379999999999876e-01 3.254610000000000003e-01 1.400999999999999902e-03
3.998030000000000195e-01 2.104219999999999979e-01 2.768530000000000157e-01 1.340999999999999961e-03
3.998030000000000195e-01 2.525069999999999815e-01 2.336880000000000068e-01 1.265999999999999981e-03
3.998030000000000195e-01 2.945909999999999918e-01 1.967619999999999925e-01 1.281999999999999936e-03
3.998030000000000195e-01 3.366759999999999753e-01 1.645929999999999893e-01 1.270000000000000078e-03
3.998030000000000195e-01 3.787599999999999856e-01 1.382970000000000033e-01 1.283000000000000069e-03
3.998030000000000195e-01 4.208450000000000246e-01 1.174410000000000037e-01 1.268999999999999946e-03
3.998030000000000195e-01 4.629289999999999794e-01 9.861399999999999333e-02 1.288000000000000082e-03
3.998030000000000195e-01 5.050139999999999629e-01 8.305899999999999395e-02 1.258999999999999920e-03
3.998030000000000195e-01 5.470979999999999732e-01 7.019499999999999351e-02 1.206000000000000041e-03
3.998030000000000195e-01 5.891830000000000123e-01 5.871300000000000130e-02 1.206999999999999957e-03
3.998030000000000195e-01 6.312670000000000226e-01 4.933300000000000185e-02 1.231000000000000106e-03
3.998030000000000195e-01 6.733519999999999506e-01 4.050399999999999834e-02 1.234999999999999987e-03
3.998030000000000195e-01 7.154359999999999609e-01 3.281099999999999989e-02 1.237000000000000035e-03
3.998030000000000195e-01 7.575209999999999999e-01 2.705099999999999866e-02 1.237000000000000035e-03
4.418869999999999743e-01 -7.575209999999999999e-01 2.653300000000000103e-02 1.276000000000000007e-03
4.418869999999999743e-01 -7.154359999999999609e-01 3.212799999999999684e-02 1.309999999999999967e-03
4.418869999999999743e-01 -6.733519999999999506e-01 3.896000000000000157e-02 1.294999999999999927e-03
4.418869999999999743e-01 -6.312670000000000226e-01 4.706199999999999967e-02 1.276000000000000007e-03
4.418869999999999743e-01 -5.891830000000000123e-01 5.576400000000000107e-02 1.245999999999999929e-03
4.418869999999999743e-01 -5.470979999999999732e-01 6.688099999999999601e-02 1.260000000000000052e-03
4.418869999999999743e-01 -5.050139999999999629e-01 7.928799999999999737e-02 1.253999999999999906e-03
4.418869999999999743e-01 -4.629289999999999794e-01 9.442399999999999405e-02 1.273999999999999959e-03
4.418869999999999743e-01 -4.208450000000000246e-01 1.118330000000000019e-01 1.265000000000000065e-03
4.418869999999999743e-01 -3.787599999999999856e-01 1.325300000000000089e-01 1.263000000000000017e-03
4.418869999999999743e-01 -3.366759999999999753e-01 1.579029999999999878e-01 1.237000000000000035e-03
4.418869999999999743e-01 -2.945909999999999918e-01 1.881940000000000002e-01 1.217999999999999899e-03
4.418869999999999743e-01 -2.525069999999999815e-01 2.263580000000000036e-01 1.248999999999999893e-03
4.418869999999999743e-01 -2.104219999999999979e-01 2.728110000000000257e-01 1.314000000000000064e-03
4.418869999999999743e-01 -1.683379999999999876e-01 3.289409999999999834e-01 1.389000000000000044e-03
4.418869999999999743e-01 -1.262530000000000041e-01 3.950850000000000195e-01 1.502000000000000080e-03
4.418869999999999743e-01 -8.416899999999999382e-02 4.636149999999999993e-01 1.680999999999999986e-03
4.418869999999999743e-01 -4.208400000000000335e-02 5.176730000000000498e-01 1.835000000000000043e-03
4.418869999999999743e-01 0.000000000000000000e+00 5.407790000000000097e-01 1.933999999999999955e-03
4.418869999999999743e-01 4.208400000000000335e-02 5.176730000000000498e-01 1.835000000000000043e-03
4.418869999999999743e-01 8.416899999999999382e-02 4.636149999999999993e-01 1.680999999999999986e-03
4.418869999999999743e-01 1.262530000000000041e-01 3.950850000000000195e-01 1.502000000000000080e-03
4.418869999999999743e-01 1.683379999999999876e-01 3.289409999999999834e-01 1.389000000000000044e-03
4.418869999999999743e-01 2.104219999999999979e-01 2.728110000000000257e-01 1.314000000000000064e-03
4.418869999999999743e-01 2.525069999999999815e-01 2.263580000000000036e-01 1.248999999999999893e-03
4.418869999999999743e-01 2.945909999999999918e-01 1.881940000000000002e-01 1.217999999999999899e-03
4.418869999999999743e-01 3.366759999999999753e-01 1.579029999999999878e-01 1.237000000000000035e-03
4.418869999999999743e-01 3.787599999999999856e-01 1.325300000000000089e-01 1.263000000000000017e-03
4.418869999999999743e-01 4.208450000000000246e-01 1.118330000000000019e-01 1.265000000000000065e-03
4.418869999999999743e-01 4.629289999999999794e-01 9.442399999999999405e-02 1.273999999999999959e-03
4.418869999999999743e-01 5.050139999999999629e-01 7.928799999999999737e-02 1.253999999999999906e-03
4.418869999999999743e-01 5.470979999999999732e-01 6.688099999999999601e-02 1.260000000000000052e-03
4.418869999999999743e-01 5.891830000000000123e-01 5.576400000000000107e-02 1.245999999999999929e-03
4.418869999999999743e-01 6.312670000000000226e-01 4.706199999999999967e-02 1.276000000000000007e-03
4.418869999999999743e-01 6.733519999999999506e-01 3.896000000000000157e-02 1.294999999999999927e-03
4.418869999999999743e-01 7.154359999999999609e-01 3.212799999999999684e-02 1.309999999999999967e-03
4.418869999999999743e-01 7.575209999999999999e-01 2.653300000000000103e-02 1.276000000000000007e-03
4.839720000000000133e-01 -7.575209999999999999e-01 2.449199999999999988e-02 1.214999999999999934e-03
4.839720000000000133e-01 -7.154359999999999609e-01 3.058100000000000054e-02 1.219000000000000031e-03
4.839720000000000133e-01 -6.733519999999999506e-01 3.737200000000000244e-02 1.253999999999999906e-03
4.839720000000000133e-01 -6.312670000000000226e-01 4.507800000000000001e-02 1.291999999999999963e-03
4.839720000000000133e-01 -5.891830000000000123e-01 5.406099999999999794e-02 1.250999999999999942e-03
4.839720000000000133e-01 -5.470979999999999732e-01 6.301299999999999957e-02 1.242999999999999964e-03
4.839720000000000133e-01 -5.050139999999999629e-01 7.450199999999999878e-02 1.253999999999999906e-03
4.839720000000000133e-01 -4.629289999999999794e-01 8.747299999999999520e-02 1.237999999999999951e-03
4.839720000000000133e-01 -4.208450000000000246e-01 1.036620000000000041e-01 1.219000000000000031e-03
4.839720000000000133e-01 -3.787599999999999856e-01 1.223400000000000043e-01 1.196999999999999930e-03
4.839720000000000133e-01 -3.366759999999999753e-01 1.456290000000000084e-01 1.178000000000000011e-03
4.839720000000000133e-01 -2.945909999999999918e-01 1.752950000000000064e-01 1.198000000000000063e-03
4.839720000000000133e-01 -2.525069999999999815e-01 2.126190000000000024e-01 1.203000000000000076e-03
4.839720000000000133e-01 -2.104219999999999979e-01 2.614119999999999777e-01 1.271999999999999910e-03
4.839720000000000133e-01 -1.683379999999999876e-01 3.258670000000000178e-01 1.356000000000000000e-03
4.839720000000000133e-01 -1.262530000000000041e-01 4.124780000000000113e-01 1.492999999999999969e-03
4.839720000000000133e-01 -8.416899999999999382e-02 5.226279999999999815e-01 1.680000000000000070e-03
4.839720000000000133e-01 -4.208400000000000335e-02 6.151759999999999451e-01 1.892999999999999934e-03
4.839720000000000133e-01 0.000000000000000000e+00 6.628479999999999928e-01 2.063000000000000164e-03
4.839720000000000133e-01 4.208400000000000335e-02 6.151759999999999451e-01 1.892999999999999934e-03
4.839720000000000133e-01 8.416899999999999382e-02 5.226279999999999815e-01 1.680000000000000070e-03
4.839720000000000133e-01 1.262530000000000041e-01 4.124780000000000113e-01 1.492999999999999969e-03
4.839720000000000133e-01 1.683379999999999876e-01 3.258670000000000178e-01 1.356000000000000000e-03
4.839720000000000133e-01 2.104219999999999979e-01 2.614119999999999777e-01 1.271999999999999910e-03
4.839720000000000133e-01 2.525069999999999815e-01 2.126190000000000024e-01 1.203000000000000076e-03
4.839720000000000133e-01 2.945909999999999918e-01 1.752950000000000064e-01 1.198000000000000063e-03
4.839720000000000133e-01 3.366759999999999753e-01 1.456290000000000084e-01 1.178000000000000011e-03
4.839720000000000133e-01 3.787599999999999856e-01 1.223400000000000043e-01 1.196999999999999930e-03
4.839720000000000133e-01 4.208450000000000246e-01 1.036620000000000041e-01 1.219000000000000031e-03
4.839720000000000133e-01 4.629289999999999794e-01 8.747299999999999520e-02 1.237999999999999951e-03
4.839720000000000133e-01 5.050139999999999629e-01 7.450199999999999878e-02 1.253999999999999906e-03
4.839720000000000133e-01 5.470979999999999732e-01 6.301299999999999957e-02 1.242999999999999964e-03
4.839720000000000133e-01 5.891830000000000123e-01 5.406099999999999794e-02 1.250999999999999942e-03
4.839720000000000133e-01 6.312670000000000226e-01 4.507800000000000001e-02 1.291999999999999963e-03
4.839720000000000133e-01 6.733519999999999506e-01 3.737200000000000244e-02 1.253999999999999906e-03
4.839720000000000133e-01 7.154359999999999609e-01 3.058100000000000054e-02 1.219000000000000031e-03
4.839720000000000133e-01 7.575209999999999999e-01 2.449199999999999988e-02 1.214999999999999934e-03
5.260559999999999681e-01 -7.575209999999999999e-01 2.428500000000000103e-02 1.247999999999999977e-03
5.260559999999999681e-01 -7.154359999999999609e-01 2.848399999999999890e-02 1.253999999999999906e-03
5.260559999999999681e-01 -6.733519999999999506e-01 3.402800000000000269e-02 1.255999999999999955e-03
5.260559999999999681e-01 -6.312670000000000226e-01 4.122300000000000270e-02 1.276999999999999923e-03
5.260559999999999681e-01 -5.891830000000000123e-01 4.953799999999999870e-02 1.281999999999999936e-03
5.260559999999999681e-01 -5.470979999999999732e-01 5.854999999999999788e-02 1.311000000000000099e-03
5.260559999999999681e-01 -5.050139999999999629e-01 6.893699999999999828e-02 1.284999999999999901e-03
5.260559999999999681e-01 -4.629289999999999794e-01 7.980600000000000194e-02 1.234000000000000071e-03
5.260559999999999681e-01 -4.208450000000000246e-01 9.336700000000000554e-02 1.219999999999999947e-03
5.260559999999999681e-01 -3.787599999999999856e-01 1.102520000000000028e-01 1.214999999999999934e-03
5.260559999999999681e-01 -3.366759999999999753e-01 1.306289999999999951e-01 1.186999999999999904e-03
5.260559999999999681e-01 -2.945909999999999918e-01 1.569699999999999984e-01 1.185999999999999988e-03
5.260559999999999681e-01 -2.525069999999999815e-01 1.921180000000000110e-01 1.198999999999999979e-03
5.260559999999999681e-01 -2.104219999999999979e-01 2.394290000000000029e-01 1.245999999999999929e-03
5.260559999999999681e-01 -1.683379999999999876e-01 3.079489999999999728e-01 1.329000000000000103e-03
5.260559999999999681e-01 -1.262530000000000041e-01 4.172259999999999858e-01 1.492000000000000054e-03
5.260559999999999681e-01 -8.416899999999999382e-02 6.254319999999999879e-01 1.845999999999999985e-03
5.260559999999999681e-01 -4.208400000000000335e-02 7.979030000000000289e-01 2.171000000000000187e-03
5.260559999999999681e-01 0.000000000000000000e+00 9.544869999999999743e-01 2.474000000000000071e-03
5.260559999999999681e-01 4.208400000000000335e-02 7.979030000000000289e-01 2.171000000000000187e-03
5.260559999999999681e-01 8.416899999999999382e-02 6.254319999999999879e-01 1.845999999999999985e-03
5.260559999999999681e-01 1.262530000000000041e-01 4.172259999999999858e-01 1.492000000000000054e-03
5.260559999999999681e-01 1.683379999999999876e-01 3.079489999999999728e-01 1.329000000000000103e-03
5.260559999999999681e-01 2.104219999999999979e-01 2.394290000000000029e-01 1.245999999999999929e-03
5.260559999999999681e-01 2.525069999999999815e-01 1.921180000000000110e-01 1.198999999999999979e-03
5.260559999999999681e-01 2.945909999999999918e-01 1.569699999999999984e-01 1.185999999999999988e-03
5.260559999999999681e-01 3.366759999999999753e-01 1.306289999999999951e-01 1.186999999999999904e-03
5.260559999999999681e-01 3.787599999999999856e-01 1.102520000000000028e-01 1.214999999999999934e-03
5.260559999999999681e-01 4.208450000000000246e-01 9.336700000000000554e-02 1.219999999999999947e-03
5.260559999999999681e-01 4.629289999999999794e-01 7.980600000000000194e-02 1.234000000000000071e-03
5.260559999999999681e-01 5.050139999999999629e-01 6.893699999999999828e-02 1.284999999999999901e-03
5.260559999999999681e-01 5.470979999999999732e-01 5.854999999999999788e-02 1.311000000000000099e-03
5.260559999999999681e-01 5.891830000000000123e-01 4.953799999999999870e-02 1.281999999999999936e-03
5.260559999999999681e-01 6.312670000000000226e-01 4.122300000000000270e-02 1.276999999999999923e-03
5.260559999999999681e-01 6.733519999999999506e-01 3.402800000000000269e-02 1.255999999999999955e-03
5.260559999999999681e-01 7.154359999999999609e-01 2.848399999999999890e-02 1.253999999999999906e-03
5.260559999999999681e-01 7.575209999999999999e-01 2.428500000000000103e-02 1.247999999999999977e-03
5.681410000000000071e-01 -7.575209999999999999e-01 2.403800000000000034e-02 1.219999999999999947e-03
5.681410000000000071e-01 -7.154359999999999609e-01 2.799499999999999905e-02 1.214000000000000018e-03
5.681410000000000071e-01 -6.733519999999999506e-01 3.300399999999999862e-02 1.237999999999999951e-03
5.681410000000000071e-01 -6.312670000000000226e-01 3.906099999999999850e-02 1.260999999999999968e-03
5.681410000000000071e-01 -5.891830000000000123e-01 4.650300000000000267e-02 1.296999999999999976e-03
5.681410000000000071e-01 -5.470979999999999732e-01 5.409400000000000319e-02 1.276999999999999923e-03
5.681410000000000071e-01 -5.050139999999999629e-01 6.230000000000000121e-02 1.245999999999999929e-03
5.681410000000000071e-01 -4.629289999999999794e-01 7.152699999999999336e-02 1.196000000000000014e-03
5.681410000000000071e-01 -4.208450000000000246e-01 8.297699999999999521e-02 1.162000000000000055e-03
5.681410000000000071e-01 -3.787599999999999856e-01 9.685900000000000065e-02 1.193000000000000050e-03
5.681410000000000071e-01 -3.366759999999999753e-01 1.136289999999999939e-01 1.190000000000000085e-03
5.681410000000000071e-01 -2.945909999999999918e-01 1.349599999999999966e-01 1.211000000000000054e-03
5.681410000000000071e-01 -2.525069999999999815e-01 1.628660000000000108e-01 1.190000000000000085e-03
5.681410000000000071e-01 -2.104219999999999979e-01 2.009930000000000050e-01 1.206000000000000041e-03
5.681410000000000071e-01 -1.683379999999999876e-01 2.601760000000000184e-01 1.280000000000000105e-03
5.681410000000000071e-01 -1.262530000000000041e-01 3.557370000000000254e-01 1.420000000000000038e-03
5.681410000000000071e-01 -8.416899999999999382e-02 5.295929999999999804e-01 1.711999999999999980e-03
5.681410000000000071e-01 -4.208400000000000335e-02 6.381919999999999815e-01 1.964000000000000034e-03
5.681410000000000071e-01 0.000000000000000000e+00 7.599780000000000424e-01 2.207000000000000194e-03
5.681410000000000071e-01 4.208400000000000335e-02 6.381919999999999815e-01 1.964000000000000034e-03
5.681410000000000071e-01 8.416899999999999382e-02 5.295929999999999804e-01 1.711999999999999980e-03
5.681410000000000071e-01 1.262530000000000041e-01 3.557370000000000254e-01 1.420000000000000038e-03
5.681410000000000071e-01 1.683379999999999876e-01 2.601760000000000184e-01 1.280000000000000105e-03
5.681410000000000071e-01 2.104219999999999979e-01 2.009930000000000050e-01 1.206000000000000041e-03
5.681410000000000071e-01 2.525069999999999815e-01 1.628660000000000108e-01 1.190000000000000085e-03
5.681410000000000071e-01 2.945909999999999918e-01 1.349599999999999966e-01 1.211000000000000054e-03
5.681410000000000071e-01 3.366759999999999753e-01 1.136289999999999939e-01 1.190000000000000085e-03
5.681410000000000071e-01 3.787599999999999856e-01 9.685900000000000065e-02 1.193000000000000050e-03
5.681410000000000071e-01 4.208450000000000246e-01 8.297699999999999521e-02 1.162000000000000055e-03
5.681410000000000071e-01 4.629289999999999794e-01 7.152699999999999336e-02 1.196000000000000014e-03
5.681410000000000071e-01 5.050139999999999629e-01 6.230000000000000121e-02 1.245999999999999929e-03
5.681410000000000071e-01 5.470979999999999732e-01 5.409400000000000319e-02 1.276999999999999923e-03
5.681410000000000071e-01 5.891830000000000123e-01 4.650300000000000267e-02 1.296999999999999976e-03
5.681410000000000071e-01 6.312670000000000226e-01 3.906099999999999850e-02 1.260999999999999968e-03
5.681410000000000071e-01 6.733519999999999506e-01 3.300399999999999862e-02 1.237999999999999951e-03
5.681410000000000071e-01 7.154359999999999609e-01 2.799499999999999905e-02 1.214000000000000018e-03
5.681410000000000071e-01 7.575209999999999999e-01 2.403800000000000034e-02 1.219999999999999947e-03
6.102250000000000174e-01 -7.575209999999999999e-01 2.122800000000000034e-02 1.293000000000000095e-03
6.102250000000000174e-01 -7.154359999999999609e-01 2.337499999999999994e-02 1.281999999999999936e-03
6.102250000000000174e-01 -6.733519999999999506e-01 2.781600000000000045e-02 1.245000000000000013e-03
6.102250000000000174e-01 -6.312670000000000226e-01 3.360799999999999899e-02 1.240999999999999916e-03
6.102250000000000174e-01 -5.891830000000000123e-01 3.966200000000000281e-02 1.232999999999999938e-03
6.102250000000000174e-01 -5.470979999999999732e-01 4.747699999999999837e-02 1.229999999999999974e-03
6.102250000000000174e-01 -5.050139999999999629e-01 5.462299999999999794e-02 1.203000000000000076e-03
6.102250000000000174e-01 -4.629289999999999794e-01 6.242999999999999938e-02 1.180000000000000059e-03
6.102250000000000174e-01 -4.208450000000000246e-01 7.160700000000000398e-02 1.152000000000000029e-03
6.102250000000000174e-01 -3.787599999999999856e-01 8.187200000000000033e-02 1.162999999999999971e-03
6.102250000000000174e-01 -3.366759999999999753e-01 9.391099999999999448e-02 1.183999999999999940e-03
6.102250000000000174e-01 -2.945909999999999918e-01 1.093070000000000014e-01 1.175999999999999962e-03
6.102250000000000174e-01 -2.525069999999999815e-01 1.288110000000000088e-01 1.173999999999999913e-03
6.102250000000000174e-01 -2.104219999999999979e-01 1.529600000000000126e-01 1.206000000000000041e-03
6.102250000000000174e-01 -1.683379999999999876e-01 1.876710000000000045e-01 1.283000000000000069e-03
6.102250000000000174e-01 -1.262530000000000041e-01 2.459270000000000067e-01 1.381000000000000066e-03
6.102250000000000174e-01 -8.416899999999999382e-02 4.055980000000000141e-01 1.601999999999999908e-03
6.102250000000000174e-01 -4.208400000000000335e-02 5.314320000000000155e-01 1.802999999999999915e-03
6.102250000000000174e-01 0.000000000000000000e+00 7.361929999999999863e-01 2.102000000000000136e-03
6.102250000000000174e-01 4.208400000000000335e-02 5.314320000000000155e-01 1.802999999999999915e-03
6.102250000000000174e-01 8.416899999999999382e-02 4.055980000000000141e-01 1.601999999999999908e-03
6.102250000000000174e-01 1.262530000000000041e-01 2.459270000000000067e-01 1.381000000000000066e-03
6.102250000000000174e-01 1.683379999999999876e-01 1.876710000000000045e-01 1.283000000000000069e-03
6.102250000000000174e-01 2.104219999999999979e-01 1.529600000000000126e-01 1.206000000000000041e-03
6.102250000000000174e-01 2.525069999999999815e-01 1.288110000000000088e-01 1.173999999999999913e-03
6.102250000000000174e-01 2.945909999999999918e-01 1.093070000000000014e-01 1.175999999999999962e-03
6.102250000000000174e-01 3.366759999999999753e-01 9.391099999999999448e-02 1.183999999999999940e-03
6.102250000000000174e-01 3.787599999999999856e-01 8.187200000000000033e-02 1.162999999999999971e-03
6.102250000000000174e-01 4.208450000000000246e-01 7.160700000000000398e-02 1.152000000000000029e-03
6.102250000000000174e-01 4.629289999999999794e-01 6.242999999999999938e-02 1.180000000000000059e-03
6.102250000000000174e-01 5.050139999999999629e-01 5.462299999999999794e-02 1.203000000000000076e-03
6.102250000000000174e-01 5.470979999999999732e-01 4.747699999999999837e-02 1.229999999999999974e-03
6.102250000000000174e-01 5.891830000000000123e-01 3.966200000000000281e-02 1.232999999999999938e-03
6.102250000000000174e-01 6.312670000000000226e-01 3.360799999999999899e-02 1.240999999999999916e-03
6.102250000000000174e-01 6.733519999999999506e-01 2.781600000000000045e-02 1.245000000000000013e-03
6.102250000000000174e-01 7.154359999999999609e-01 2.337499999999999994e-02 1.281999999999999936e-03
6.102250000000000174e-01 7.575209999999999999e-01 2.122800000000000034e-02 1.293000000000000095e-03
6.523099999999999454e-01 -7.575209999999999999e-01 1.963900000000000021e-02 1.271999999999999910e-03
6.523099999999999454e-01 -7.154359999999999609e-01 2.226099999999999954e-02 1.273999999999999959e-03
6.523099999999999454e-01 -6.733519999999999506e-01 2.566699999999999884e-02 1.252000000000000075e-03
6.523099999999999454e-01 -6.312670000000000226e-01 2.957800000000000012e-02 1.270999999999999994e-03
6.523099999999999454e-01 -5.891830000000000123e-01 3.531900000000000317e-02 1.270999999999999994e-03
6.523099999999999454e-01 -5.470979999999999732e-01 3.984100000000000141e-02 1.217999999999999899e-03
6.523099999999999454e-01 -5.050139999999999629e-01 4.608399999999999996e-02 1.199999999999999895e-03
6.523099999999999454e-01 -4.629289999999999794e-01 5.265199999999999741e-02 1.147999999999999932e-03
6.523099999999999454e-01 -4.208450000000000246e-01 5.966899999999999982e-02 1.121999999999999950e-03
6.523099999999999454e-01 -3.787599999999999856e-01 6.727500000000000147e-02 1.144999999999999967e-03
6.523099999999999454e-01 -3.366759999999999753e-01 7.422099999999999531e-02 1.141000000000000087e-03
6.523099999999999454e-01 -2.945909999999999918e-01 8.341600000000000403e-02 1.119999999999999902e-03
6.523099999999999454e-01 -2.525069999999999815e-01 9.235799999999999566e-02 1.159000000000000091e-03
6.523099999999999454e-01 -2.104219999999999979e-01 1.004120000000000013e-01 1.162999999999999971e-03
6.523099999999999454e-01 -1.683379999999999876e-01 1.023229999999999973e-01 1.260999999999999968e-03
6.523099999999999454e-01 -1.262530000000000041e-01 8.955299999999999372e-02 1.412000000000000061e-03
6.523099999999999454e-01 -8.416899999999999382e-02 -1.169280000000000042e-01 1.549999999999999946e-03
6.523099999999999454e-01 -4.208400000000000335e-02 -2.260479999999999989e-01 1.732000000000000033e-03
6.523099999999999454e-01 0.000000000000000000e+00 -4.132290000000000130e-01 1.904000000000000093e-03
6.523099999999999454e-01 4.208400000000000335e-02 -2.260479999999999989e-01 1.732000000000000033e-03
6.523099999999999454e-01 8.416899999999999382e-02 -1.169280000000000042e-01 1.549999999999999946e-03
6.523099999999999454e-01 1.262530000000000041e-01 8.955299999999999372e-02 1.412000000000000061e-03
6.523099999999999454e-01 1.683379999999999876e-01 1.023229999999999973e-01 1.260999999999999968e-03
6.523099999999999454e-01 2.104219999999999979e-01 1.004120000000000013e-01 1.162999999999999971e-03
6.523099999999999454e-01 2.525069999999999815e-01 9.235799999999999566e-02 1.159000000000000091e-03
6.523099999999999454e-01 2.945909999999999918e-01 8.341600000000000403e-02 1.119999999999999902e-03
6.523099999999999454e-01 3.366759999999999753e-01 7.422099999999999531e-02 1.141000000000000087e-03
6.523099999999999454e-01 3.787599999999999856e-01 6.727500000000000147e-02 1.144999999999999967e-03
6.523099999999999454e-01 4.208450000000000246e-01 5.966899999999999982e-02 1.121999999999999950e-03
6.523099999999999454e-01 4.629289999999999794e-01 5.265199999999999741e-02 1.147999999999999932e-03
6.523099999999999454e-01 5.050139999999999629e-01 4.608399999999999996e-02 1.199999999999999895e-03
6.523099999999999454e-01 5.470979999999999732e-01 3.984100000000000141e-02 1.217999999999999899e-03
6.523099999999999454e-01 5.891830000000000123e-01 3.531900000000000317e-02 1.270999999999999994e-03
6.523099999999999454e-01 6.312670000000000226e-01 2.957800000000000012e-02 1.270999999999999994e-03
6.523099999999999454e-01 6.733519999999999506e-01 2.566699999999999884e-02 1.252000000000000075e-03
6.523099999999999454e-01 7.154359999999999609e-01 2.226099999999999954e-02 1.273999999999999959e-03
6.523099999999999454e-01 7.575209999999999999e-01 1.963900000000000021e-02 1.271999999999999910e-03


==> anc/EX_FULL-3d_T=1.2Tc.dat <==
# x_l [fm]	x_t [fm]	E_x [GeV^2]	ERR E_x [GeV^2]
2.631700000000000012e-02 -8.421290000000000164e-01 3.194999999999999923e-03 8.869999999999999846e-04
2.631700000000000012e-02 -7.894959999999999756e-01 4.020000000000000136e-03 8.710000000000000294e-04
2.631700000000000012e-02 -7.368630000000000457e-01 5.236000000000000203e-03 8.419999999999999750e-04
2.631700000000000012e-02 -6.842300000000000049e-01 6.623999999999999680e-03 8.199999999999999824e-04
2.631700000000000012e-02 -6.315969999999999640e-01 8.928000000000000172e-03 8.159999999999999936e-04
2.631700000000000012e-02 -5.789640000000000342e-01 1.161700000000000059e-02 8.390000000000000105e-04
2.631700000000000012e-02 -5.263299999999999645e-01 1.475399999999999975e-02 8.440000000000000236e-04
2.631700000000000012e-02 -4.736969999999999792e-01 1.831800000000000095e-02 8.520000000000000013e-04
2.631700000000000012e-02 -4.210639999999999938e-01 2.299700000000000008e-02 8.459999999999999638e-04
2.631700000000000012e-02 -3.684310000000000085e-01 2.908000000000000168e-02 8.329999999999999731e-04
2.631700000000000012e-02 -3.157980000000000231e-01 3.756099999999999717e-02 8.559999999999999901e-04
2.631700000000000012e-02 -2.631649999999999823e-01 4.979000000000000092e-02 8.959999999999999866e-04
2.631700000000000012e-02 -2.105319999999999969e-01 6.833799999999999597e-02 9.169999999999999549e-04
2.631700000000000012e-02 -1.578990000000000116e-01 1.034920000000000007e-01 9.420000000000000205e-04
2.631700000000000012e-02 -1.052659999999999985e-01 2.112090000000000078e-01 1.015999999999999976e-03
2.631700000000000012e-02 -5.263299999999999923e-02 3.012119999999999798e-01 1.113999999999999973e-03
2.631700000000000012e-02 0.000000000000000000e+00 4.549079999999999790e-01 1.224999999999999960e-03
2.631700000000000012e-02 5.263299999999999923e-02 3.012119999999999798e-01 1.113999999999999973e-03
2.631700000000000012e-02 1.052659999999999985e-01 2.112090000000000078e-01 1.015999999999999976e-03
2.631700000000000012e-02 1.578990000000000116e-01 1.034920000000000007e-01 9.420000000000000205e-04
2.631700000000000012e-02 2.105319999999999969e-01 6.833799999999999597e-02 9.169999999999999549e-04
2.631700000000000012e-02 2.631649999999999823e-01 4.979000000000000092e-02 8.959999999999999866e-04
2.631700000000000012e-02 3.157980000000000231e-01 3.756099999999999717e-02 8.559999999999999901e-04
2.631700000000000012e-02 3.684310000000000085e-01 2.908000000000000168e-02 8.329999999999999731e-04
2.631700000000000012e-02 4.210639999999999938e-01 2.299700000000000008e-02 8.459999999999999638e-04
2.631700000000000012e-02 4.736969999999999792e-01 1.831800000000000095e-02 8.520000000000000013e-04
2.631700000000000012e-02 5.263299999999999645e-01 1.475399999999999975e-02 8.440000000000000236e-04
2.631700000000000012e-02 5.789640000000000342e-01 1.161700000000000059e-02 8.390000000000000105e-04
2.631700000000000012e-02 6.315969999999999640e-01 8.928000000000000172e-03 8.159999999999999936e-04
2.631700000000000012e-02 6.842300000000000049e-01 6.623999999999999680e-03 8.199999999999999824e-04
2.631700000000000012e-02 7.368630000000000457e-01 5.236000000000000203e-03 8.419999999999999750e-04
2.631700000000000012e-02 7.894959999999999756e-01 4.020000000000000136e-03 8.710000000000000294e-04
2.631700000000000012e-02 8.421290000000000164e-01 3.194999999999999923e-03 8.869999999999999846e-04
7.895000000000000628e-02 -8.421290000000000164e-01 4.047000000000000250e-03 8.499999999999999526e-04
7.895000000000000628e-02 -7.894959999999999756e-01 5.538000000000000388e-03 8.660000000000000163e-04
7.895000000000000628e-02 -7.368630000000000457e-01 6.435999999999999881e-03 9.009999999999999997e-04
7.895000000000000628e-02 -6.842300000000000049e-01 8.149999999999999259e-03 8.499999999999999526e-04
7.895000000000000628e-02 -6.315969999999999640e-01 1.101099999999999995e-02 8.520000000000000013e-04
7.895000000000000628e-02 -5.789640000000000342e-01 1.518500000000000058e-02 8.540000000000000499e-04
7.895000000000000628e-02 -5.263299999999999645e-01 1.986800000000000024e-02 8.530000000000000256e-04
7.895000000000000628e-02 -4.736969999999999792e-01 2.521500000000000130e-02 8.339999999999999974e-04
7.895000000000000628e-02 -4.210639999999999938e-01 3.296700000000000325e-02 8.570000000000000144e-04
7.895000000000000628e-02 -3.684310000000000085e-01 4.309799999999999742e-02 8.880000000000000089e-04
7.895000000000000628e-02 -3.157980000000000231e-01 5.754200000000000287e-02 9.100000000000000016e-04
7.895000000000000628e-02 -2.631649999999999823e-01 8.022300000000000264e-02 9.420000000000000205e-04
7.895000000000000628e-02 -2.105319999999999969e-01 1.163730000000000042e-01 9.870000000000000301e-04
7.895000000000000628e-02 -1.578990000000000116e-01 1.810750000000000137e-01 1.080000000000000014e-03
7.895000000000000628e-02 -1.052659999999999985e-01 3.033460000000000045e-01 1.229000000000000058e-03
7.895000000000000628e-02 -5.263299999999999923e-02 3.854899999999999993e-01 1.402999999999999950e-03
7.895000000000000628e-02 0.000000000000000000e+00 4.743709999999999871e-01 1.531000000000000026e-03
7.895000000000000628e-02 5.263299999999999923e-02 3.854899999999999993e-01 1.402999999999999950e-03
7.895000000000000628e-02 1.052659999999999985e-01 3.033460000000000045e-01 1.229000000000000058e-03
7.895000000000000628e-02 1.578990000000000116e-01 1.810750000000000137e-01 1.080000000000000014e-03
7.895000000000000628e-02 2.105319999999999969e-01 1.163730000000000042e-01 9.870000000000000301e-04
7.895000000000000628e-02 2.631649999999999823e-01 8.022300000000000264e-02 9.420000000000000205e-04
7.895000000000000628e-02 3.157980000000000231e-01 5.754200000000000287e-02 9.100000000000000016e-04
7.895000000000000628e-02 3.684310000000000085e-01 4.309799999999999742e-02 8.880000000000000089e-04
7.895000000000000628e-02 4.210639999999999938e-01 3.296700000000000325e-02 8.570000000000000144e-04
7.895000000000000628e-02 4.736969999999999792e-01 2.521500000000000130e-02 8.339999999999999974e-04
7.895000000000000628e-02 5.263299999999999645e-01 1.986800000000000024e-02 8.530000000000000256e-04
7.895000000000000628e-02 5.789640000000000342e-01 1.518500000000000058e-02 8.540000000000000499e-04
7.895000000000000628e-02 6.315969999999999640e-01 1.101099999999999995e-02 8.520000000000000013e-04
7.895000000000000628e-02 6.842300000000000049e-01 8.149999999999999259e-03 8.499999999999999526e-04
7.895000000000000628e-02 7.368630000000000457e-01 6.435999999999999881e-03 9.009999999999999997e-04
7.895000000000000628e-02 7.894959999999999756e-01 5.538000000000000388e-03 8.660000000000000163e-04
7.895000000000000628e-02 8.421290000000000164e-01 4.047000000000000250e-03 8.499999999999999526e-04
1.315830000000000055e-01 -8.421290000000000164e-01 5.177000000000000178e-03 8.189999999999999581e-04
1.315830000000000055e-01 -7.894959999999999756e-01 6.101999999999999785e-03 8.409999999999999507e-04
1.315830000000000055e-01 -7.368630000000000457e-01 7.773999999999999660e-03 8.409999999999999507e-04
1.315830000000000055e-01 -6.842300000000000049e-01 9.794000000000000622e-03 8.249999999999999955e-04
1.315830000000000055e-01 -6.315969999999999640e-01 1.298099999999999948e-02 8.360000000000000460e-04
1.315830000000000055e-01 -5.789640000000000342e-01 1.743899999999999964e-02 8.450000000000000479e-04
1.315830000000000055e-01 -5.263299999999999645e-01 2.313399999999999831e-02 8.450000000000000479e-04
1.315830000000000055e-01 -4.736969999999999792e-01 3.064400000000000110e-02 8.319999999999999488e-04
1.315830000000000055e-01 -4.210639999999999938e-01 4.060199999999999920e-02 8.880000000000000089e-04
1.315830000000000055e-01 -3.684310000000000085e-01 5.392099999999999671e-02 9.330000000000000186e-04
1.315830000000000055e-01 -3.157980000000000231e-01 7.287000000000000421e-02 9.629999999999999888e-04
1.315830000000000055e-01 -2.631649999999999823e-01 1.015029999999999960e-01 9.849999999999999815e-04
1.315830000000000055e-01 -2.105319999999999969e-01 1.457680000000000087e-01 1.034999999999999896e-03
1.315830000000000055e-01 -1.578990000000000116e-01 2.193650000000000044e-01 1.142999999999999919e-03
1.315830000000000055e-01 -1.052659999999999985e-01 3.606519999999999726e-01 1.322000000000000041e-03
1.315830000000000055e-01 -5.263299999999999923e-02 4.838089999999999891e-01 1.512000000000000106e-03
1.315830000000000055e-01 0.000000000000000000e+00 5.899379999999999624e-01 1.611999999999999935e-03
1.315830000000000055e-01 5.263299999999999923e-02 4.838089999999999891e-01 1.512000000000000106e-03
1.315830000000000055e-01 1.052659999999999985e-01 3.606519999999999726e-01 1.322000000000000041e-03
1.315830000000000055e-01 1.578990000000000116e-01 2.193650000000000044e-01 1.142999999999999919e-03
1.315830000000000055e-01 2.105319999999999969e-01 1.457680000000000087e-01 1.034999999999999896e-03
1.315830000000000055e-01 2.631649999999999823e-01 1.015029999999999960e-01 9.849999999999999815e-04
1.315830000000000055e-01 3.157980000000000231e-01 7.287000000000000421e-02 9.629999999999999888e-04
1.315830000000000055e-01 3.684310000000000085e-01 5.392099999999999671e-02 9.330000000000000186e-04
1.315830000000000055e-01 4.210639999999999938e-01 4.060199999999999920e-02 8.880000000000000089e-04
1.315830000000000055e-01 4.736969999999999792e-01 3.064400000000000110e-02 8.319999999999999488e-04
1.315830000000000055e-01 5.263299999999999645e-01 2.313399999999999831e-02 8.450000000000000479e-04
1.315830000000000055e-01 5.789640000000000342e-01 1.743899999999999964e-02 8.450000000000000479e-04
1.315830000000000055e-01 6.315969999999999640e-01 1.298099999999999948e-02 8.360000000000000460e-04
1.315830000000000055e-01 6.842300000000000049e-01 9.794000000000000622e-03 8.249999999999999955e-04
1.315830000000000055e-01 7.368630000000000457e-01 7.773999999999999660e-03 8.409999999999999507e-04
1.315830000000000055e-01 7.894959999999999756e-01 6.101999999999999785e-03 8.409999999999999507e-04
1.315830000000000055e-01 8.421290000000000164e-01 5.177000000000000178e-03 8.189999999999999581e-04
1.842159999999999909e-01 -8.421290000000000164e-01 5.641000000000000181e-03 8.159999999999999936e-04
1.842159999999999909e-01 -7.894959999999999756e-01 7.380000000000000275e-03 8.210000000000000067e-04
1.842159999999999909e-01 -7.368630000000000457e-01 8.637999999999999845e-03 8.220000000000000310e-04
1.842159999999999909e-01 -6.842300000000000049e-01 1.117199999999999964e-02 8.300000000000000086e-04
1.842159999999999909e-01 -6.315969999999999640e-01 1.472799999999999977e-02 8.220000000000000310e-04
1.842159999999999909e-01 -5.789640000000000342e-01 2.031900000000000026e-02 8.409999999999999507e-04
1.842159999999999909e-01 -5.263299999999999645e-01 2.712499999999999981e-02 8.520000000000000013e-04
1.842159999999999909e-01 -4.736969999999999792e-01 3.588800000000000323e-02 8.620000000000000275e-04
1.842159999999999909e-01 -4.210639999999999938e-01 4.707299999999999679e-02 8.899999999999999491e-04
1.842159999999999909e-01 -3.684310000000000085e-01 6.301099999999999757e-02 9.380000000000000317e-04
1.842159999999999909e-01 -3.157980000000000231e-01 8.404399999999999371e-02 9.700000000000000505e-04
1.842159999999999909e-01 -2.631649999999999823e-01 1.131410000000000055e-01 1.016999999999999892e-03
1.842159999999999909e-01 -2.105319999999999969e-01 1.538529999999999898e-01 1.067000000000000023e-03
1.842159999999999909e-01 -1.578990000000000116e-01 2.104340000000000099e-01 1.134999999999999941e-03
1.842159999999999909e-01 -1.052659999999999985e-01 2.851250000000000173e-01 1.263000000000000017e-03
1.842159999999999909e-01 -5.263299999999999923e-02 3.494990000000000041e-01 1.379000000000000017e-03
1.842159999999999909e-01 0.000000000000000000e+00 3.814640000000000253e-01 1.458000000000000095e-03
1.842159999999999909e-01 5.263299999999999923e-02 3.494990000000000041e-01 1.379000000000000017e-03
1.842159999999999909e-01 1.052659999999999985e-01 2.851250000000000173e-01 1.263000000000000017e-03
1.842159999999999909e-01 1.578990000000000116e-01 2.104340000000000099e-01 1.134999999999999941e-03
1.842159999999999909e-01 2.105319999999999969e-01 1.538529999999999898e-01 1.067000000000000023e-03
1.842159999999999909e-01 2.631649999999999823e-01 1.131410000000000055e-01 1.016999999999999892e-03
1.842159999999999909e-01 3.157980000000000231e-01 8.404399999999999371e-02 9.700000000000000505e-04
1.842159999999999909e-01 3.684310000000000085e-01 6.301099999999999757e-02 9.380000000000000317e-04
1.842159999999999909e-01 4.210639999999999938e-01 4.707299999999999679e-02 8.899999999999999491e-04
1.842159999999999909e-01 4.736969999999999792e-01 3.588800000000000323e-02 8.620000000000000275e-04
1.842159999999999909e-01 5.263299999999999645e-01 2.712499999999999981e-02 8.520000000000000013e-04
1.842159999999999909e-01 5.789640000000000342e-01 2.031900000000000026e-02 8.409999999999999507e-04
1.842159999999999909e-01 6.315969999999999640e-01 1.472799999999999977e-02 8.220000000000000310e-04
1.842159999999999909e-01 6.842300000000000049e-01 1.117199999999999964e-02 8.300000000000000086e-04
1.842159999999999909e-01 7.368630000000000457e-01 8.637999999999999845e-03 8.220000000000000310e-04
1.842159999999999909e-01 7.894959999999999756e-01 7.380000000000000275e-03 8.210000000000000067e-04
1.842159999999999909e-01 8.421290000000000164e-01 5.641000000000000181e-03 8.159999999999999936e-04
2.368490000000000040e-01 -8.421290000000000164e-01 6.000000000000000125e-03 8.319999999999999488e-04
2.368490000000000040e-01 -7.894959999999999756e-01 7.533999999999999898e-03 8.220000000000000310e-04
2.368490000000000040e-01 -7.368630000000000457e-01 9.601000000000000159e-03 8.189999999999999581e-04
2.368490000000000040e-01 -6.842300000000000049e-01 1.253699999999999953e-02 8.239999999999999712e-04
2.368490000000000040e-01 -6.315969999999999640e-01 1.627199999999999827e-02 8.009999999999999542e-04
2.368490000000000040e-01 -5.789640000000000342e-01 2.160700000000000121e-02 8.180000000000000422e-04
2.368490000000000040e-01 -5.263299999999999645e-01 2.929299999999999959e-02 8.289999999999999843e-04
2.368490000000000040e-01 -4.736969999999999792e-01 3.934399999999999703e-02 8.869999999999999846e-04
2.368490000000000040e-01 -4.210639999999999938e-01 5.152000000000000329e-02 9.139999999999999904e-04
2.368490000000000040e-01 -3.684310000000000085e-01 6.743000000000000382e-02 9.389999999999999476e-04
2.368490000000000040e-01 -3.157980000000000231e-01 8.913500000000000589e-02 9.749999999999999552e-04
2.368490000000000040e-01 -2.631649999999999823e-01 1.168020000000000030e-01 1.041000000000000042e-03
2.368490000000000040e-01 -2.105319999999999969e-01 1.525239999999999929e-01 1.144000000000000052e-03
2.368490000000000040e-01 -1.578990000000000116e-01 1.952369999999999939e-01 1.232000000000000022e-03
2.368490000000000040e-01 -1.052659999999999985e-01 2.417469999999999897e-01 1.322000000000000041e-03
2.368490000000000040e-01 -5.263299999999999923e-02 2.789329999999999865e-01 1.433999999999999945e-03
2.368490000000000040e-01 0.000000000000000000e+00 2.938069999999999848e-01 1.523000000000000048e-03
2.368490000000000040e-01 5.263299999999999923e-02 2.789329999999999865e-01 1.433999999999999945e-03
2.368490000000000040e-01 1.052659999999999985e-01 2.417469999999999897e-01 1.322000000000000041e-03
2.368490000000000040e-01 1.578990000000000116e-01 1.952369999999999939e-01 1.232000000000000022e-03
2.368490000000000040e-01 2.105319999999999969e-01 1.525239999999999929e-01 1.144000000000000052e-03
2.368490000000000040e-01 2.631649999999999823e-01 1.168020000000000030e-01 1.041000000000000042e-03
2.368490000000000040e-01 3.157980000000000231e-01 8.913500000000000589e-02 9.749999999999999552e-04
2.368490000000000040e-01 3.684310000000000085e-01 6.743000000000000382e-02 9.389999999999999476e-04
2.368490000000000040e-01 4.210639999999999938e-01 5.152000000000000329e-02 9.139999999999999904e-04
2.368490000000000040e-01 4.736969999999999792e-01 3.934399999999999703e-02 8.869999999999999846e-04
2.368490000000000040e-01 5.263299999999999645e-01 2.929299999999999959e-02 8.289999999999999843e-04
2.368490000000000040e-01 5.789640000000000342e-01 2.160700000000000121e-02 8.180000000000000422e-04
2.368490000000000040e-01 6.315969999999999640e-01 1.627199999999999827e-02 8.009999999999999542e-04
2.368490000000000040e-01 6.842300000000000049e-01 1.253699999999999953e-02 8.239999999999999712e-04
2.368490000000000040e-01 7.368630000000000457e-01 9.601000000000000159e-03 8.189999999999999581e-04
2.368490000000000040e-01 7.894959999999999756e-01 7.533999999999999898e-03 8.220000000000000310e-04
2.368490000000000040e-01 8.421290000000000164e-01 6.000000000000000125e-03 8.319999999999999488e-04
2.894820000000000171e-01 -8.421290000000000164e-01 5.780000000000000415e-03 8.210000000000000067e-04
2.894820000000000171e-01 -7.894959999999999756e-01 7.903999999999999568e-03 8.130000000000000291e-04
2.894820000000000171e-01 -7.368630000000000457e-01 1.019399999999999994e-02 7.940000000000000009e-04
2.894820000000000171e-01 -6.842300000000000049e-01 1.298400000000000075e-02 7.870000000000000476e-04
2.894820000000000171e-01 -6.315969999999999640e-01 1.684700000000000086e-02 7.879999999999999635e-04
2.894820000000000171e-01 -5.789640000000000342e-01 2.215699999999999961e-02 8.069999999999999916e-04
2.894820000000000171e-01 -5.263299999999999645e-01 2.943000000000000130e-02 8.360000000000000460e-04
2.894820000000000171e-01 -4.736969999999999792e-01 3.956900000000000001e-02 8.790000000000000070e-04
2.894820000000000171e-01 -4.210639999999999938e-01 5.257599999999999774e-02 9.039999999999999642e-04
2.894820000000000171e-01 -3.684310000000000085e-01 6.905100000000000127e-02 9.439999999999999607e-04
2.894820000000000171e-01 -3.157980000000000231e-01 8.956799999999999484e-02 9.909999999999999105e-04
2.894820000000000171e-01 -2.631649999999999823e-01 1.154280000000000028e-01 1.105999999999999995e-03
2.894820000000000171e-01 -2.105319999999999969e-01 1.469669999999999865e-01 1.178999999999999927e-03
2.894820000000000171e-01 -1.578990000000000116e-01 1.823889999999999956e-01 1.258999999999999920e-03
2.894820000000000171e-01 -1.052659999999999985e-01 2.171379999999999977e-01 1.374999999999999920e-03
2.894820000000000171e-01 -5.263299999999999923e-02 2.433220000000000105e-01 1.464000000000000024e-03
2.894820000000000171e-01 0.000000000000000000e+00 2.529750000000000054e-01 1.536999999999999955e-03
2.894820000000000171e-01 5.263299999999999923e-02 2.433220000000000105e-01 1.464000000000000024e-03
2.894820000000000171e-01 1.052659999999999985e-01 2.171379999999999977e-01 1.374999999999999920e-03
2.894820000000000171e-01 1.578990000000000116e-01 1.823889999999999956e-01 1.258999999999999920e-03
2.894820000000000171e-01 2.105319999999999969e-01 1.469669999999999865e-01 1.178999999999999927e-03
2.894820000000000171e-01 2.631649999999999823e-01 1.154280000000000028e-01 1.105999999999999995e-03
2.894820000000000171e-01 3.157980000000000231e-01 8.956799999999999484e-02 9.909999999999999105e-04
2.894820000000000171e-01 3.684310000000000085e-01 6.905100000000000127e-02 9.439999999999999607e-04
2.894820000000000171e-01 4.210639999999999938e-01 5.257599999999999774e-02 9.039999999999999642e-04
2.894820000000000171e-01 4.736969999999999792e-01 3.956900000000000001e-02 8.790000000000000070e-04
2.894820000000000171e-01 5.263299999999999645e-01 2.943000000000000130e-02 8.360000000000000460e-04
2.894820000000000171e-01 5.789640000000000342e-01 2.215699999999999961e-02 8.069999999999999916e-04
2.894820000000000171e-01 6.315969999999999640e-01 1.684700000000000086e-02 7.879999999999999635e-04
2.894820000000000171e-01 6.842300000000000049e-01 1.298400000000000075e-02 7.870000000000000476e-04
2.894820000000000171e-01 7.368630000000000457e-01 1.019399999999999994e-02 7.940000000000000009e-04
2.894820000000000171e-01 7.894959999999999756e-01 7.903999999999999568e-03 8.130000000000000291e-04
2.894820000000000171e-01 8.421290000000000164e-01 5.780000000000000415e-03 8.210000000000000067e-04
3.421150000000000024e-01 -8.421290000000000164e-01 4.969999999999999592e-03 8.099999999999999561e-04
3.421150000000000024e-01 -7.894959999999999756e-01 6.754999999999999720e-03 7.929999999999999766e-04
3.421150000000000024e-01 -7.368630000000000457e-01 9.844000000000000319e-03 8.140000000000000534e-04
3.421150000000000024e-01 -6.842300000000000049e-01 1.347500000000000087e-02 8.009999999999999542e-04
3.421150000000000024e-01 -6.315969999999999640e-01 1.699600000000000069e-02 8.050000000000000515e-04
3.421150000000000024e-01 -5.789640000000000342e-01 2.218600000000000086e-02 8.210000000000000067e-04
3.421150000000000024e-01 -5.263299999999999645e-01 2.902800000000000172e-02 8.339999999999999974e-04
3.421150000000000024e-01 -4.736969999999999792e-01 3.872300000000000048e-02 8.549999999999999658e-04
3.421150000000000024e-01 -4.210639999999999938e-01 5.126300000000000301e-02 8.890000000000000333e-04
3.421150000000000024e-01 -3.684310000000000085e-01 6.717800000000000160e-02 9.669999999999999776e-04
3.421150000000000024e-01 -3.157980000000000231e-01 8.648999999999999744e-02 1.023000000000000038e-03
3.421150000000000024e-01 -2.631649999999999823e-01 1.117719999999999964e-01 1.121999999999999950e-03
3.421150000000000024e-01 -2.105319999999999969e-01 1.417380000000000029e-01 1.203000000000000076e-03
3.421150000000000024e-01 -1.578990000000000116e-01 1.747060000000000002e-01 1.320999999999999909e-03
3.421150000000000024e-01 -1.052659999999999985e-01 2.062980000000000091e-01 1.448000000000000068e-03
3.421150000000000024e-01 -5.263299999999999923e-02 2.299859999999999960e-01 1.547999999999999897e-03
3.421150000000000024e-01 0.000000000000000000e+00 2.386550000000000060e-01 1.600000000000000077e-03
3.421150000000000024e-01 5.263299999999999923e-02 2.299859999999999960e-01 1.547999999999999897e-03
3.421150000000000024e-01 1.052659999999999985e-01 2.062980000000000091e-01 1.448000000000000068e-03
3.421150000000000024e-01 1.578990000000000116e-01 1.747060000000000002e-01 1.320999999999999909e-03
3.421150000000000024e-01 2.105319999999999969e-01 1.417380000000000029e-01 1.203000000000000076e-03
3.421150000000000024e-01 2.631649999999999823e-01 1.117719999999999964e-01 1.121999999999999950e-03
3.421150000000000024e-01 3.157980000000000231e-01 8.648999999999999744e-02 1.023000000000000038e-03
3.421150000000000024e-01 3.684310000000000085e-01 6.717800000000000160e-02 9.669999999999999776e-04
3.421150000000000024e-01 4.210639999999999938e-01 5.126300000000000301e-02 8.890000000000000333e-04
3.421150000000000024e-01 4.736969999999999792e-01 3.872300000000000048e-02 8.549999999999999658e-04
3.421150000000000024e-01 5.263299999999999645e-01 2.902800000000000172e-02 8.339999999999999974e-04
3.421150000000000024e-01 5.789640000000000342e-01 2.218600000000000086e-02 8.210000000000000067e-04
3.421150000000000024e-01 6.315969999999999640e-01 1.699600000000000069e-02 8.050000000000000515e-04
3.421150000000000024e-01 6.842300000000000049e-01 1.347500000000000087e-02 8.009999999999999542e-04
3.421150000000000024e-01 7.368630000000000457e-01 9.844000000000000319e-03 8.140000000000000534e-04
3.421150000000000024e-01 7.894959999999999756e-01 6.754999999999999720e-03 7.929999999999999766e-04
3.421150000000000024e-01 8.421290000000000164e-01 4.969999999999999592e-03 8.099999999999999561e-04
3.947479999999999878e-01 -8.421290000000000164e-01 4.495999999999999996e-03 7.730000000000000326e-04
3.947479999999999878e-01 -7.894959999999999756e-01 6.133999999999999696e-03 7.470000000000000511e-04
3.947479999999999878e-01 -7.368630000000000457e-01 8.772999999999999549e-03 7.550000000000000287e-04
3.947479999999999878e-01 -6.842300000000000049e-01 1.248699999999999984e-02 7.849999999999999990e-04
3.947479999999999878e-01 -6.315969999999999640e-01 1.619100000000000053e-02 7.699999999999999597e-04
3.947479999999999878e-01 -5.789640000000000342e-01 2.133300000000000127e-02 7.649999999999999465e-04
3.947479999999999878e-01 -5.263299999999999645e-01 2.808000000000000079e-02 7.749999999999999728e-04
3.947479999999999878e-01 -4.736969999999999792e-01 3.782400000000000345e-02 8.109999999999999805e-04
3.947479999999999878e-01 -4.210639999999999938e-01 4.910300000000000081e-02 8.589999999999999546e-04
3.947479999999999878e-01 -3.684310000000000085e-01 6.430700000000000305e-02 9.060000000000000128e-04
3.947479999999999878e-01 -3.157980000000000231e-01 8.309700000000000419e-02 9.439999999999999607e-04
3.947479999999999878e-01 -2.631649999999999823e-01 1.071160000000000029e-01 1.048000000000000103e-03
3.947479999999999878e-01 -2.105319999999999969e-01 1.370450000000000002e-01 1.157000000000000042e-03
3.947479999999999878e-01 -1.578990000000000116e-01 1.723399999999999932e-01 1.296999999999999976e-03
3.947479999999999878e-01 -1.052659999999999985e-01 2.090170000000000083e-01 1.435999999999999993e-03
3.947479999999999878e-01 -5.263299999999999923e-02 2.374880000000000047e-01 1.564000000000000069e-03
3.947479999999999878e-01 0.000000000000000000e+00 2.490080000000000071e-01 1.619999999999999912e-03
3.947479999999999878e-01 5.263299999999999923e-02 2.374880000000000047e-01 1.564000000000000069e-03
3.947479999999999878e-01 1.052659999999999985e-01 2.090170000000000083e-01 1.435999999999999993e-03
3.947479999999999878e-01 1.578990000000000116e-01 1.723399999999999932e-01 1.296999999999999976e-03
3.947479999999999878e-01 2.105319999999999969e-01 1.370450000000000002e-01 1.157000000000000042e-03
3.947479999999999878e-01 2.631649999999999823e-01 1.071160000000000029e-01 1.048000000000000103e-03
3.947479999999999878e-01 3.157980000000000231e-01 8.309700000000000419e-02 9.439999999999999607e-04
3.947479999999999878e-01 3.684310000000000085e-01 6.430700000000000305e-02 9.060000000000000128e-04
3.947479999999999878e-01 4.210639999999999938e-01 4.910300000000000081e-02 8.589999999999999546e-04
3.947479999999999878e-01 4.736969999999999792e-01 3.782400000000000345e-02 8.109999999999999805e-04
3.947479999999999878e-01 5.263299999999999645e-01 2.808000000000000079e-02 7.749999999999999728e-04
3.947479999999999878e-01 5.789640000000000342e-01 2.133300000000000127e-02 7.649999999999999465e-04
3.947479999999999878e-01 6.315969999999999640e-01 1.619100000000000053e-02 7.699999999999999597e-04
3.947479999999999878e-01 6.842300000000000049e-01 1.248699999999999984e-02 7.849999999999999990e-04
3.947479999999999878e-01 7.368630000000000457e-01 8.772999999999999549e-03 7.550000000000000287e-04
3.947479999999999878e-01 7.894959999999999756e-01 6.133999999999999696e-03 7.470000000000000511e-04
3.947479999999999878e-01 8.421290000000000164e-01 4.495999999999999996e-03 7.730000000000000326e-04
4.473809999999999731e-01 -8.421290000000000164e-01 4.831000000000000225e-03 7.550000000000000287e-04
4.473809999999999731e-01 -7.894959999999999756e-01 6.313000000000000035e-03 7.630000000000000063e-04
4.473809999999999731e-01 -7.368630000000000457e-01 8.319999999999999271e-03 7.579999999999999932e-04
4.473809999999999731e-01 -6.842300000000000049e-01 1.138499999999999929e-02 7.630000000000000063e-04
4.473809999999999731e-01 -6.315969999999999640e-01 1.526699999999999932e-02 7.630000000000000063e-04
4.473809999999999731e-01 -5.789640000000000342e-01 2.048000000000000168e-02 7.609999999999999577e-04
4.473809999999999731e-01 -5.263299999999999645e-01 2.652200000000000044e-02 7.569999999999999689e-04
4.473809999999999731e-01 -4.736969999999999792e-01 3.447800000000000170e-02 7.849999999999999990e-04
4.473809999999999731e-01 -4.210639999999999938e-01 4.523400000000000337e-02 8.159999999999999936e-04
4.473809999999999731e-01 -3.684310000000000085e-01 5.854800000000000282e-02 8.630000000000000518e-04
4.473809999999999731e-01 -3.157980000000000231e-01 7.698699999999999988e-02 9.460000000000000093e-04
4.473809999999999731e-01 -2.631649999999999823e-01 1.009599999999999942e-01 1.026000000000000002e-03
4.473809999999999731e-01 -2.105319999999999969e-01 1.323789999999999967e-01 1.118999999999999986e-03
4.473809999999999731e-01 -1.578990000000000116e-01 1.738359999999999905e-01 1.240999999999999916e-03
4.473809999999999731e-01 -1.052659999999999985e-01 2.258380000000000110e-01 1.412000000000000061e-03
4.473809999999999731e-01 -5.263299999999999923e-02 2.698030000000000150e-01 1.592000000000000099e-03
4.473809999999999731e-01 0.000000000000000000e+00 2.909959999999999769e-01 1.696999999999999941e-03
4.473809999999999731e-01 5.263299999999999923e-02 2.698030000000000150e-01 1.592000000000000099e-03
4.473809999999999731e-01 1.052659999999999985e-01 2.258380000000000110e-01 1.412000000000000061e-03
4.473809999999999731e-01 1.578990000000000116e-01 1.738359999999999905e-01 1.240999999999999916e-03
4.473809999999999731e-01 2.105319999999999969e-01 1.323789999999999967e-01 1.118999999999999986e-03
4.473809999999999731e-01 2.631649999999999823e-01 1.009599999999999942e-01 1.026000000000000002e-03
4.473809999999999731e-01 3.157980000000000231e-01 7.698699999999999988e-02 9.460000000000000093e-04
4.473809999999999731e-01 3.684310000000000085e-01 5.854800000000000282e-02 8.630000000000000518e-04
4.473809999999999731e-01 4.210639999999999938e-01 4.523400000000000337e-02 8.159999999999999936e-04
4.473809999999999731e-01 4.736969999999999792e-01 3.447800000000000170e-02 7.849999999999999990e-04
4.473809999999999731e-01 5.263299999999999645e-01 2.652200000000000044e-02 7.569999999999999689e-04
4.473809999999999731e-01 5.789640000000000342e-01 2.048000000000000168e-02 7.609999999999999577e-04
4.473809999999999731e-01 6.315969999999999640e-01 1.526699999999999932e-02 7.630000000000000063e-04
4.473809999999999731e-01 6.842300000000000049e-01 1.138499999999999929e-02 7.630000000000000063e-04
4.473809999999999731e-01 7.368630000000000457e-01 8.319999999999999271e-03 7.579999999999999932e-04
4.473809999999999731e-01 7.894959999999999756e-01 6.313000000000000035e-03 7.630000000000000063e-04
4.473809999999999731e-01 8.421290000000000164e-01 4.831000000000000225e-03 7.550000000000000287e-04
5.000139999999999585e-01 -8.421290000000000164e-01 5.290999999999999696e-03 7.269999999999999987e-04
5.000139999999999585e-01 -7.894959999999999756e-01 6.335000000000000353e-03 7.470000000000000511e-04
5.000139999999999585e-01 -7.368630000000000457e-01 8.559000000000000635e-03 7.590000000000000175e-04
5.000139999999999585e-01 -6.842300000000000049e-01 1.095999999999999926e-02 7.630000000000000063e-04
5.000139999999999585e-01 -6.315969999999999640e-01 1.447500000000000002e-02 7.529999999999999801e-04
5.000139999999999585e-01 -5.789640000000000342e-01 1.856899999999999870e-02 7.619999999999999820e-04
5.000139999999999585e-01 -5.263299999999999645e-01 2.448399999999999882e-02 7.680000000000000195e-04
5.000139999999999585e-01 -4.736969999999999792e-01 3.132200000000000262e-02 7.919999999999999523e-04
5.000139999999999585e-01 -4.210639999999999938e-01 4.041899999999999660e-02 8.000000000000000383e-04
5.000139999999999585e-01 -3.684310000000000085e-01 5.290399999999999964e-02 8.279999999999999600e-04
5.000139999999999585e-01 -3.157980000000000231e-01 6.894100000000000228e-02 8.729999999999999696e-04
5.000139999999999585e-01 -2.631649999999999823e-01 9.095000000000000306e-02 9.300000000000000541e-04
5.000139999999999585e-01 -2.105319999999999969e-01 1.221809999999999979e-01 1.043000000000000090e-03
5.000139999999999585e-01 -1.578990000000000116e-01 1.724320000000000019e-01 1.211000000000000054e-03
5.000139999999999585e-01 -1.052659999999999985e-01 2.643010000000000081e-01 1.570999999999999914e-03
5.000139999999999585e-01 -5.263299999999999923e-02 3.428080000000000016e-01 1.873000000000000099e-03
5.000139999999999585e-01 0.000000000000000000e+00 4.094900000000000206e-01 2.112000000000000162e-03
5.000139999999999585e-01 5.263299999999999923e-02 3.428080000000000016e-01 1.873000000000000099e-03
5.000139999999999585e-01 1.052659999999999985e-01 2.643010000000000081e-01 1.570999999999999914e-03
5.000139999999999585e-01 1.578990000000000116e-01 1.724320000000000019e-01 1.211000000000000054e-03
5.000139999999999585e-01 2.105319999999999969e-01 1.221809999999999979e-01 1.043000000000000090e-03
5.000139999999999585e-01 2.631649999999999823e-01 9.095000000000000306e-02 9.300000000000000541e-04
5.000139999999999585e-01 3.157980000000000231e-01 6.894100000000000228e-02 8.729999999999999696e-04
5.000139999999999585e-01 3.684310000000000085e-01 5.290399999999999964e-02 8.279999999999999600e-04
5.000139999999999585e-01 4.210639999999999938e-01 4.041899999999999660e-02 8.000000000000000383e-04
5.000139999999999585e-01 4.736969999999999792e-01 3.132200000000000262e-02 7.919999999999999523e-04
5.000139999999999585e-01 5.263299999999999645e-01 2.448399999999999882e-02 7.680000000000000195e-04
5.000139999999999585e-01 5.789640000000000342e-01 1.856899999999999870e-02 7.619999999999999820e-04
5.000139999999999585e-01 6.315969999999999640e-01 1.447500000000000002e-02 7.529999999999999801e-04
5.000139999999999585e-01 6.842300000000000049e-01 1.095999999999999926e-02 7.630000000000000063e-04
5.000139999999999585e-01 7.368630000000000457e-01 8.559000000000000635e-03 7.590000000000000175e-04
5.000139999999999585e-01 7.894959999999999756e-01 6.335000000000000353e-03 7.470000000000000511e-04
5.000139999999999585e-01 8.421290000000000164e-01 5.290999999999999696e-03 7.269999999999999987e-04
5.526469999999999994e-01 -8.421290000000000164e-01 5.111000000000000092e-03 7.699999999999999597e-04
5.526469999999999994e-01 -7.894959999999999756e-01 6.555000000000000063e-03 7.420000000000000380e-04
5.526469999999999994e-01 -7.368630000000000457e-01 7.844999999999999543e-03 7.179999999999999967e-04
5.526469999999999994e-01 -6.842300000000000049e-01 9.625999999999999140e-03 7.399999999999999894e-04
5.526469999999999994e-01 -6.315969999999999640e-01 1.299699999999999987e-02 7.500000000000000156e-04
5.526469999999999994e-01 -5.789640000000000342e-01 1.638699999999999879e-02 7.709999999999999840e-04
5.526469999999999994e-01 -5.263299999999999645e-01 2.101499999999999896e-02 7.460000000000000268e-04
5.526469999999999994e-01 -4.736969999999999792e-01 2.634299999999999836e-02 7.590000000000000175e-04
5.526469999999999994e-01 -4.210639999999999938e-01 3.333699999999999858e-02 7.519999999999999558e-04
5.526469999999999994e-01 -3.684310000000000085e-01 4.315800000000000192e-02 8.030000000000000028e-04
5.526469999999999994e-01 -3.157980000000000231e-01 5.643399999999999805e-02 8.559999999999999901e-04
5.526469999999999994e-01 -2.631649999999999823e-01 7.445000000000000229e-02 9.219999999999999680e-04
5.526469999999999994e-01 -2.105319999999999969e-01 1.009110000000000007e-01 9.979999999999999722e-04
5.526469999999999994e-01 -1.578990000000000116e-01 1.439680000000000126e-01 1.115000000000000106e-03
5.526469999999999994e-01 -1.052659999999999985e-01 2.207490000000000008e-01 1.382999999999999898e-03
5.526469999999999994e-01 -5.263299999999999923e-02 2.720330000000000248e-01 1.606000000000000006e-03
5.526469999999999994e-01 0.000000000000000000e+00 3.256310000000000038e-01 1.812999999999999941e-03
5.526469999999999994e-01 5.263299999999999923e-02 2.720330000000000248e-01 1.606000000000000006e-03
5.526469999999999994e-01 1.052659999999999985e-01 2.207490000000000008e-01 1.382999999999999898e-03
5.526469999999999994e-01 1.578990000000000116e-01 1.439680000000000126e-01 1.115000000000000106e-03
5.526469999999999994e-01 2.105319999999999969e-01 1.009110000000000007e-01 9.979999999999999722e-04
5.526469999999999994e-01 2.631649999999999823e-01 7.445000000000000229e-02 9.219999999999999680e-04
5.526469999999999994e-01 3.157980000000000231e-01 5.643399999999999805e-02 8.559999999999999901e-04
5.526469999999999994e-01 3.684310000000000085e-01 4.315800000000000192e-02 8.030000000000000028e-04
5.526469999999999994e-01 4.210639999999999938e-01 3.333699999999999858e-02 7.519999999999999558e-04
5.526469999999999994e-01 4.736969999999999792e-01 2.634299999999999836e-02 7.590000000000000175e-04
5.526469999999999994e-01 5.263299999999999645e-01 2.101499999999999896e-02 7.460000000000000268e-04
5.526469999999999994e-01 5.789640000000000342e-01 1.638699999999999879e-02 7.709999999999999840e-04
5.526469999999999994e-01 6.315969999999999640e-01 1.299699999999999987e-02 7.500000000000000156e-04
5.526469999999999994e-01 6.842300000000000049e-01 9.625999999999999140e-03 7.399999999999999894e-04
5.526469999999999994e-01 7.368630000000000457e-01 7.844999999999999543e-03 7.179999999999999967e-04
5.526469999999999994e-01 7.894959999999999756e-01 6.555000000000000063e-03 7.420000000000000380e-04
5.526469999999999994e-01 8.421290000000000164e-01 5.111000000000000092e-03 7.699999999999999597e-04
6.052800000000000402e-01 -8.421290000000000164e-01 3.768000000000000082e-03 7.789999999999999616e-04
6.052800000000000402e-01 -7.894959999999999756e-01 5.019000000000000024e-03 7.669999999999999951e-04
6.052800000000000402e-01 -7.368630000000000457e-01 6.739000000000000198e-03 7.780000000000000457e-04
6.052800000000000402e-01 -6.842300000000000049e-01 9.344999999999999141e-03 7.990000000000000140e-04
6.052800000000000402e-01 -6.315969999999999640e-01 1.198500000000000086e-02 7.699999999999999597e-04
6.052800000000000402e-01 -5.789640000000000342e-01 1.469999999999999953e-02 7.529999999999999801e-04
6.052800000000000402e-01 -5.263299999999999645e-01 1.734199999999999978e-02 7.579999999999999932e-04
6.052800000000000402e-01 -4.736969999999999792e-01 2.115300000000000166e-02 7.529999999999999801e-04
6.052800000000000402e-01 -4.210639999999999938e-01 2.624900000000000150e-02 7.919999999999999523e-04
6.052800000000000402e-01 -3.684310000000000085e-01 3.278600000000000264e-02 8.019999999999999785e-04
6.052800000000000402e-01 -3.157980000000000231e-01 4.136399999999999799e-02 8.040000000000000271e-04
6.052800000000000402e-01 -2.631649999999999823e-01 5.187699999999999950e-02 8.180000000000000422e-04
6.052800000000000402e-01 -2.105319999999999969e-01 6.797699999999999576e-02 8.509999999999999769e-04
6.052800000000000402e-01 -1.578990000000000116e-01 9.462299999999999878e-02 9.579999999999999757e-04
6.052800000000000402e-01 -1.052659999999999985e-01 1.631620000000000015e-01 1.240000000000000000e-03
6.052800000000000402e-01 -5.263299999999999923e-02 2.193219999999999892e-01 1.477000000000000014e-03
6.052800000000000402e-01 0.000000000000000000e+00 3.076690000000000258e-01 1.783000000000000080e-03
6.052800000000000402e-01 5.263299999999999923e-02 2.193219999999999892e-01 1.477000000000000014e-03
6.052800000000000402e-01 1.052659999999999985e-01 1.631620000000000015e-01 1.240000000000000000e-03
6.052800000000000402e-01 1.578990000000000116e-01 9.462299999999999878e-02 9.579999999999999757e-04
6.052800000000000402e-01 2.105319999999999969e-01 6.797699999999999576e-02 8.509999999999999769e-04
6.052800000000000402e-01 2.631649999999999823e-01 5.187699999999999950e-02 8.180000000000000422e-04
6.052800000000000402e-01 3.157980000000000231e-01 4.136399999999999799e-02 8.040000000000000271e-04
6.052800000000000402e-01 3.684310000000000085e-01 3.278600000000000264e-02 8.019999999999999785e-04
6.052800000000000402e-01 4.210639999999999938e-01 2.624900000000000150e-02 7.919999999999999523e-04
6.052800000000000402e-01 4.736969999999999792e-01 2.115300000000000166e-02 7.529999999999999801e-04
6.052800000000000402e-01 5.263299999999999645e-01 1.734199999999999978e-02 7.579999999999999932e-04
6.052800000000000402e-01 5.789640000000000342e-01 1.469999999999999953e-02 7.529999999999999801e-04
6.052800000000000402e-01 6.315969999999999640e-01 1.198500000000000086e-02 7.699999999999999597e-04
6.052800000000000402e-01 6.842300000000000049e-01 9.344999999999999141e-03 7.990000000000000140e-04
6.052800000000000402e-01 7.368630000000000457e-01 6.739000000000000198e-03 7.780000000000000457e-04
6.052800000000000402e-01 7.894959999999999756e-01 5.019000000000000024e-03 7.669999999999999951e-04
6.052800000000000402e-01 8.421290000000000164e-01 3.768000000000000082e-03 7.789999999999999616e-04


==> anc/EX_FULL-3d_T=2Tc.dat <==
# x_l [fm]	x_t [fm]	E_x [GeV^2]	ERR E_x [GeV^2]
1.578799999999999995e-02 -7.578439999999999621e-01 4.539999999999999765e-04 5.379999999999999583e-04
1.578799999999999995e-02 -7.262680000000000247e-01 8.030000000000000028e-04 5.320000000000000293e-04
1.578799999999999995e-02 -6.946909999999999474e-01 4.879999999999999898e-04 5.349999999999999938e-04
1.578799999999999995e-02 -6.631139999999999812e-01 7.730000000000000326e-04 5.429999999999999714e-04
1.578799999999999995e-02 -6.315370000000000150e-01 8.819999999999999715e-04 5.490000000000000088e-04
1.578799999999999995e-02 -5.999600000000000488e-01 1.333999999999999899e-03 5.540000000000000219e-04
1.578799999999999995e-02 -5.683829999999999716e-01 1.284999999999999901e-03 5.569999999999999864e-04
1.578799999999999995e-02 -5.368060000000000054e-01 1.894999999999999983e-03 5.529999999999999976e-04
1.578799999999999995e-02 -5.052299999999999569e-01 2.111000000000000029e-03 5.469999999999999602e-04
1.578799999999999995e-02 -4.736529999999999907e-01 2.861999999999999961e-03 5.410000000000000312e-04
1.578799999999999995e-02 -4.420760000000000245e-01 3.965999999999999907e-03 5.490000000000000088e-04
1.578799999999999995e-02 -4.104990000000000028e-01 5.679000000000000020e-03 5.500000000000000331e-04
1.578799999999999995e-02 -3.789219999999999811e-01 7.424000000000000044e-03 5.509999999999999490e-04
1.578799999999999995e-02 -3.473450000000000149e-01 9.180999999999999925e-03 5.559999999999999621e-04
1.578799999999999995e-02 -3.157690000000000219e-01 1.130100000000000028e-02 5.659999999999999884e-04
1.578799999999999995e-02 -2.841920000000000002e-01 1.383999999999999987e-02 5.529999999999999976e-04
1.578799999999999995e-02 -2.526149999999999785e-01 1.764800000000000049e-02 5.429999999999999714e-04
1.578799999999999995e-02 -2.210380000000000122e-01 2.312399999999999872e-02 5.439999999999999957e-04
1.578799999999999995e-02 -1.894609999999999905e-01 3.170699999999999907e-02 5.429999999999999714e-04
1.578799999999999995e-02 -1.578839999999999966e-01 4.693800000000000056e-02 5.460000000000000443e-04
1.578799999999999995e-02 -1.263070000000000026e-01 7.620200000000000584e-02 5.429999999999999714e-04
1.578799999999999995e-02 -9.473099999999999576e-02 1.460200000000000109e-01 5.540000000000000219e-04
1.578799999999999995e-02 -6.315400000000000180e-02 3.909070000000000045e-01 5.829999999999999679e-04
1.578799999999999995e-02 -3.157700000000000090e-02 5.820469999999999811e-01 6.350000000000000392e-04
1.578799999999999995e-02 0.000000000000000000e+00 9.250300000000000189e-01 6.710000000000000469e-04
1.578799999999999995e-02 3.157700000000000090e-02 5.820469999999999811e-01 6.350000000000000392e-04
1.578799999999999995e-02 6.315400000000000180e-02 3.909070000000000045e-01 5.829999999999999679e-04
1.578799999999999995e-02 9.473099999999999576e-02 1.460200000000000109e-01 5.540000000000000219e-04
1.578799999999999995e-02 1.263070000000000026e-01 7.620200000000000584e-02 5.429999999999999714e-04
1.578799999999999995e-02 1.578839999999999966e-01 4.693800000000000056e-02 5.460000000000000443e-04
1.578799999999999995e-02 1.894609999999999905e-01 3.170699999999999907e-02 5.429999999999999714e-04
1.578799999999999995e-02 2.210380000000000122e-01 2.312399999999999872e-02 5.439999999999999957e-04
1.578799999999999995e-02 2.526149999999999785e-01 1.764800000000000049e-02 5.429999999999999714e-04
1.578799999999999995e-02 2.841920000000000002e-01 1.383999999999999987e-02 5.529999999999999976e-04
1.578799999999999995e-02 3.157690000000000219e-01 1.130100000000000028e-02 5.659999999999999884e-04
1.578799999999999995e-02 3.473450000000000149e-01 9.180999999999999925e-03 5.559999999999999621e-04
1.578799999999999995e-02 3.789219999999999811e-01 7.424000000000000044e-03 5.509999999999999490e-04
1.578799999999999995e-02 4.104990000000000028e-01 5.679000000000000020e-03 5.500000000000000331e-04
1.578799999999999995e-02 4.420760000000000245e-01 3.965999999999999907e-03 5.490000000000000088e-04
1.578799999999999995e-02 4.736529999999999907e-01 2.861999999999999961e-03 5.410000000000000312e-04
1.578799999999999995e-02 5.052299999999999569e-01 2.111000000000000029e-03 5.469999999999999602e-04
1.578799999999999995e-02 5.368060000000000054e-01 1.894999999999999983e-03 5.529999999999999976e-04
1.578799999999999995e-02 5.683829999999999716e-01 1.284999999999999901e-03 5.569999999999999864e-04
1.578799999999999995e-02 5.999600000000000488e-01 1.333999999999999899e-03 5.540000000000000219e-04
1.578799999999999995e-02 6.315370000000000150e-01 8.819999999999999715e-04 5.490000000000000088e-04
1.578799999999999995e-02 6.631139999999999812e-01 7.730000000000000326e-04 5.429999999999999714e-04
1.578799999999999995e-02 6.946909999999999474e-01 4.879999999999999898e-04 5.349999999999999938e-04
1.578799999999999995e-02 7.262680000000000247e-01 8.030000000000000028e-04 5.320000000000000293e-04
1.578799999999999995e-02 7.578439999999999621e-01 4.539999999999999765e-04 5.379999999999999583e-04
4.736499999999999738e-02 -7.578439999999999621e-01 2.550000000000000183e-04 5.379999999999999583e-04
4.736499999999999738e-02 -7.262680000000000247e-01 5.389999999999999826e-04 5.410000000000000312e-04
4.736499999999999738e-02 -6.946909999999999474e-01 7.439999999999999782e-04 5.119999999999999768e-04
4.736499999999999738e-02 -6.631139999999999812e-01 1.052999999999999900e-03 5.609999999999999752e-04
4.736499999999999738e-02 -6.315370000000000150e-01 1.490999999999999921e-03 5.689999999999999529e-04
4.736499999999999738e-02 -5.999600000000000488e-01 2.180000000000000080e-03 5.659999999999999884e-04
4.736499999999999738e-02 -5.683829999999999716e-01 2.615999999999999836e-03 5.569999999999999864e-04
4.736499999999999738e-02 -5.368060000000000054e-01 3.184999999999999897e-03 5.410000000000000312e-04
4.736499999999999738e-02 -5.052299999999999569e-01 3.808999999999999886e-03 5.360000000000000181e-04
4.736499999999999738e-02 -4.736529999999999907e-01 4.974000000000000123e-03 5.389999999999999826e-04
4.736499999999999738e-02 -4.420760000000000245e-01 6.480999999999999782e-03 5.540000000000000219e-04
4.736499999999999738e-02 -4.104990000000000028e-01 8.673000000000000154e-03 5.590000000000000351e-04
4.736499999999999738e-02 -3.789219999999999811e-01 1.142199999999999986e-02 5.670000000000000127e-04
4.736499999999999738e-02 -3.473450000000000149e-01 1.517899999999999978e-02 5.800000000000000034e-04
4.736499999999999738e-02 -3.157690000000000219e-01 1.967999999999999958e-02 5.730000000000000501e-04
4.736499999999999738e-02 -2.841920000000000002e-01 2.590699999999999947e-02 5.710000000000000015e-04
4.736499999999999738e-02 -2.526149999999999785e-01 3.485800000000000010e-02 5.649999999999999641e-04
4.736499999999999738e-02 -2.210380000000000122e-01 4.846299999999999913e-02 5.760000000000000146e-04
4.736499999999999738e-02 -1.894609999999999905e-01 7.000299999999999578e-02 5.900000000000000296e-04
4.736499999999999738e-02 -1.578839999999999966e-01 1.070480000000000043e-01 5.990000000000000316e-04
4.736499999999999738e-02 -1.263070000000000026e-01 1.747410000000000074e-01 6.070000000000000092e-04
4.736499999999999738e-02 -9.473099999999999576e-02 3.058449999999999780e-01 6.279999999999999775e-04
4.736499999999999738e-02 -6.315400000000000180e-02 5.667320000000000135e-01 6.939999999999999555e-04
4.736499999999999738e-02 -3.157700000000000090e-02 7.254869999999999930e-01 7.709999999999999840e-04
4.736499999999999738e-02 0.000000000000000000e+00 9.174839999999999662e-01 8.289999999999999843e-04
4.736499999999999738e-02 3.157700000000000090e-02 7.254869999999999930e-01 7.709999999999999840e-04
4.736499999999999738e-02 6.315400000000000180e-02 5.667320000000000135e-01 6.939999999999999555e-04
4.736499999999999738e-02 9.473099999999999576e-02 3.058449999999999780e-01 6.279999999999999775e-04
4.736499999999999738e-02 1.263070000000000026e-01 1.747410000000000074e-01 6.070000000000000092e-04
4.736499999999999738e-02 1.578839999999999966e-01 1.070480000000000043e-01 5.990000000000000316e-04
4.736499999999999738e-02 1.894609999999999905e-01 7.000299999999999578e-02 5.900000000000000296e-04
4.736499999999999738e-02 2.210380000000000122e-01 4.846299999999999913e-02 5.760000000000000146e-04
4.736499999999999738e-02 2.526149999999999785e-01 3.485800000000000010e-02 5.649999999999999641e-04
4.736499999999999738e-02 2.841920000000000002e-01 2.590699999999999947e-02 5.710000000000000015e-04
4.736499999999999738e-02 3.157690000000000219e-01 1.967999999999999958e-02 5.730000000000000501e-04
4.736499999999999738e-02 3.473450000000000149e-01 1.517899999999999978e-02 5.800000000000000034e-04
4.736499999999999738e-02 3.789219999999999811e-01 1.142199999999999986e-02 5.670000000000000127e-04
4.736499999999999738e-02 4.104990000000000028e-01 8.673000000000000154e-03 5.590000000000000351e-04
4.736499999999999738e-02 4.420760000000000245e-01 6.480999999999999782e-03 5.540000000000000219e-04
4.736499999999999738e-02 4.736529999999999907e-01 4.974000000000000123e-03 5.389999999999999826e-04
4.736499999999999738e-02 5.052299999999999569e-01 3.808999999999999886e-03 5.360000000000000181e-04
4.736499999999999738e-02 5.368060000000000054e-01 3.184999999999999897e-03 5.410000000000000312e-04
4.736499999999999738e-02 5.683829999999999716e-01 2.615999999999999836e-03 5.569999999999999864e-04
4.736499999999999738e-02 5.999600000000000488e-01 2.180000000000000080e-03 5.659999999999999884e-04
4.736499999999999738e-02 6.315370000000000150e-01 1.490999999999999921e-03 5.689999999999999529e-04
4.736499999999999738e-02 6.631139999999999812e-01 1.052999999999999900e-03 5.609999999999999752e-04
4.736499999999999738e-02 6.946909999999999474e-01 7.439999999999999782e-04 5.119999999999999768e-04
4.736499999999999738e-02 7.262680000000000247e-01 5.389999999999999826e-04 5.410000000000000312e-04
4.736499999999999738e-02 7.578439999999999621e-01 2.550000000000000183e-04 5.379999999999999583e-04
7.894199999999999828e-02 -7.578439999999999621e-01 6.899999999999999667e-04 5.580000000000000107e-04
7.894199999999999828e-02 -7.262680000000000247e-01 6.840000000000000377e-04 5.550000000000000462e-04
7.894199999999999828e-02 -6.946909999999999474e-01 9.439999999999999607e-04 5.619999999999999996e-04
7.894199999999999828e-02 -6.631139999999999812e-01 1.177000000000000095e-03 5.699999999999999772e-04
7.894199999999999828e-02 -6.315370000000000150e-01 1.737000000000000046e-03 5.659999999999999884e-04
7.894199999999999828e-02 -5.999600000000000488e-01 2.154999999999999798e-03 5.569999999999999864e-04
7.894199999999999828e-02 -5.683829999999999716e-01 3.174000000000000172e-03 5.529999999999999976e-04
7.894199999999999828e-02 -5.368060000000000054e-01 3.814000000000000116e-03 5.490000000000000088e-04
7.894199999999999828e-02 -5.052299999999999569e-01 4.978999999999999919e-03 5.389999999999999826e-04
7.894199999999999828e-02 -4.736529999999999907e-01 6.686000000000000103e-03 5.429999999999999714e-04
7.894199999999999828e-02 -4.420760000000000245e-01 9.095000000000000653e-03 5.439999999999999957e-04
7.894199999999999828e-02 -4.104990000000000028e-01 1.216800000000000000e-02 5.529999999999999976e-04
7.894199999999999828e-02 -3.789219999999999811e-01 1.615099999999999869e-02 5.670000000000000127e-04
7.894199999999999828e-02 -3.473450000000000149e-01 2.139200000000000129e-02 5.789999999999999791e-04
7.894199999999999828e-02 -3.157690000000000219e-01 2.775899999999999895e-02 5.739999999999999660e-04
7.894199999999999828e-02 -2.841920000000000002e-01 3.675300000000000095e-02 5.739999999999999660e-04
7.894199999999999828e-02 -2.526149999999999785e-01 4.937199999999999922e-02 5.850000000000000165e-04
7.894199999999999828e-02 -2.210380000000000122e-01 6.803399999999999725e-02 5.999999999999999474e-04
7.894199999999999828e-02 -1.894609999999999905e-01 9.715699999999999337e-02 6.120000000000000223e-04
7.894199999999999828e-02 -1.578839999999999966e-01 1.453699999999999992e-01 6.189999999999999756e-04
7.894199999999999828e-02 -1.263070000000000026e-01 2.273759999999999948e-01 6.480000000000000300e-04
7.894199999999999828e-02 -9.473099999999999576e-02 3.788020000000000276e-01 6.949999999999999798e-04
7.894199999999999828e-02 -6.315400000000000180e-02 6.941699999999999537e-01 7.910000000000000364e-04
7.894199999999999828e-02 -3.157700000000000090e-02 9.571089999999999876e-01 8.899999999999999491e-04
7.894199999999999828e-02 0.000000000000000000e+00 1.202825999999999951e+00 9.460000000000000093e-04
7.894199999999999828e-02 3.157700000000000090e-02 9.571089999999999876e-01 8.899999999999999491e-04
7.894199999999999828e-02 6.315400000000000180e-02 6.941699999999999537e-01 7.910000000000000364e-04
7.894199999999999828e-02 9.473099999999999576e-02 3.788020000000000276e-01 6.949999999999999798e-04
7.894199999999999828e-02 1.263070000000000026e-01 2.273759999999999948e-01 6.480000000000000300e-04
7.894199999999999828e-02 1.578839999999999966e-01 1.453699999999999992e-01 6.189999999999999756e-04
7.894199999999999828e-02 1.894609999999999905e-01 9.715699999999999337e-02 6.120000000000000223e-04
7.894199999999999828e-02 2.210380000000000122e-01 6.803399999999999725e-02 5.999999999999999474e-04
7.894199999999999828e-02 2.526149999999999785e-01 4.937199999999999922e-02 5.850000000000000165e-04
7.894199999999999828e-02 2.841920000000000002e-01 3.675300000000000095e-02 5.739999999999999660e-04
7.894199999999999828e-02 3.157690000000000219e-01 2.775899999999999895e-02 5.739999999999999660e-04
7.894199999999999828e-02 3.473450000000000149e-01 2.139200000000000129e-02 5.789999999999999791e-04
7.894199999999999828e-02 3.789219999999999811e-01 1.615099999999999869e-02 5.670000000000000127e-04
7.894199999999999828e-02 4.104990000000000028e-01 1.216800000000000000e-02 5.529999999999999976e-04
7.894199999999999828e-02 4.420760000000000245e-01 9.095000000000000653e-03 5.439999999999999957e-04
7.894199999999999828e-02 4.736529999999999907e-01 6.686000000000000103e-03 5.429999999999999714e-04
7.894199999999999828e-02 5.052299999999999569e-01 4.978999999999999919e-03 5.389999999999999826e-04
7.894199999999999828e-02 5.368060000000000054e-01 3.814000000000000116e-03 5.490000000000000088e-04
7.894199999999999828e-02 5.683829999999999716e-01 3.174000000000000172e-03 5.529999999999999976e-04
7.894199999999999828e-02 5.999600000000000488e-01 2.154999999999999798e-03 5.569999999999999864e-04
7.894199999999999828e-02 6.315370000000000150e-01 1.737000000000000046e-03 5.659999999999999884e-04
7.894199999999999828e-02 6.631139999999999812e-01 1.177000000000000095e-03 5.699999999999999772e-04
7.894199999999999828e-02 6.946909999999999474e-01 9.439999999999999607e-04 5.619999999999999996e-04
7.894199999999999828e-02 7.262680000000000247e-01 6.840000000000000377e-04 5.550000000000000462e-04
7.894199999999999828e-02 7.578439999999999621e-01 6.899999999999999667e-04 5.580000000000000107e-04
1.105190000000000061e-01 -7.578439999999999621e-01 8.140000000000000534e-04 5.710000000000000015e-04
1.105190000000000061e-01 -7.262680000000000247e-01 1.026999999999999918e-03 5.699999999999999772e-04
1.105190000000000061e-01 -6.946909999999999474e-01 1.466000000000000072e-03 5.749999999999999903e-04
1.105190000000000061e-01 -6.631139999999999812e-01 1.863999999999999988e-03 5.699999999999999772e-04
1.105190000000000061e-01 -6.315370000000000150e-01 2.147000000000000037e-03 5.619999999999999996e-04
1.105190000000000061e-01 -5.999600000000000488e-01 2.448000000000000089e-03 5.559999999999999621e-04
1.105190000000000061e-01 -5.683829999999999716e-01 3.833000000000000036e-03 5.540000000000000219e-04
1.105190000000000061e-01 -5.368060000000000054e-01 5.230000000000000274e-03 5.529999999999999976e-04
1.105190000000000061e-01 -5.052299999999999569e-01 7.112000000000000266e-03 5.389999999999999826e-04
1.105190000000000061e-01 -4.736529999999999907e-01 8.968000000000000277e-03 5.550000000000000462e-04
1.105190000000000061e-01 -4.420760000000000245e-01 1.143699999999999925e-02 5.619999999999999996e-04
1.105190000000000061e-01 -4.104990000000000028e-01 1.504300000000000082e-02 5.739999999999999660e-04
1.105190000000000061e-01 -3.789219999999999811e-01 1.963200000000000014e-02 5.760000000000000146e-04
1.105190000000000061e-01 -3.473450000000000149e-01 2.586300000000000057e-02 5.770000000000000389e-04
1.105190000000000061e-01 -3.157690000000000219e-01 3.384199999999999708e-02 5.879999999999999810e-04
1.105190000000000061e-01 -2.841920000000000002e-01 4.489100000000000035e-02 5.900000000000000296e-04
1.105190000000000061e-01 -2.526149999999999785e-01 5.991900000000000004e-02 6.030000000000000204e-04
1.105190000000000061e-01 -2.210380000000000122e-01 8.132699999999999652e-02 6.120000000000000223e-04
1.105190000000000061e-01 -1.894609999999999905e-01 1.128829999999999972e-01 6.300000000000000261e-04
1.105190000000000061e-01 -1.578839999999999966e-01 1.597320000000000129e-01 6.489999999999999459e-04
1.105190000000000061e-01 -1.263070000000000026e-01 2.315220000000000056e-01 6.859999999999999779e-04
1.105190000000000061e-01 -9.473099999999999576e-02 3.404159999999999964e-01 7.460000000000000268e-04
1.105190000000000061e-01 -6.315400000000000180e-02 4.919270000000000032e-01 8.270000000000000441e-04
1.105190000000000061e-01 -3.157700000000000090e-02 6.239719999999999711e-01 9.049999999999999885e-04
1.105190000000000061e-01 0.000000000000000000e+00 6.936039999999999983e-01 9.430000000000000448e-04
1.105190000000000061e-01 3.157700000000000090e-02 6.239719999999999711e-01 9.049999999999999885e-04
1.105190000000000061e-01 6.315400000000000180e-02 4.919270000000000032e-01 8.270000000000000441e-04
1.105190000000000061e-01 9.473099999999999576e-02 3.404159999999999964e-01 7.460000000000000268e-04
1.105190000000000061e-01 1.263070000000000026e-01 2.315220000000000056e-01 6.859999999999999779e-04
1.105190000000000061e-01 1.578839999999999966e-01 1.597320000000000129e-01 6.489999999999999459e-04
1.105190000000000061e-01 1.894609999999999905e-01 1.128829999999999972e-01 6.300000000000000261e-04
1.105190000000000061e-01 2.210380000000000122e-01 8.132699999999999652e-02 6.120000000000000223e-04
1.105190000000000061e-01 2.526149999999999785e-01 5.991900000000000004e-02 6.030000000000000204e-04
1.105190000000000061e-01 2.841920000000000002e-01 4.489100000000000035e-02 5.900000000000000296e-04
1.105190000000000061e-01 3.157690000000000219e-01 3.384199999999999708e-02 5.879999999999999810e-04
1.105190000000000061e-01 3.473450000000000149e-01 2.586300000000000057e-02 5.770000000000000389e-04
1.105190000000000061e-01 3.789219999999999811e-01 1.963200000000000014e-02 5.760000000000000146e-04
1.105190000000000061e-01 4.104990000000000028e-01 1.504300000000000082e-02 5.739999999999999660e-04
1.105190000000000061e-01 4.420760000000000245e-01 1.143699999999999925e-02 5.619999999999999996e-04
1.105190000000000061e-01 4.736529999999999907e-01 8.968000000000000277e-03 5.550000000000000462e-04
1.105190000000000061e-01 5.052299999999999569e-01 7.112000000000000266e-03 5.389999999999999826e-04
1.105190000000000061e-01 5.368060000000000054e-01 5.230000000000000274e-03 5.529999999999999976e-04
1.105190000000000061e-01 5.683829999999999716e-01 3.833000000000000036e-03 5.540000000000000219e-04
1.105190000000000061e-01 5.999600000000000488e-01 2.448000000000000089e-03 5.559999999999999621e-04
1.105190000000000061e-01 6.315370000000000150e-01 2.147000000000000037e-03 5.619999999999999996e-04
1.105190000000000061e-01 6.631139999999999812e-01 1.863999999999999988e-03 5.699999999999999772e-04
1.105190000000000061e-01 6.946909999999999474e-01 1.466000000000000072e-03 5.749999999999999903e-04
1.105190000000000061e-01 7.262680000000000247e-01 1.026999999999999918e-03 5.699999999999999772e-04
1.105190000000000061e-01 7.578439999999999621e-01 8.140000000000000534e-04 5.710000000000000015e-04
1.420960000000000001e-01 -7.578439999999999621e-01 1.490999999999999921e-03 5.599999999999999509e-04
1.420960000000000001e-01 -7.262680000000000247e-01 1.606000000000000006e-03 5.619999999999999996e-04
1.420960000000000001e-01 -6.946909999999999474e-01 1.804000000000000048e-03 5.609999999999999752e-04
1.420960000000000001e-01 -6.631139999999999812e-01 2.066000000000000128e-03 5.580000000000000107e-04
1.420960000000000001e-01 -6.315370000000000150e-01 2.713000000000000134e-03 5.550000000000000462e-04
1.420960000000000001e-01 -5.999600000000000488e-01 3.628999999999999847e-03 5.559999999999999621e-04
1.420960000000000001e-01 -5.683829999999999716e-01 4.676999999999999734e-03 5.559999999999999621e-04
1.420960000000000001e-01 -5.368060000000000054e-01 6.322999999999999628e-03 5.439999999999999957e-04
1.420960000000000001e-01 -5.052299999999999569e-01 8.255000000000000185e-03 5.500000000000000331e-04
1.420960000000000001e-01 -4.736529999999999907e-01 1.096899999999999958e-02 5.619999999999999996e-04
1.420960000000000001e-01 -4.420760000000000245e-01 1.409299999999999962e-02 5.699999999999999772e-04
1.420960000000000001e-01 -4.104990000000000028e-01 1.779800000000000132e-02 5.739999999999999660e-04
1.420960000000000001e-01 -3.789219999999999811e-01 2.274500000000000133e-02 5.739999999999999660e-04
1.420960000000000001e-01 -3.473450000000000149e-01 2.931900000000000131e-02 5.739999999999999660e-04
1.420960000000000001e-01 -3.157690000000000219e-01 3.821000000000000091e-02 5.860000000000000408e-04
1.420960000000000001e-01 -2.841920000000000002e-01 5.002600000000000102e-02 5.919999999999999698e-04
1.420960000000000001e-01 -2.526149999999999785e-01 6.587099999999999900e-02 6.049999999999999606e-04
1.420960000000000001e-01 -2.210380000000000122e-01 8.773100000000000342e-02 6.189999999999999756e-04
1.420960000000000001e-01 -1.894609999999999905e-01 1.173700000000000021e-01 6.390000000000000280e-04
1.420960000000000001e-01 -1.578839999999999966e-01 1.580739999999999923e-01 6.740000000000000114e-04
1.420960000000000001e-01 -1.263070000000000026e-01 2.135670000000000068e-01 7.200000000000000453e-04
1.420960000000000001e-01 -9.473099999999999576e-02 2.854979999999999740e-01 7.799999999999999859e-04
1.420960000000000001e-01 -6.315400000000000180e-02 3.674879999999999813e-01 8.440000000000000236e-04
1.420960000000000001e-01 -3.157700000000000090e-02 4.355879999999999752e-01 8.970000000000000109e-04
1.420960000000000001e-01 0.000000000000000000e+00 4.643920000000000270e-01 9.200000000000000278e-04
1.420960000000000001e-01 3.157700000000000090e-02 4.355879999999999752e-01 8.970000000000000109e-04
1.420960000000000001e-01 6.315400000000000180e-02 3.674879999999999813e-01 8.440000000000000236e-04
1.420960000000000001e-01 9.473099999999999576e-02 2.854979999999999740e-01 7.799999999999999859e-04
1.420960000000000001e-01 1.263070000000000026e-01 2.135670000000000068e-01 7.200000000000000453e-04
1.420960000000000001e-01 1.578839999999999966e-01 1.580739999999999923e-01 6.740000000000000114e-04
1.420960000000000001e-01 1.894609999999999905e-01 1.173700000000000021e-01 6.390000000000000280e-04
1.420960000000000001e-01 2.210380000000000122e-01 8.773100000000000342e-02 6.189999999999999756e-04
1.420960000000000001e-01 2.526149999999999785e-01 6.587099999999999900e-02 6.049999999999999606e-04
1.420960000000000001e-01 2.841920000000000002e-01 5.002600000000000102e-02 5.919999999999999698e-04
1.420960000000000001e-01 3.157690000000000219e-01 3.821000000000000091e-02 5.860000000000000408e-04
1.420960000000000001e-01 3.473450000000000149e-01 2.931900000000000131e-02 5.739999999999999660e-04
1.420960000000000001e-01 3.789219999999999811e-01 2.274500000000000133e-02 5.739999999999999660e-04
1.420960000000000001e-01 4.104990000000000028e-01 1.779800000000000132e-02 5.739999999999999660e-04
1.420960000000000001e-01 4.420760000000000245e-01 1.409299999999999962e-02 5.699999999999999772e-04
1.420960000000000001e-01 4.736529999999999907e-01 1.096899999999999958e-02 5.619999999999999996e-04
1.420960000000000001e-01 5.052299999999999569e-01 8.255000000000000185e-03 5.500000000000000331e-04
1.420960000000000001e-01 5.368060000000000054e-01 6.322999999999999628e-03 5.439999999999999957e-04
1.420960000000000001e-01 5.683829999999999716e-01 4.676999999999999734e-03 5.559999999999999621e-04
1.420960000000000001e-01 5.999600000000000488e-01 3.628999999999999847e-03 5.559999999999999621e-04
1.420960000000000001e-01 6.315370000000000150e-01 2.713000000000000134e-03 5.550000000000000462e-04
1.420960000000000001e-01 6.631139999999999812e-01 2.066000000000000128e-03 5.580000000000000107e-04
1.420960000000000001e-01 6.946909999999999474e-01 1.804000000000000048e-03 5.609999999999999752e-04
1.420960000000000001e-01 7.262680000000000247e-01 1.606000000000000006e-03 5.619999999999999996e-04
1.420960000000000001e-01 7.578439999999999621e-01 1.490999999999999921e-03 5.599999999999999509e-04
1.736729999999999940e-01 -7.578439999999999621e-01 2.003000000000000006e-03 5.509999999999999490e-04
1.736729999999999940e-01 -7.262680000000000247e-01 2.406000000000000152e-03 5.619999999999999996e-04
1.736729999999999940e-01 -6.946909999999999474e-01 2.765000000000000097e-03 5.659999999999999884e-04
1.736729999999999940e-01 -6.631139999999999812e-01 3.102000000000000157e-03 5.569999999999999864e-04
1.736729999999999940e-01 -6.315370000000000150e-01 3.629999999999999980e-03 5.490000000000000088e-04
1.736729999999999940e-01 -5.999600000000000488e-01 4.396999999999999867e-03 5.479999999999999845e-04
1.736729999999999940e-01 -5.683829999999999716e-01 5.615000000000000199e-03 5.609999999999999752e-04
1.736729999999999940e-01 -5.368060000000000054e-01 7.636000000000000426e-03 5.649999999999999641e-04
1.736729999999999940e-01 -5.052299999999999569e-01 9.915000000000000202e-03 5.730000000000000501e-04
1.736729999999999940e-01 -4.736529999999999907e-01 1.267300000000000024e-02 5.730000000000000501e-04
1.736729999999999940e-01 -4.420760000000000245e-01 1.592700000000000018e-02 5.770000000000000389e-04
1.736729999999999940e-01 -4.104990000000000028e-01 1.996699999999999864e-02 5.720000000000000258e-04
1.736729999999999940e-01 -3.789219999999999811e-01 2.532699999999999882e-02 5.820000000000000520e-04
1.736729999999999940e-01 -3.473450000000000149e-01 3.179400000000000281e-02 5.860000000000000408e-04
1.736729999999999940e-01 -3.157690000000000219e-01 4.063800000000000051e-02 5.910000000000000539e-04
1.736729999999999940e-01 -2.841920000000000002e-01 5.246599999999999875e-02 5.910000000000000539e-04
1.736729999999999940e-01 -2.526149999999999785e-01 6.808400000000000563e-02 5.959999999999999586e-04
1.736729999999999940e-01 -2.210380000000000122e-01 8.814700000000000313e-02 6.170000000000000354e-04
1.736729999999999940e-01 -1.894609999999999905e-01 1.141719999999999957e-01 6.480000000000000300e-04
1.736729999999999940e-01 -1.578839999999999966e-01 1.473059999999999925e-01 6.890000000000000508e-04
1.736729999999999940e-01 -1.263070000000000026e-01 1.886539999999999884e-01 7.349999999999999763e-04
1.736729999999999940e-01 -9.473099999999999576e-02 2.365690000000000015e-01 7.870000000000000476e-04
1.736729999999999940e-01 -6.315400000000000180e-02 2.851520000000000166e-01 8.329999999999999731e-04
1.736729999999999940e-01 -3.157700000000000090e-02 3.222809999999999842e-01 8.800000000000000313e-04
1.736729999999999940e-01 0.000000000000000000e+00 3.368950000000000000e-01 8.999999999999999754e-04
1.736729999999999940e-01 3.157700000000000090e-02 3.222809999999999842e-01 8.800000000000000313e-04
1.736729999999999940e-01 6.315400000000000180e-02 2.851520000000000166e-01 8.329999999999999731e-04
1.736729999999999940e-01 9.473099999999999576e-02 2.365690000000000015e-01 7.870000000000000476e-04
1.736729999999999940e-01 1.263070000000000026e-01 1.886539999999999884e-01 7.349999999999999763e-04
1.736729999999999940e-01 1.578839999999999966e-01 1.473059999999999925e-01 6.890000000000000508e-04
1.736729999999999940e-01 1.894609999999999905e-01 1.141719999999999957e-01 6.480000000000000300e-04
1.736729999999999940e-01 2.210380000000000122e-01 8.814700000000000313e-02 6.170000000000000354e-04
1.736729999999999940e-01 2.526149999999999785e-01 6.808400000000000563e-02 5.959999999999999586e-04
1.736729999999999940e-01 2.841920000000000002e-01 5.246599999999999875e-02 5.910000000000000539e-04
1.736729999999999940e-01 3.157690000000000219e-01 4.063800000000000051e-02 5.910000000000000539e-04
1.736729999999999940e-01 3.473450000000000149e-01 3.179400000000000281e-02 5.860000000000000408e-04
1.736729999999999940e-01 3.789219999999999811e-01 2.532699999999999882e-02 5.820000000000000520e-04
1.736729999999999940e-01 4.104990000000000028e-01 1.996699999999999864e-02 5.720000000000000258e-04
1.736729999999999940e-01 4.420760000000000245e-01 1.592700000000000018e-02 5.770000000000000389e-04
1.736729999999999940e-01 4.736529999999999907e-01 1.267300000000000024e-02 5.730000000000000501e-04
1.736729999999999940e-01 5.052299999999999569e-01 9.915000000000000202e-03 5.730000000000000501e-04
1.736729999999999940e-01 5.368060000000000054e-01 7.636000000000000426e-03 5.649999999999999641e-04
1.736729999999999940e-01 5.683829999999999716e-01 5.615000000000000199e-03 5.609999999999999752e-04
1.736729999999999940e-01 5.999600000000000488e-01 4.396999999999999867e-03 5.479999999999999845e-04
1.736729999999999940e-01 6.315370000000000150e-01 3.629999999999999980e-03 5.490000000000000088e-04
1.736729999999999940e-01 6.631139999999999812e-01 3.102000000000000157e-03 5.569999999999999864e-04
1.736729999999999940e-01 6.946909999999999474e-01 2.765000000000000097e-03 5.659999999999999884e-04
1.736729999999999940e-01 7.262680000000000247e-01 2.406000000000000152e-03 5.619999999999999996e-04
1.736729999999999940e-01 7.578439999999999621e-01 2.003000000000000006e-03 5.509999999999999490e-04
2.052499999999999880e-01 -7.578439999999999621e-01 2.367999999999999879e-03 5.400000000000000069e-04
2.052499999999999880e-01 -7.262680000000000247e-01 2.481999999999999831e-03 5.540000000000000219e-04
2.052499999999999880e-01 -6.946909999999999474e-01 2.763999999999999964e-03 5.599999999999999509e-04
2.052499999999999880e-01 -6.631139999999999812e-01 3.167999999999999809e-03 5.619999999999999996e-04
2.052499999999999880e-01 -6.315370000000000150e-01 4.120999999999999663e-03 5.680000000000000370e-04
2.052499999999999880e-01 -5.999600000000000488e-01 5.237000000000000335e-03 5.640000000000000482e-04
2.052499999999999880e-01 -5.683829999999999716e-01 6.229000000000000162e-03 5.689999999999999529e-04
2.052499999999999880e-01 -5.368060000000000054e-01 7.927000000000000018e-03 5.730000000000000501e-04
2.052499999999999880e-01 -5.052299999999999569e-01 1.022200000000000018e-02 5.680000000000000370e-04
2.052499999999999880e-01 -4.736529999999999907e-01 1.325999999999999922e-02 5.659999999999999884e-04
2.052499999999999880e-01 -4.420760000000000245e-01 1.665600000000000067e-02 5.689999999999999529e-04
2.052499999999999880e-01 -4.104990000000000028e-01 2.108499999999999958e-02 5.710000000000000015e-04
2.052499999999999880e-01 -3.789219999999999811e-01 2.640100000000000086e-02 5.749999999999999903e-04
2.052499999999999880e-01 -3.473450000000000149e-01 3.311299999999999660e-02 5.739999999999999660e-04
2.052499999999999880e-01 -3.157690000000000219e-01 4.179100000000000176e-02 5.820000000000000520e-04
2.052499999999999880e-01 -2.841920000000000002e-01 5.292100000000000276e-02 5.829999999999999679e-04
2.052499999999999880e-01 -2.526149999999999785e-01 6.754999999999999893e-02 5.890000000000000053e-04
2.052499999999999880e-01 -2.210380000000000122e-01 8.595800000000000662e-02 6.199999999999999999e-04
2.052499999999999880e-01 -1.894609999999999905e-01 1.080900000000000055e-01 6.489999999999999459e-04
2.052499999999999880e-01 -1.578839999999999966e-01 1.348090000000000122e-01 7.010000000000000172e-04
2.052499999999999880e-01 -1.263070000000000026e-01 1.654909999999999992e-01 7.479999999999999670e-04
2.052499999999999880e-01 -9.473099999999999576e-02 1.981610000000000038e-01 7.910000000000000364e-04
2.052499999999999880e-01 -6.315400000000000180e-02 2.289090000000000014e-01 8.350000000000000217e-04
2.052499999999999880e-01 -3.157700000000000090e-02 2.510330000000000061e-01 8.840000000000000201e-04
2.052499999999999880e-01 0.000000000000000000e+00 2.592709999999999737e-01 9.129999999999999661e-04
2.052499999999999880e-01 3.157700000000000090e-02 2.510330000000000061e-01 8.840000000000000201e-04
2.052499999999999880e-01 6.315400000000000180e-02 2.289090000000000014e-01 8.350000000000000217e-04
2.052499999999999880e-01 9.473099999999999576e-02 1.981610000000000038e-01 7.910000000000000364e-04
2.052499999999999880e-01 1.263070000000000026e-01 1.654909999999999992e-01 7.479999999999999670e-04
2.052499999999999880e-01 1.578839999999999966e-01 1.348090000000000122e-01 7.010000000000000172e-04
2.052499999999999880e-01 1.894609999999999905e-01 1.080900000000000055e-01 6.489999999999999459e-04
2.052499999999999880e-01 2.210380000000000122e-01 8.595800000000000662e-02 6.199999999999999999e-04
2.052499999999999880e-01 2.526149999999999785e-01 6.754999999999999893e-02 5.890000000000000053e-04
2.052499999999999880e-01 2.841920000000000002e-01 5.292100000000000276e-02 5.829999999999999679e-04
2.052499999999999880e-01 3.157690000000000219e-01 4.179100000000000176e-02 5.820000000000000520e-04
2.052499999999999880e-01 3.473450000000000149e-01 3.311299999999999660e-02 5.739999999999999660e-04
2.052499999999999880e-01 3.789219999999999811e-01 2.640100000000000086e-02 5.749999999999999903e-04
2.052499999999999880e-01 4.104990000000000028e-01 2.108499999999999958e-02 5.710000000000000015e-04
2.052499999999999880e-01 4.420760000000000245e-01 1.665600000000000067e-02 5.689999999999999529e-04
2.052499999999999880e-01 4.736529999999999907e-01 1.325999999999999922e-02 5.659999999999999884e-04
2.052499999999999880e-01 5.052299999999999569e-01 1.022200000000000018e-02 5.680000000000000370e-04
2.052499999999999880e-01 5.368060000000000054e-01 7.927000000000000018e-03 5.730000000000000501e-04
2.052499999999999880e-01 5.683829999999999716e-01 6.229000000000000162e-03 5.689999999999999529e-04
2.052499999999999880e-01 5.999600000000000488e-01 5.237000000000000335e-03 5.640000000000000482e-04
2.052499999999999880e-01 6.315370000000000150e-01 4.120999999999999663e-03 5.680000000000000370e-04
2.052499999999999880e-01 6.631139999999999812e-01 3.167999999999999809e-03 5.619999999999999996e-04
2.052499999999999880e-01 6.946909999999999474e-01 2.763999999999999964e-03 5.599999999999999509e-04
2.052499999999999880e-01 7.262680000000000247e-01 2.481999999999999831e-03 5.540000000000000219e-04
2.052499999999999880e-01 7.578439999999999621e-01 2.367999999999999879e-03 5.400000000000000069e-04
2.368260000000000087e-01 -7.578439999999999621e-01 2.714999999999999965e-03 5.450000000000000200e-04
2.368260000000000087e-01 -7.262680000000000247e-01 2.844999999999999873e-03 5.559999999999999621e-04
2.368260000000000087e-01 -6.946909999999999474e-01 3.024000000000000212e-03 5.659999999999999884e-04
2.368260000000000087e-01 -6.631139999999999812e-01 3.811999999999999850e-03 5.739999999999999660e-04
2.368260000000000087e-01 -6.315370000000000150e-01 4.701999999999999583e-03 5.720000000000000258e-04
2.368260000000000087e-01 -5.999600000000000488e-01 5.814999999999999857e-03 5.689999999999999529e-04
2.368260000000000087e-01 -5.683829999999999716e-01 6.991999999999999951e-03 5.749999999999999903e-04
2.368260000000000087e-01 -5.368060000000000054e-01 8.342000000000000456e-03 5.789999999999999791e-04
2.368260000000000087e-01 -5.052299999999999569e-01 1.087399999999999999e-02 5.879999999999999810e-04
2.368260000000000087e-01 -4.736529999999999907e-01 1.354299999999999948e-02 5.929999999999999941e-04
2.368260000000000087e-01 -4.420760000000000245e-01 1.692700000000000107e-02 5.800000000000000034e-04
2.368260000000000087e-01 -4.104990000000000028e-01 2.137999999999999970e-02 5.710000000000000015e-04
2.368260000000000087e-01 -3.789219999999999811e-01 2.679899999999999990e-02 5.710000000000000015e-04
2.368260000000000087e-01 -3.473450000000000149e-01 3.368299999999999766e-02 5.770000000000000389e-04
2.368260000000000087e-01 -3.157690000000000219e-01 4.222100000000000158e-02 5.900000000000000296e-04
2.368260000000000087e-01 -2.841920000000000002e-01 5.313500000000000167e-02 5.990000000000000316e-04
2.368260000000000087e-01 -2.526149999999999785e-01 6.643000000000000294e-02 5.959999999999999586e-04
2.368260000000000087e-01 -2.210380000000000122e-01 8.253900000000000126e-02 6.199999999999999999e-04
2.368260000000000087e-01 -1.894609999999999905e-01 1.015400000000000053e-01 6.560000000000000076e-04
2.368260000000000087e-01 -1.578839999999999966e-01 1.231690000000000007e-01 6.960000000000000041e-04
2.368260000000000087e-01 -1.263070000000000026e-01 1.466250000000000053e-01 7.360000000000000006e-04
2.368260000000000087e-01 -9.473099999999999576e-02 1.701419999999999877e-01 7.780000000000000457e-04
2.368260000000000087e-01 -6.315400000000000180e-02 1.905660000000000132e-01 8.300000000000000086e-04
2.368260000000000087e-01 -3.157700000000000090e-02 2.049249999999999960e-01 8.840000000000000201e-04
2.368260000000000087e-01 0.000000000000000000e+00 2.099969999999999892e-01 9.070000000000000371e-04
2.368260000000000087e-01 3.157700000000000090e-02 2.049249999999999960e-01 8.840000000000000201e-04
2.368260000000000087e-01 6.315400000000000180e-02 1.905660000000000132e-01 8.300000000000000086e-04
2.368260000000000087e-01 9.473099999999999576e-02 1.701419999999999877e-01 7.780000000000000457e-04
2.368260000000000087e-01 1.263070000000000026e-01 1.466250000000000053e-01 7.360000000000000006e-04
2.368260000000000087e-01 1.578839999999999966e-01 1.231690000000000007e-01 6.960000000000000041e-04
2.368260000000000087e-01 1.894609999999999905e-01 1.015400000000000053e-01 6.560000000000000076e-04
2.368260000000000087e-01 2.210380000000000122e-01 8.253900000000000126e-02 6.199999999999999999e-04
2.368260000000000087e-01 2.526149999999999785e-01 6.643000000000000294e-02 5.959999999999999586e-04
2.368260000000000087e-01 2.841920000000000002e-01 5.313500000000000167e-02 5.990000000000000316e-04
2.368260000000000087e-01 3.157690000000000219e-01 4.222100000000000158e-02 5.900000000000000296e-04
2.368260000000000087e-01 3.473450000000000149e-01 3.368299999999999766e-02 5.770000000000000389e-04
2.368260000000000087e-01 3.789219999999999811e-01 2.679899999999999990e-02 5.710000000000000015e-04
2.368260000000000087e-01 4.104990000000000028e-01 2.137999999999999970e-02 5.710000000000000015e-04
2.368260000000000087e-01 4.420760000000000245e-01 1.692700000000000107e-02 5.800000000000000034e-04
2.368260000000000087e-01 4.736529999999999907e-01 1.354299999999999948e-02 5.929999999999999941e-04
2.368260000000000087e-01 5.052299999999999569e-01 1.087399999999999999e-02 5.879999999999999810e-04
2.368260000000000087e-01 5.368060000000000054e-01 8.342000000000000456e-03 5.789999999999999791e-04
2.368260000000000087e-01 5.683829999999999716e-01 6.991999999999999951e-03 5.749999999999999903e-04
2.368260000000000087e-01 5.999600000000000488e-01 5.814999999999999857e-03 5.689999999999999529e-04
2.368260000000000087e-01 6.315370000000000150e-01 4.701999999999999583e-03 5.720000000000000258e-04
2.368260000000000087e-01 6.631139999999999812e-01 3.811999999999999850e-03 5.739999999999999660e-04
2.368260000000000087e-01 6.946909999999999474e-01 3.024000000000000212e-03 5.659999999999999884e-04
2.368260000000000087e-01 7.262680000000000247e-01 2.844999999999999873e-03 5.559999999999999621e-04
2.368260000000000087e-01 7.578439999999999621e-01 2.714999999999999965e-03 5.450000000000000200e-04
2.684030000000000027e-01 -7.578439999999999621e-01 2.554999999999999979e-03 5.590000000000000351e-04
2.684030000000000027e-01 -7.262680000000000247e-01 2.628000000000000128e-03 5.479999999999999845e-04
2.684030000000000027e-01 -6.946909999999999474e-01 2.944000000000000002e-03 5.500000000000000331e-04
2.684030000000000027e-01 -6.631139999999999812e-01 3.390999999999999917e-03 5.519999999999999733e-04
2.684030000000000027e-01 -6.315370000000000150e-01 4.433999999999999574e-03 5.649999999999999641e-04
2.684030000000000027e-01 -5.999600000000000488e-01 5.614000000000000067e-03 5.699999999999999772e-04
2.684030000000000027e-01 -5.683829999999999716e-01 7.122999999999999991e-03 5.720000000000000258e-04
2.684030000000000027e-01 -5.368060000000000054e-01 8.812999999999999653e-03 5.739999999999999660e-04
2.684030000000000027e-01 -5.052299999999999569e-01 1.102099999999999955e-02 5.739999999999999660e-04
2.684030000000000027e-01 -4.736529999999999907e-01 1.358600000000000085e-02 5.779999999999999548e-04
2.684030000000000027e-01 -4.420760000000000245e-01 1.679100000000000037e-02 5.779999999999999548e-04
2.684030000000000027e-01 -4.104990000000000028e-01 2.077899999999999886e-02 5.829999999999999679e-04
2.684030000000000027e-01 -3.789219999999999811e-01 2.629799999999999846e-02 5.869999999999999567e-04
2.684030000000000027e-01 -3.473450000000000149e-01 3.323199999999999765e-02 5.839999999999999922e-04
2.684030000000000027e-01 -3.157690000000000219e-01 4.180699999999999694e-02 5.900000000000000296e-04
2.684030000000000027e-01 -2.841920000000000002e-01 5.233600000000000058e-02 5.919999999999999698e-04
2.684030000000000027e-01 -2.526149999999999785e-01 6.473600000000000187e-02 5.999999999999999474e-04
2.684030000000000027e-01 -2.210380000000000122e-01 7.949399999999999522e-02 6.319999999999999663e-04
2.684030000000000027e-01 -1.894609999999999905e-01 9.590799999999999326e-02 6.629999999999999609e-04
2.684030000000000027e-01 -1.578839999999999966e-01 1.139430000000000026e-01 7.100000000000000191e-04
2.684030000000000027e-01 -1.263070000000000026e-01 1.326330000000000009e-01 7.479999999999999670e-04
2.684030000000000027e-01 -9.473099999999999576e-02 1.503430000000000044e-01 7.860000000000000233e-04
2.684030000000000027e-01 -6.315400000000000180e-02 1.651269999999999960e-01 8.409999999999999507e-04
2.684030000000000027e-01 -3.157700000000000090e-02 1.752610000000000001e-01 8.790000000000000070e-04
2.684030000000000027e-01 0.000000000000000000e+00 1.786520000000000052e-01 9.020000000000000240e-04
2.684030000000000027e-01 3.157700000000000090e-02 1.752610000000000001e-01 8.790000000000000070e-04
2.684030000000000027e-01 6.315400000000000180e-02 1.651269999999999960e-01 8.409999999999999507e-04
2.684030000000000027e-01 9.473099999999999576e-02 1.503430000000000044e-01 7.860000000000000233e-04
2.684030000000000027e-01 1.263070000000000026e-01 1.326330000000000009e-01 7.479999999999999670e-04
2.684030000000000027e-01 1.578839999999999966e-01 1.139430000000000026e-01 7.100000000000000191e-04
2.684030000000000027e-01 1.894609999999999905e-01 9.590799999999999326e-02 6.629999999999999609e-04
2.684030000000000027e-01 2.210380000000000122e-01 7.949399999999999522e-02 6.319999999999999663e-04
2.684030000000000027e-01 2.526149999999999785e-01 6.473600000000000187e-02 5.999999999999999474e-04
2.684030000000000027e-01 2.841920000000000002e-01 5.233600000000000058e-02 5.919999999999999698e-04
2.684030000000000027e-01 3.157690000000000219e-01 4.180699999999999694e-02 5.900000000000000296e-04
2.684030000000000027e-01 3.473450000000000149e-01 3.323199999999999765e-02 5.839999999999999922e-04
2.684030000000000027e-01 3.789219999999999811e-01 2.629799999999999846e-02 5.869999999999999567e-04
2.684030000000000027e-01 4.104990000000000028e-01 2.077899999999999886e-02 5.829999999999999679e-04
2.684030000000000027e-01 4.420760000000000245e-01 1.679100000000000037e-02 5.779999999999999548e-04
2.684030000000000027e-01 4.736529999999999907e-01 1.358600000000000085e-02 5.779999999999999548e-04
2.684030000000000027e-01 5.052299999999999569e-01 1.102099999999999955e-02 5.739999999999999660e-04
2.684030000000000027e-01 5.368060000000000054e-01 8.812999999999999653e-03 5.739999999999999660e-04
2.684030000000000027e-01 5.683829999999999716e-01 7.122999999999999991e-03 5.720000000000000258e-04
2.684030000000000027e-01 5.999600000000000488e-01 5.614000000000000067e-03 5.699999999999999772e-04
2.684030000000000027e-01 6.315370000000000150e-01 4.433999999999999574e-03 5.649999999999999641e-04
2.684030000000000027e-01 6.631139999999999812e-01 3.390999999999999917e-03 5.519999999999999733e-04
2.684030000000000027e-01 6.946909999999999474e-01 2.944000000000000002e-03 5.500000000000000331e-04
2.684030000000000027e-01 7.262680000000000247e-01 2.628000000000000128e-03 5.479999999999999845e-04
2.684030000000000027e-01 7.578439999999999621e-01 2.554999999999999979e-03 5.590000000000000351e-04
2.999800000000000244e-01 -7.578439999999999621e-01 2.239999999999999804e-03 5.559999999999999621e-04
2.999800000000000244e-01 -7.262680000000000247e-01 2.484000000000000097e-03 5.450000000000000200e-04
2.999800000000000244e-01 -6.946909999999999474e-01 3.105999999999999820e-03 5.509999999999999490e-04
2.999800000000000244e-01 -6.631139999999999812e-01 3.957999999999999713e-03 5.490000000000000088e-04
2.999800000000000244e-01 -6.315370000000000150e-01 4.795999999999999916e-03 5.509999999999999490e-04
2.999800000000000244e-01 -5.999600000000000488e-01 5.986000000000000001e-03 5.609999999999999752e-04
2.999800000000000244e-01 -5.683829999999999716e-01 7.485999999999999599e-03 5.569999999999999864e-04
2.999800000000000244e-01 -5.368060000000000054e-01 9.249999999999999542e-03 5.730000000000000501e-04
2.999800000000000244e-01 -5.052299999999999569e-01 1.112499999999999947e-02 5.680000000000000370e-04
2.999800000000000244e-01 -4.736529999999999907e-01 1.374099999999999974e-02 5.720000000000000258e-04
2.999800000000000244e-01 -4.420760000000000245e-01 1.707499999999999990e-02 5.739999999999999660e-04
2.999800000000000244e-01 -4.104990000000000028e-01 2.098300000000000165e-02 5.839999999999999922e-04
2.999800000000000244e-01 -3.789219999999999811e-01 2.608299999999999855e-02 5.910000000000000539e-04
2.999800000000000244e-01 -3.473450000000000149e-01 3.268299999999999678e-02 5.950000000000000427e-04
2.999800000000000244e-01 -3.157690000000000219e-01 4.106300000000000228e-02 5.950000000000000427e-04
2.999800000000000244e-01 -2.841920000000000002e-01 5.143600000000000255e-02 6.059999999999999849e-04
2.999800000000000244e-01 -2.526149999999999785e-01 6.308700000000000419e-02 6.089999999999999494e-04
2.999800000000000244e-01 -2.210380000000000122e-01 7.665199999999999791e-02 6.269999999999999532e-04
2.999800000000000244e-01 -1.894609999999999905e-01 9.167500000000000648e-02 6.610000000000000207e-04
2.999800000000000244e-01 -1.578839999999999966e-01 1.073029999999999956e-01 6.870000000000000022e-04
2.999800000000000244e-01 -1.263070000000000026e-01 1.231379999999999975e-01 7.339999999999999520e-04
2.999800000000000244e-01 -9.473099999999999576e-02 1.378070000000000128e-01 7.720000000000000083e-04
2.999800000000000244e-01 -6.315400000000000180e-02 1.498029999999999917e-01 8.419999999999999750e-04
2.999800000000000244e-01 -3.157700000000000090e-02 1.578219999999999901e-01 8.949999999999999623e-04
2.999800000000000244e-01 0.000000000000000000e+00 1.608159999999999867e-01 9.309999999999999699e-04
2.999800000000000244e-01 3.157700000000000090e-02 1.578219999999999901e-01 8.949999999999999623e-04
2.999800000000000244e-01 6.315400000000000180e-02 1.498029999999999917e-01 8.419999999999999750e-04
2.999800000000000244e-01 9.473099999999999576e-02 1.378070000000000128e-01 7.720000000000000083e-04
2.999800000000000244e-01 1.263070000000000026e-01 1.231379999999999975e-01 7.339999999999999520e-04
2.999800000000000244e-01 1.578839999999999966e-01 1.073029999999999956e-01 6.870000000000000022e-04
2.999800000000000244e-01 1.894609999999999905e-01 9.167500000000000648e-02 6.610000000000000207e-04
2.999800000000000244e-01 2.210380000000000122e-01 7.665199999999999791e-02 6.269999999999999532e-04
2.999800000000000244e-01 2.526149999999999785e-01 6.308700000000000419e-02 6.089999999999999494e-04
2.999800000000000244e-01 2.841920000000000002e-01 5.143600000000000255e-02 6.059999999999999849e-04
2.999800000000000244e-01 3.157690000000000219e-01 4.106300000000000228e-02 5.950000000000000427e-04
2.999800000000000244e-01 3.473450000000000149e-01 3.268299999999999678e-02 5.950000000000000427e-04
2.999800000000000244e-01 3.789219999999999811e-01 2.608299999999999855e-02 5.910000000000000539e-04
2.999800000000000244e-01 4.104990000000000028e-01 2.098300000000000165e-02 5.839999999999999922e-04
2.999800000000000244e-01 4.420760000000000245e-01 1.707499999999999990e-02 5.739999999999999660e-04
2.999800000000000244e-01 4.736529999999999907e-01 1.374099999999999974e-02 5.720000000000000258e-04
2.999800000000000244e-01 5.052299999999999569e-01 1.112499999999999947e-02 5.680000000000000370e-04
2.999800000000000244e-01 5.368060000000000054e-01 9.249999999999999542e-03 5.730000000000000501e-04
2.999800000000000244e-01 5.683829999999999716e-01 7.485999999999999599e-03 5.569999999999999864e-04
2.999800000000000244e-01 5.999600000000000488e-01 5.986000000000000001e-03 5.609999999999999752e-04
2.999800000000000244e-01 6.315370000000000150e-01 4.795999999999999916e-03 5.509999999999999490e-04
2.999800000000000244e-01 6.631139999999999812e-01 3.957999999999999713e-03 5.490000000000000088e-04
2.999800000000000244e-01 6.946909999999999474e-01 3.105999999999999820e-03 5.509999999999999490e-04
2.999800000000000244e-01 7.262680000000000247e-01 2.484000000000000097e-03 5.450000000000000200e-04
2.999800000000000244e-01 7.578439999999999621e-01 2.239999999999999804e-03 5.559999999999999621e-04
3.315569999999999906e-01 -7.578439999999999621e-01 1.358999999999999965e-03 5.450000000000000200e-04
3.315569999999999906e-01 -7.262680000000000247e-01 1.887000000000000005e-03 5.389999999999999826e-04
3.315569999999999906e-01 -6.946909999999999474e-01 2.794000000000000043e-03 5.389999999999999826e-04
3.315569999999999906e-01 -6.631139999999999812e-01 3.661000000000000192e-03 5.500000000000000331e-04
3.315569999999999906e-01 -6.315370000000000150e-01 4.862000000000000002e-03 5.569999999999999864e-04
3.315569999999999906e-01 -5.999600000000000488e-01 6.157000000000000146e-03 5.649999999999999641e-04
3.315569999999999906e-01 -5.683829999999999716e-01 7.460999999999999750e-03 5.609999999999999752e-04
3.315569999999999906e-01 -5.368060000000000054e-01 9.456000000000000863e-03 5.630000000000000239e-04
3.315569999999999906e-01 -5.052299999999999569e-01 1.146299999999999923e-02 5.619999999999999996e-04
3.315569999999999906e-01 -4.736529999999999907e-01 1.427199999999999996e-02 5.590000000000000351e-04
3.315569999999999906e-01 -4.420760000000000245e-01 1.722299999999999873e-02 5.649999999999999641e-04
3.315569999999999906e-01 -4.104990000000000028e-01 2.108200000000000005e-02 5.739999999999999660e-04
3.315569999999999906e-01 -3.789219999999999811e-01 2.592099999999999960e-02 5.760000000000000146e-04
3.315569999999999906e-01 -3.473450000000000149e-01 3.240400000000000225e-02 5.850000000000000165e-04
3.315569999999999906e-01 -3.157690000000000219e-01 4.078500000000000181e-02 5.869999999999999567e-04
3.315569999999999906e-01 -2.841920000000000002e-01 5.029800000000000243e-02 6.089999999999999494e-04
3.315569999999999906e-01 -2.526149999999999785e-01 6.147199999999999886e-02 6.279999999999999775e-04
3.315569999999999906e-01 -2.210380000000000122e-01 7.418099999999999694e-02 6.530000000000000431e-04
3.315569999999999906e-01 -1.894609999999999905e-01 8.816899999999999737e-02 6.780000000000000002e-04
3.315569999999999906e-01 -1.578839999999999966e-01 1.028369999999999979e-01 7.050000000000000060e-04
3.315569999999999906e-01 -1.263070000000000026e-01 1.177350000000000063e-01 7.370000000000000249e-04
3.315569999999999906e-01 -9.473099999999999576e-02 1.313459999999999905e-01 7.730000000000000326e-04
3.315569999999999906e-01 -6.315400000000000180e-02 1.425180000000000058e-01 8.289999999999999843e-04
3.315569999999999906e-01 -3.157700000000000090e-02 1.499310000000000087e-01 8.869999999999999846e-04
3.315569999999999906e-01 0.000000000000000000e+00 1.526589999999999892e-01 9.300000000000000541e-04
3.315569999999999906e-01 3.157700000000000090e-02 1.499310000000000087e-01 8.869999999999999846e-04
3.315569999999999906e-01 6.315400000000000180e-02 1.425180000000000058e-01 8.289999999999999843e-04
3.315569999999999906e-01 9.473099999999999576e-02 1.313459999999999905e-01 7.730000000000000326e-04
3.315569999999999906e-01 1.263070000000000026e-01 1.177350000000000063e-01 7.370000000000000249e-04
3.315569999999999906e-01 1.578839999999999966e-01 1.028369999999999979e-01 7.050000000000000060e-04
3.315569999999999906e-01 1.894609999999999905e-01 8.816899999999999737e-02 6.780000000000000002e-04
3.315569999999999906e-01 2.210380000000000122e-01 7.418099999999999694e-02 6.530000000000000431e-04
3.315569999999999906e-01 2.526149999999999785e-01 6.147199999999999886e-02 6.279999999999999775e-04
3.315569999999999906e-01 2.841920000000000002e-01 5.029800000000000243e-02 6.089999999999999494e-04
3.315569999999999906e-01 3.157690000000000219e-01 4.078500000000000181e-02 5.869999999999999567e-04
3.315569999999999906e-01 3.473450000000000149e-01 3.240400000000000225e-02 5.850000000000000165e-04
3.315569999999999906e-01 3.789219999999999811e-01 2.592099999999999960e-02 5.760000000000000146e-04
3.315569999999999906e-01 4.104990000000000028e-01 2.108200000000000005e-02 5.739999999999999660e-04
3.315569999999999906e-01 4.420760000000000245e-01 1.722299999999999873e-02 5.649999999999999641e-04
3.315569999999999906e-01 4.736529999999999907e-01 1.427199999999999996e-02 5.590000000000000351e-04
3.315569999999999906e-01 5.052299999999999569e-01 1.146299999999999923e-02 5.619999999999999996e-04
3.315569999999999906e-01 5.368060000000000054e-01 9.456000000000000863e-03 5.630000000000000239e-04
3.315569999999999906e-01 5.683829999999999716e-01 7.460999999999999750e-03 5.609999999999999752e-04
3.315569999999999906e-01 5.999600000000000488e-01 6.157000000000000146e-03 5.649999999999999641e-04
3.315569999999999906e-01 6.315370000000000150e-01 4.862000000000000002e-03 5.569999999999999864e-04
3.315569999999999906e-01 6.631139999999999812e-01 3.661000000000000192e-03 5.500000000000000331e-04
3.315569999999999906e-01 6.946909999999999474e-01 2.794000000000000043e-03 5.389999999999999826e-04
3.315569999999999906e-01 7.262680000000000247e-01 1.887000000000000005e-03 5.389999999999999826e-04
3.315569999999999906e-01 7.578439999999999621e-01 1.358999999999999965e-03 5.450000000000000200e-04
3.631340000000000123e-01 -7.578439999999999621e-01 1.294000000000000011e-03 5.410000000000000312e-04
3.631340000000000123e-01 -7.262680000000000247e-01 1.479000000000000063e-03 5.370000000000000424e-04
3.631340000000000123e-01 -6.946909999999999474e-01 2.145999999999999904e-03 5.389999999999999826e-04
3.631340000000000123e-01 -6.631139999999999812e-01 3.171999999999999906e-03 5.519999999999999733e-04
3.631340000000000123e-01 -6.315370000000000150e-01 4.236000000000000182e-03 5.609999999999999752e-04
3.631340000000000123e-01 -5.999600000000000488e-01 5.743999999999999974e-03 5.699999999999999772e-04
3.631340000000000123e-01 -5.683829999999999716e-01 7.270999999999999686e-03 5.779999999999999548e-04
3.631340000000000123e-01 -5.368060000000000054e-01 9.268999999999999462e-03 5.680000000000000370e-04
3.631340000000000123e-01 -5.052299999999999569e-01 1.128799999999999942e-02 5.599999999999999509e-04
3.631340000000000123e-01 -4.736529999999999907e-01 1.385699999999999953e-02 5.469999999999999602e-04
3.631340000000000123e-01 -4.420760000000000245e-01 1.715600000000000111e-02 5.490000000000000088e-04
3.631340000000000123e-01 -4.104990000000000028e-01 2.119899999999999909e-02 5.619999999999999996e-04
3.631340000000000123e-01 -3.789219999999999811e-01 2.593700000000000172e-02 5.659999999999999884e-04
3.631340000000000123e-01 -3.473450000000000149e-01 3.219700000000000339e-02 5.770000000000000389e-04
3.631340000000000123e-01 -3.157690000000000219e-01 4.007800000000000251e-02 5.879999999999999810e-04
3.631340000000000123e-01 -2.841920000000000002e-01 4.907600000000000157e-02 5.999999999999999474e-04
3.631340000000000123e-01 -2.526149999999999785e-01 6.003300000000000303e-02 6.040000000000000447e-04
3.631340000000000123e-01 -2.210380000000000122e-01 7.232299999999999840e-02 6.239999999999999887e-04
3.631340000000000123e-01 -1.894609999999999905e-01 8.656200000000000006e-02 6.509999999999999945e-04
3.631340000000000123e-01 -1.578839999999999966e-01 1.013239999999999974e-01 6.800000000000000488e-04
3.631340000000000123e-01 -1.263070000000000026e-01 1.165309999999999957e-01 7.200000000000000453e-04
3.631340000000000123e-01 -9.473099999999999576e-02 1.307240000000000069e-01 7.649999999999999465e-04
3.631340000000000123e-01 -6.315400000000000180e-02 1.426890000000000103e-01 8.239999999999999712e-04
3.631340000000000123e-01 -3.157700000000000090e-02 1.505110000000000059e-01 8.819999999999999715e-04
3.631340000000000123e-01 0.000000000000000000e+00 1.533349999999999991e-01 9.240000000000000166e-04
3.631340000000000123e-01 3.157700000000000090e-02 1.505110000000000059e-01 8.819999999999999715e-04
3.631340000000000123e-01 6.315400000000000180e-02 1.426890000000000103e-01 8.239999999999999712e-04
3.631340000000000123e-01 9.473099999999999576e-02 1.307240000000000069e-01 7.649999999999999465e-04
3.631340000000000123e-01 1.263070000000000026e-01 1.165309999999999957e-01 7.200000000000000453e-04
3.631340000000000123e-01 1.578839999999999966e-01 1.013239999999999974e-01 6.800000000000000488e-04
3.631340000000000123e-01 1.894609999999999905e-01 8.656200000000000006e-02 6.509999999999999945e-04
3.631340000000000123e-01 2.210380000000000122e-01 7.232299999999999840e-02 6.239999999999999887e-04
3.631340000000000123e-01 2.526149999999999785e-01 6.003300000000000303e-02 6.040000000000000447e-04
3.631340000000000123e-01 2.841920000000000002e-01 4.907600000000000157e-02 5.999999999999999474e-04
3.631340000000000123e-01 3.157690000000000219e-01 4.007800000000000251e-02 5.879999999999999810e-04
3.631340000000000123e-01 3.473450000000000149e-01 3.219700000000000339e-02 5.770000000000000389e-04
3.631340000000000123e-01 3.789219999999999811e-01 2.593700000000000172e-02 5.659999999999999884e-04
3.631340000000000123e-01 4.104990000000000028e-01 2.119899999999999909e-02 5.619999999999999996e-04
3.631340000000000123e-01 4.420760000000000245e-01 1.715600000000000111e-02 5.490000000000000088e-04
3.631340000000000123e-01 4.736529999999999907e-01 1.385699999999999953e-02 5.469999999999999602e-04
3.631340000000000123e-01 5.052299999999999569e-01 1.128799999999999942e-02 5.599999999999999509e-04
3.631340000000000123e-01 5.368060000000000054e-01 9.268999999999999462e-03 5.680000000000000370e-04
3.631340000000000123e-01 5.683829999999999716e-01 7.270999999999999686e-03 5.779999999999999548e-04
3.631340000000000123e-01 5.999600000000000488e-01 5.743999999999999974e-03 5.699999999999999772e-04
3.631340000000000123e-01 6.315370000000000150e-01 4.236000000000000182e-03 5.609999999999999752e-04
3.631340000000000123e-01 6.631139999999999812e-01 3.171999999999999906e-03 5.519999999999999733e-04
3.631340000000000123e-01 6.946909999999999474e-01 2.145999999999999904e-03 5.389999999999999826e-04
3.631340000000000123e-01 7.262680000000000247e-01 1.479000000000000063e-03 5.370000000000000424e-04
3.631340000000000123e-01 7.578439999999999621e-01 1.294000000000000011e-03 5.410000000000000312e-04
3.947109999999999785e-01 -7.578439999999999621e-01 -7.990000000000000140e-04 4.889999999999999599e-04
3.947109999999999785e-01 -7.262680000000000247e-01 1.015000000000000060e-03 5.310000000000000050e-04
3.947109999999999785e-01 -6.946909999999999474e-01 1.431999999999999896e-03 5.360000000000000181e-04
3.947109999999999785e-01 -6.631139999999999812e-01 2.096000000000000207e-03 5.410000000000000312e-04
3.947109999999999785e-01 -6.315370000000000150e-01 3.282000000000000195e-03 5.460000000000000443e-04
3.947109999999999785e-01 -5.999600000000000488e-01 4.824000000000000163e-03 5.529999999999999976e-04
3.947109999999999785e-01 -5.683829999999999716e-01 6.440000000000000412e-03 5.599999999999999509e-04
3.947109999999999785e-01 -5.368060000000000054e-01 8.385999999999999358e-03 5.599999999999999509e-04
3.947109999999999785e-01 -5.052299999999999569e-01 1.068900000000000058e-02 5.500000000000000331e-04
3.947109999999999785e-01 -4.736529999999999907e-01 1.335599999999999982e-02 5.490000000000000088e-04
3.947109999999999785e-01 -4.420760000000000245e-01 1.653900000000000162e-02 5.479999999999999845e-04
3.947109999999999785e-01 -4.104990000000000028e-01 2.059199999999999919e-02 5.460000000000000443e-04
3.947109999999999785e-01 -3.789219999999999811e-01 2.561300000000000035e-02 5.550000000000000462e-04
3.947109999999999785e-01 -3.473450000000000149e-01 3.168100000000000083e-02 5.850000000000000165e-04
3.947109999999999785e-01 -3.157690000000000219e-01 3.910899999999999793e-02 6.080000000000000335e-04
3.947109999999999785e-01 -2.841920000000000002e-01 4.799400000000000194e-02 6.089999999999999494e-04
3.947109999999999785e-01 -2.526149999999999785e-01 5.859700000000000325e-02 6.120000000000000223e-04
3.947109999999999785e-01 -2.210380000000000122e-01 7.114399999999999891e-02 6.199999999999999999e-04
3.947109999999999785e-01 -1.894609999999999905e-01 8.572799999999999865e-02 6.480000000000000300e-04
3.947109999999999785e-01 -1.578839999999999966e-01 1.018700000000000022e-01 6.899999999999999667e-04
3.947109999999999785e-01 -1.263070000000000026e-01 1.188730000000000064e-01 7.380000000000000492e-04
3.947109999999999785e-01 -9.473099999999999576e-02 1.355949999999999933e-01 7.780000000000000457e-04
3.947109999999999785e-01 -6.315400000000000180e-02 1.498950000000000005e-01 8.210000000000000067e-04
3.947109999999999785e-01 -3.157700000000000090e-02 1.595699999999999896e-01 8.589999999999999546e-04
3.947109999999999785e-01 0.000000000000000000e+00 1.630270000000000052e-01 8.829999999999999958e-04
3.947109999999999785e-01 3.157700000000000090e-02 1.595699999999999896e-01 8.589999999999999546e-04
3.947109999999999785e-01 6.315400000000000180e-02 1.498950000000000005e-01 8.210000000000000067e-04
3.947109999999999785e-01 9.473099999999999576e-02 1.355949999999999933e-01 7.780000000000000457e-04
3.947109999999999785e-01 1.263070000000000026e-01 1.188730000000000064e-01 7.380000000000000492e-04
3.947109999999999785e-01 1.578839999999999966e-01 1.018700000000000022e-01 6.899999999999999667e-04
3.947109999999999785e-01 1.894609999999999905e-01 8.572799999999999865e-02 6.480000000000000300e-04
3.947109999999999785e-01 2.210380000000000122e-01 7.114399999999999891e-02 6.199999999999999999e-04
3.947109999999999785e-01 2.526149999999999785e-01 5.859700000000000325e-02 6.120000000000000223e-04
3.947109999999999785e-01 2.841920000000000002e-01 4.799400000000000194e-02 6.089999999999999494e-04
3.947109999999999785e-01 3.157690000000000219e-01 3.910899999999999793e-02 6.080000000000000335e-04
3.947109999999999785e-01 3.473450000000000149e-01 3.168100000000000083e-02 5.850000000000000165e-04
3.947109999999999785e-01 3.789219999999999811e-01 2.561300000000000035e-02 5.550000000000000462e-04
3.947109999999999785e-01 4.104990000000000028e-01 2.059199999999999919e-02 5.460000000000000443e-04
3.947109999999999785e-01 4.420760000000000245e-01 1.653900000000000162e-02 5.479999999999999845e-04
3.947109999999999785e-01 4.736529999999999907e-01 1.335599999999999982e-02 5.490000000000000088e-04
3.947109999999999785e-01 5.052299999999999569e-01 1.068900000000000058e-02 5.500000000000000331e-04
3.947109999999999785e-01 5.368060000000000054e-01 8.385999999999999358e-03 5.599999999999999509e-04
3.947109999999999785e-01 5.683829999999999716e-01 6.440000000000000412e-03 5.599999999999999509e-04
3.947109999999999785e-01 5.999600000000000488e-01 4.824000000000000163e-03 5.529999999999999976e-04
3.947109999999999785e-01 6.315370000000000150e-01 3.282000000000000195e-03 5.460000000000000443e-04
3.947109999999999785e-01 6.631139999999999812e-01 2.096000000000000207e-03 5.410000000000000312e-04
3.947109999999999785e-01 6.946909999999999474e-01 1.431999999999999896e-03 5.360000000000000181e-04
3.947109999999999785e-01 7.262680000000000247e-01 1.015000000000000060e-03 5.310000000000000050e-04
3.947109999999999785e-01 7.578439999999999621e-01 -7.990000000000000140e-04 4.889999999999999599e-04
4.262880000000000003e-01 -7.578439999999999621e-01 1.255000000000000039e-03 5.389999999999999826e-04
4.262880000000000003e-01 -7.262680000000000247e-01 1.606999999999999922e-03 5.410000000000000312e-04
4.262880000000000003e-01 -6.946909999999999474e-01 1.858000000000000059e-03 5.429999999999999714e-04
4.262880000000000003e-01 -6.631139999999999812e-01 2.252000000000000095e-03 5.339999999999999695e-04
4.262880000000000003e-01 -6.315370000000000150e-01 3.092000000000000130e-03 5.379999999999999583e-04
4.262880000000000003e-01 -5.999600000000000488e-01 4.289000000000000278e-03 5.490000000000000088e-04
4.262880000000000003e-01 -5.683829999999999716e-01 5.684999999999999949e-03 5.529999999999999976e-04
4.262880000000000003e-01 -5.368060000000000054e-01 7.662000000000000408e-03 5.490000000000000088e-04
4.262880000000000003e-01 -5.052299999999999569e-01 9.945999999999999980e-03 5.490000000000000088e-04
4.262880000000000003e-01 -4.736529999999999907e-01 1.251799999999999961e-02 5.519999999999999733e-04
4.262880000000000003e-01 -4.420760000000000245e-01 1.557099999999999977e-02 5.429999999999999714e-04
4.262880000000000003e-01 -4.104990000000000028e-01 1.931300000000000031e-02 5.540000000000000219e-04
4.262880000000000003e-01 -3.789219999999999811e-01 2.372700000000000156e-02 5.659999999999999884e-04
4.262880000000000003e-01 -3.473450000000000149e-01 2.942300000000000124e-02 5.879999999999999810e-04
4.262880000000000003e-01 -3.157690000000000219e-01 3.649700000000000166e-02 5.969999999999999829e-04
4.262880000000000003e-01 -2.841920000000000002e-01 4.542899999999999716e-02 6.059999999999999849e-04
4.262880000000000003e-01 -2.526149999999999785e-01 5.666000000000000203e-02 6.070000000000000092e-04
4.262880000000000003e-01 -2.210380000000000122e-01 7.006900000000000628e-02 6.179999999999999513e-04
4.262880000000000003e-01 -1.894609999999999905e-01 8.628500000000000059e-02 6.470000000000000057e-04
4.262880000000000003e-01 -1.578839999999999966e-01 1.046389999999999959e-01 6.819999999999999890e-04
4.262880000000000003e-01 -1.263070000000000026e-01 1.251309999999999922e-01 7.140000000000000079e-04
4.262880000000000003e-01 -9.473099999999999576e-02 1.460869999999999946e-01 7.659999999999999708e-04
4.262880000000000003e-01 -6.315400000000000180e-02 1.653209999999999957e-01 8.180000000000000422e-04
4.262880000000000003e-01 -3.157700000000000090e-02 1.789769999999999972e-01 8.700000000000000051e-04
4.262880000000000003e-01 0.000000000000000000e+00 1.841520000000000101e-01 8.840000000000000201e-04
4.262880000000000003e-01 3.157700000000000090e-02 1.789769999999999972e-01 8.700000000000000051e-04
4.262880000000000003e-01 6.315400000000000180e-02 1.653209999999999957e-01 8.180000000000000422e-04
4.262880000000000003e-01 9.473099999999999576e-02 1.460869999999999946e-01 7.659999999999999708e-04
4.262880000000000003e-01 1.263070000000000026e-01 1.251309999999999922e-01 7.140000000000000079e-04
4.262880000000000003e-01 1.578839999999999966e-01 1.046389999999999959e-01 6.819999999999999890e-04
4.262880000000000003e-01 1.894609999999999905e-01 8.628500000000000059e-02 6.470000000000000057e-04
4.262880000000000003e-01 2.210380000000000122e-01 7.006900000000000628e-02 6.179999999999999513e-04
4.262880000000000003e-01 2.526149999999999785e-01 5.666000000000000203e-02 6.070000000000000092e-04
4.262880000000000003e-01 2.841920000000000002e-01 4.542899999999999716e-02 6.059999999999999849e-04
4.262880000000000003e-01 3.157690000000000219e-01 3.649700000000000166e-02 5.969999999999999829e-04
4.262880000000000003e-01 3.473450000000000149e-01 2.942300000000000124e-02 5.879999999999999810e-04
4.262880000000000003e-01 3.789219999999999811e-01 2.372700000000000156e-02 5.659999999999999884e-04
4.262880000000000003e-01 4.104990000000000028e-01 1.931300000000000031e-02 5.540000000000000219e-04
4.262880000000000003e-01 4.420760000000000245e-01 1.557099999999999977e-02 5.429999999999999714e-04
4.262880000000000003e-01 4.736529999999999907e-01 1.251799999999999961e-02 5.519999999999999733e-04
4.262880000000000003e-01 5.052299999999999569e-01 9.945999999999999980e-03 5.490000000000000088e-04
4.262880000000000003e-01 5.368060000000000054e-01 7.662000000000000408e-03 5.490000000000000088e-04
4.262880000000000003e-01 5.683829999999999716e-01 5.684999999999999949e-03 5.529999999999999976e-04
4.262880000000000003e-01 5.999600000000000488e-01 4.289000000000000278e-03 5.490000000000000088e-04
4.262880000000000003e-01 6.315370000000000150e-01 3.092000000000000130e-03 5.379999999999999583e-04
4.262880000000000003e-01 6.631139999999999812e-01 2.252000000000000095e-03 5.339999999999999695e-04
4.262880000000000003e-01 6.946909999999999474e-01 1.858000000000000059e-03 5.429999999999999714e-04
4.262880000000000003e-01 7.262680000000000247e-01 1.606999999999999922e-03 5.410000000000000312e-04
4.262880000000000003e-01 7.578439999999999621e-01 1.255000000000000039e-03 5.389999999999999826e-04
4.578639999999999932e-01 -7.578439999999999621e-01 1.745000000000000023e-03 5.460000000000000443e-04
4.578639999999999932e-01 -7.262680000000000247e-01 2.115999999999999825e-03 5.509999999999999490e-04
4.578639999999999932e-01 -6.946909999999999474e-01 2.407999999999999984e-03 5.519999999999999733e-04
4.578639999999999932e-01 -6.631139999999999812e-01 2.680000000000000090e-03 5.469999999999999602e-04
4.578639999999999932e-01 -6.315370000000000150e-01 3.439000000000000216e-03 5.509999999999999490e-04
4.578639999999999932e-01 -5.999600000000000488e-01 4.433999999999999574e-03 5.519999999999999733e-04
4.578639999999999932e-01 -5.683829999999999716e-01 6.045000000000000026e-03 5.649999999999999641e-04
4.578639999999999932e-01 -5.368060000000000054e-01 7.309999999999999658e-03 5.649999999999999641e-04
4.578639999999999932e-01 -5.052299999999999569e-01 9.128999999999999962e-03 5.599999999999999509e-04
4.578639999999999932e-01 -4.736529999999999907e-01 1.131899999999999920e-02 5.519999999999999733e-04
4.578639999999999932e-01 -4.420760000000000245e-01 1.422600000000000080e-02 5.509999999999999490e-04
4.578639999999999932e-01 -4.104990000000000028e-01 1.763800000000000090e-02 5.550000000000000462e-04
4.578639999999999932e-01 -3.789219999999999811e-01 2.199299999999999866e-02 5.730000000000000501e-04
4.578639999999999932e-01 -3.473450000000000149e-01 2.742400000000000046e-02 5.890000000000000053e-04
4.578639999999999932e-01 -3.157690000000000219e-01 3.405299999999999994e-02 5.919999999999999698e-04
4.578639999999999932e-01 -2.841920000000000002e-01 4.286500000000000032e-02 5.990000000000000316e-04
4.578639999999999932e-01 -2.526149999999999785e-01 5.399999999999999939e-02 6.059999999999999849e-04
4.578639999999999932e-01 -2.210380000000000122e-01 6.808200000000000363e-02 6.199999999999999999e-04
4.578639999999999932e-01 -1.894609999999999905e-01 8.550900000000000167e-02 6.449999999999999570e-04
4.578639999999999932e-01 -1.578839999999999966e-01 1.074530000000000068e-01 6.859999999999999779e-04
4.578639999999999932e-01 -1.263070000000000026e-01 1.332990000000000008e-01 7.349999999999999763e-04
4.578639999999999932e-01 -9.473099999999999576e-02 1.624879999999999936e-01 7.810000000000000102e-04
4.578639999999999932e-01 -6.315400000000000180e-02 1.913219999999999921e-01 8.409999999999999507e-04
4.578639999999999932e-01 -3.157700000000000090e-02 2.129469999999999974e-01 9.020000000000000240e-04
4.578639999999999932e-01 0.000000000000000000e+00 2.212770000000000015e-01 9.269999999999999811e-04
4.578639999999999932e-01 3.157700000000000090e-02 2.129469999999999974e-01 9.020000000000000240e-04
4.578639999999999932e-01 6.315400000000000180e-02 1.913219999999999921e-01 8.409999999999999507e-04
4.578639999999999932e-01 9.473099999999999576e-02 1.624879999999999936e-01 7.810000000000000102e-04
4.578639999999999932e-01 1.263070000000000026e-01 1.332990000000000008e-01 7.349999999999999763e-04
4.578639999999999932e-01 1.578839999999999966e-01 1.074530000000000068e-01 6.859999999999999779e-04
4.578639999999999932e-01 1.894609999999999905e-01 8.550900000000000167e-02 6.449999999999999570e-04
4.578639999999999932e-01 2.210380000000000122e-01 6.808200000000000363e-02 6.199999999999999999e-04
4.578639999999999932e-01 2.526149999999999785e-01 5.399999999999999939e-02 6.059999999999999849e-04
4.578639999999999932e-01 2.841920000000000002e-01 4.286500000000000032e-02 5.990000000000000316e-04
4.578639999999999932e-01 3.157690000000000219e-01 3.405299999999999994e-02 5.919999999999999698e-04
4.578639999999999932e-01 3.473450000000000149e-01 2.742400000000000046e-02 5.890000000000000053e-04
4.578639999999999932e-01 3.789219999999999811e-01 2.199299999999999866e-02 5.730000000000000501e-04
4.578639999999999932e-01 4.104990000000000028e-01 1.763800000000000090e-02 5.550000000000000462e-04
4.578639999999999932e-01 4.420760000000000245e-01 1.422600000000000080e-02 5.509999999999999490e-04
4.578639999999999932e-01 4.736529999999999907e-01 1.131899999999999920e-02 5.519999999999999733e-04
4.578639999999999932e-01 5.052299999999999569e-01 9.128999999999999962e-03 5.599999999999999509e-04
4.578639999999999932e-01 5.368060000000000054e-01 7.309999999999999658e-03 5.649999999999999641e-04
4.578639999999999932e-01 5.683829999999999716e-01 6.045000000000000026e-03 5.649999999999999641e-04
4.578639999999999932e-01 5.999600000000000488e-01 4.433999999999999574e-03 5.519999999999999733e-04
4.578639999999999932e-01 6.315370000000000150e-01 3.439000000000000216e-03 5.509999999999999490e-04
4.578639999999999932e-01 6.631139999999999812e-01 2.680000000000000090e-03 5.469999999999999602e-04
4.578639999999999932e-01 6.946909999999999474e-01 2.407999999999999984e-03 5.519999999999999733e-04
4.578639999999999932e-01 7.262680000000000247e-01 2.115999999999999825e-03 5.509999999999999490e-04
4.578639999999999932e-01 7.578439999999999621e-01 1.745000000000000023e-03 5.460000000000000443e-04
4.894410000000000149e-01 -7.578439999999999621e-01 2.013000000000000032e-03 5.320000000000000293e-04
4.894410000000000149e-01 -7.262680000000000247e-01 2.560000000000000209e-03 5.410000000000000312e-04
4.894410000000000149e-01 -6.946909999999999474e-01 3.027999999999999876e-03 5.559999999999999621e-04
4.894410000000000149e-01 -6.631139999999999812e-01 3.446999999999999977e-03 5.630000000000000239e-04
4.894410000000000149e-01 -6.315370000000000150e-01 4.094000000000000417e-03 5.689999999999999529e-04
4.894410000000000149e-01 -5.999600000000000488e-01 4.798000000000000181e-03 5.550000000000000462e-04
4.894410000000000149e-01 -5.683829999999999716e-01 5.792000000000000273e-03 5.580000000000000107e-04
4.894410000000000149e-01 -5.368060000000000054e-01 6.954000000000000112e-03 5.569999999999999864e-04
4.894410000000000149e-01 -5.052299999999999569e-01 8.753999999999999629e-03 5.659999999999999884e-04
4.894410000000000149e-01 -4.736529999999999907e-01 1.053399999999999996e-02 5.680000000000000370e-04
4.894410000000000149e-01 -4.420760000000000245e-01 1.296800000000000036e-02 5.670000000000000127e-04
4.894410000000000149e-01 -4.104990000000000028e-01 1.604799999999999977e-02 5.590000000000000351e-04
4.894410000000000149e-01 -3.789219999999999811e-01 1.991499999999999868e-02 5.680000000000000370e-04
4.894410000000000149e-01 -3.473450000000000149e-01 2.466799999999999896e-02 5.659999999999999884e-04
4.894410000000000149e-01 -3.157690000000000219e-01 3.111900000000000083e-02 5.850000000000000165e-04
4.894410000000000149e-01 -2.841920000000000002e-01 3.980800000000000310e-02 5.879999999999999810e-04
4.894410000000000149e-01 -2.526149999999999785e-01 5.105099999999999916e-02 5.959999999999999586e-04
4.894410000000000149e-01 -2.210380000000000122e-01 6.548400000000000054e-02 6.229999999999999644e-04
4.894410000000000149e-01 -1.894609999999999905e-01 8.458200000000000440e-02 6.530000000000000431e-04
4.894410000000000149e-01 -1.578839999999999966e-01 1.102770000000000000e-01 6.870000000000000022e-04
4.894410000000000149e-01 -1.263070000000000026e-01 1.435780000000000112e-01 7.309999999999999875e-04
4.894410000000000149e-01 -9.473099999999999576e-02 1.852820000000000022e-01 8.019999999999999785e-04
4.894410000000000149e-01 -6.315400000000000180e-02 2.319469999999999865e-01 8.919999999999999978e-04
4.894410000000000149e-01 -3.157700000000000090e-02 2.702979999999999827e-01 9.859999999999998974e-04
4.894410000000000149e-01 0.000000000000000000e+00 2.864189999999999792e-01 1.041000000000000042e-03
4.894410000000000149e-01 3.157700000000000090e-02 2.702979999999999827e-01 9.859999999999998974e-04
4.894410000000000149e-01 6.315400000000000180e-02 2.319469999999999865e-01 8.919999999999999978e-04
4.894410000000000149e-01 9.473099999999999576e-02 1.852820000000000022e-01 8.019999999999999785e-04
4.894410000000000149e-01 1.263070000000000026e-01 1.435780000000000112e-01 7.309999999999999875e-04
4.894410000000000149e-01 1.578839999999999966e-01 1.102770000000000000e-01 6.870000000000000022e-04
4.894410000000000149e-01 1.894609999999999905e-01 8.458200000000000440e-02 6.530000000000000431e-04
4.894410000000000149e-01 2.210380000000000122e-01 6.548400000000000054e-02 6.229999999999999644e-04
4.894410000000000149e-01 2.526149999999999785e-01 5.105099999999999916e-02 5.959999999999999586e-04
4.894410000000000149e-01 2.841920000000000002e-01 3.980800000000000310e-02 5.879999999999999810e-04
4.894410000000000149e-01 3.157690000000000219e-01 3.111900000000000083e-02 5.850000000000000165e-04
4.894410000000000149e-01 3.473450000000000149e-01 2.466799999999999896e-02 5.659999999999999884e-04
4.894410000000000149e-01 3.789219999999999811e-01 1.991499999999999868e-02 5.680000000000000370e-04
4.894410000000000149e-01 4.104990000000000028e-01 1.604799999999999977e-02 5.590000000000000351e-04
4.894410000000000149e-01 4.420760000000000245e-01 1.296800000000000036e-02 5.670000000000000127e-04
4.894410000000000149e-01 4.736529999999999907e-01 1.053399999999999996e-02 5.680000000000000370e-04
4.894410000000000149e-01 5.052299999999999569e-01 8.753999999999999629e-03 5.659999999999999884e-04
4.894410000000000149e-01 5.368060000000000054e-01 6.954000000000000112e-03 5.569999999999999864e-04
4.894410000000000149e-01 5.683829999999999716e-01 5.792000000000000273e-03 5.580000000000000107e-04
4.894410000000000149e-01 5.999600000000000488e-01 4.798000000000000181e-03 5.550000000000000462e-04
4.894410000000000149e-01 6.315370000000000150e-01 4.094000000000000417e-03 5.689999999999999529e-04
4.894410000000000149e-01 6.631139999999999812e-01 3.446999999999999977e-03 5.630000000000000239e-04
4.894410000000000149e-01 6.946909999999999474e-01 3.027999999999999876e-03 5.559999999999999621e-04
4.894410000000000149e-01 7.262680000000000247e-01 2.560000000000000209e-03 5.410000000000000312e-04
4.894410000000000149e-01 7.578439999999999621e-01 2.013000000000000032e-03 5.320000000000000293e-04
5.210179999999999811e-01 -7.578439999999999621e-01 2.602999999999999845e-03 5.580000000000000107e-04
5.210179999999999811e-01 -7.262680000000000247e-01 3.180999999999999800e-03 5.749999999999999903e-04
5.210179999999999811e-01 -6.946909999999999474e-01 3.589000000000000176e-03 5.820000000000000520e-04
5.210179999999999811e-01 -6.631139999999999812e-01 3.926999999999999935e-03 5.689999999999999529e-04
5.210179999999999811e-01 -6.315370000000000150e-01 4.172000000000000361e-03 5.680000000000000370e-04
5.210179999999999811e-01 -5.999600000000000488e-01 4.677999999999999867e-03 5.619999999999999996e-04
5.210179999999999811e-01 -5.683829999999999716e-01 5.470000000000000036e-03 5.559999999999999621e-04
5.210179999999999811e-01 -5.368060000000000054e-01 6.429999999999999952e-03 5.630000000000000239e-04
5.210179999999999811e-01 -5.052299999999999569e-01 7.579999999999999932e-03 5.689999999999999529e-04
5.210179999999999811e-01 -4.736529999999999907e-01 9.024000000000000771e-03 5.810000000000000277e-04
5.210179999999999811e-01 -4.420760000000000245e-01 1.099400000000000030e-02 5.850000000000000165e-04
5.210179999999999811e-01 -4.104990000000000028e-01 1.363800000000000082e-02 5.689999999999999529e-04
5.210179999999999811e-01 -3.789219999999999811e-01 1.742199999999999999e-02 5.630000000000000239e-04
5.210179999999999811e-01 -3.473450000000000149e-01 2.200900000000000079e-02 5.590000000000000351e-04
5.210179999999999811e-01 -3.157690000000000219e-01 2.799000000000000099e-02 5.580000000000000107e-04
5.210179999999999811e-01 -2.841920000000000002e-01 3.572399999999999881e-02 5.630000000000000239e-04
5.210179999999999811e-01 -2.526149999999999785e-01 4.581500000000000156e-02 5.680000000000000370e-04
5.210179999999999811e-01 -2.210380000000000122e-01 5.990100000000000285e-02 5.890000000000000053e-04
5.210179999999999811e-01 -1.894609999999999905e-01 7.948099999999999610e-02 6.170000000000000354e-04
5.210179999999999811e-01 -1.578839999999999966e-01 1.078329999999999983e-01 6.729999999999999871e-04
5.210179999999999811e-01 -1.263070000000000026e-01 1.496959999999999957e-01 7.280000000000000230e-04
5.210179999999999811e-01 -9.473099999999999576e-02 2.107819999999999971e-01 8.390000000000000105e-04
5.210179999999999811e-01 -6.315400000000000180e-02 2.945160000000000000e-01 1.007999999999999998e-03
5.210179999999999811e-01 -3.157700000000000090e-02 3.664370000000000127e-01 1.152999999999999945e-03
5.210179999999999811e-01 0.000000000000000000e+00 4.045940000000000092e-01 1.260000000000000052e-03
5.210179999999999811e-01 3.157700000000000090e-02 3.664370000000000127e-01 1.152999999999999945e-03
5.210179999999999811e-01 6.315400000000000180e-02 2.945160000000000000e-01 1.007999999999999998e-03
5.210179999999999811e-01 9.473099999999999576e-02 2.107819999999999971e-01 8.390000000000000105e-04
5.210179999999999811e-01 1.263070000000000026e-01 1.496959999999999957e-01 7.280000000000000230e-04
5.210179999999999811e-01 1.578839999999999966e-01 1.078329999999999983e-01 6.729999999999999871e-04
5.210179999999999811e-01 1.894609999999999905e-01 7.948099999999999610e-02 6.170000000000000354e-04
5.210179999999999811e-01 2.210380000000000122e-01 5.990100000000000285e-02 5.890000000000000053e-04
5.210179999999999811e-01 2.526149999999999785e-01 4.581500000000000156e-02 5.680000000000000370e-04
5.210179999999999811e-01 2.841920000000000002e-01 3.572399999999999881e-02 5.630000000000000239e-04
5.210179999999999811e-01 3.157690000000000219e-01 2.799000000000000099e-02 5.580000000000000107e-04
5.210179999999999811e-01 3.473450000000000149e-01 2.200900000000000079e-02 5.590000000000000351e-04
5.210179999999999811e-01 3.789219999999999811e-01 1.742199999999999999e-02 5.630000000000000239e-04
5.210179999999999811e-01 4.104990000000000028e-01 1.363800000000000082e-02 5.689999999999999529e-04
5.210179999999999811e-01 4.420760000000000245e-01 1.099400000000000030e-02 5.850000000000000165e-04
5.210179999999999811e-01 4.736529999999999907e-01 9.024000000000000771e-03 5.810000000000000277e-04
5.210179999999999811e-01 5.052299999999999569e-01 7.579999999999999932e-03 5.689999999999999529e-04
5.210179999999999811e-01 5.368060000000000054e-01 6.429999999999999952e-03 5.630000000000000239e-04
5.210179999999999811e-01 5.683829999999999716e-01 5.470000000000000036e-03 5.559999999999999621e-04
5.210179999999999811e-01 5.999600000000000488e-01 4.677999999999999867e-03 5.619999999999999996e-04
5.210179999999999811e-01 6.315370000000000150e-01 4.172000000000000361e-03 5.680000000000000370e-04
5.210179999999999811e-01 6.631139999999999812e-01 3.926999999999999935e-03 5.689999999999999529e-04
5.210179999999999811e-01 6.946909999999999474e-01 3.589000000000000176e-03 5.820000000000000520e-04
5.210179999999999811e-01 7.262680000000000247e-01 3.180999999999999800e-03 5.749999999999999903e-04
5.210179999999999811e-01 7.578439999999999621e-01 2.602999999999999845e-03 5.580000000000000107e-04
5.525949999999999473e-01 -7.578439999999999621e-01 2.216999999999999787e-03 5.580000000000000107e-04
5.525949999999999473e-01 -7.262680000000000247e-01 2.674999999999999861e-03 5.670000000000000127e-04
5.525949999999999473e-01 -6.946909999999999474e-01 2.844000000000000174e-03 5.710000000000000015e-04
5.525949999999999473e-01 -6.631139999999999812e-01 3.331999999999999892e-03 5.730000000000000501e-04
5.525949999999999473e-01 -6.315370000000000150e-01 3.389000000000000085e-03 5.689999999999999529e-04
5.525949999999999473e-01 -5.999600000000000488e-01 3.942000000000000191e-03 5.590000000000000351e-04
5.525949999999999473e-01 -5.683829999999999716e-01 4.631999999999999833e-03 5.529999999999999976e-04
5.525949999999999473e-01 -5.368060000000000054e-01 5.529000000000000060e-03 5.509999999999999490e-04
5.525949999999999473e-01 -5.052299999999999569e-01 6.831000000000000266e-03 5.509999999999999490e-04
5.525949999999999473e-01 -4.736529999999999907e-01 8.397999999999999216e-03 5.609999999999999752e-04
5.525949999999999473e-01 -4.420760000000000245e-01 1.017500000000000002e-02 5.619999999999999996e-04
5.525949999999999473e-01 -4.104990000000000028e-01 1.234500000000000007e-02 5.680000000000000370e-04
5.525949999999999473e-01 -3.789219999999999811e-01 1.545799999999999952e-02 5.609999999999999752e-04
5.525949999999999473e-01 -3.473450000000000149e-01 1.935800000000000021e-02 5.540000000000000219e-04
5.525949999999999473e-01 -3.157690000000000219e-01 2.442499999999999880e-02 5.550000000000000462e-04
5.525949999999999473e-01 -2.841920000000000002e-01 3.100500000000000131e-02 5.419999999999999471e-04
5.525949999999999473e-01 -2.526149999999999785e-01 3.972500000000000336e-02 5.509999999999999490e-04
5.525949999999999473e-01 -2.210380000000000122e-01 5.198599999999999749e-02 5.580000000000000107e-04
5.525949999999999473e-01 -1.894609999999999905e-01 7.027999999999999525e-02 5.800000000000000034e-04
5.525949999999999473e-01 -1.578839999999999966e-01 9.834299999999999986e-02 6.210000000000000242e-04
5.525949999999999473e-01 -1.263070000000000026e-01 1.449489999999999945e-01 6.989999999999999686e-04
5.525949999999999473e-01 -9.473099999999999576e-02 2.280550000000000077e-01 8.509999999999999769e-04
5.525949999999999473e-01 -6.315400000000000180e-02 3.999119999999999897e-01 1.178000000000000011e-03
5.525949999999999473e-01 -3.157700000000000090e-02 5.405330000000000412e-01 1.461999999999999975e-03
5.525949999999999473e-01 0.000000000000000000e+00 6.737849999999999673e-01 1.763000000000000027e-03
5.525949999999999473e-01 3.157700000000000090e-02 5.405330000000000412e-01 1.461999999999999975e-03
5.525949999999999473e-01 6.315400000000000180e-02 3.999119999999999897e-01 1.178000000000000011e-03
5.525949999999999473e-01 9.473099999999999576e-02 2.280550000000000077e-01 8.509999999999999769e-04
5.525949999999999473e-01 1.263070000000000026e-01 1.449489999999999945e-01 6.989999999999999686e-04
5.525949999999999473e-01 1.578839999999999966e-01 9.834299999999999986e-02 6.210000000000000242e-04
5.525949999999999473e-01 1.894609999999999905e-01 7.027999999999999525e-02 5.800000000000000034e-04
5.525949999999999473e-01 2.210380000000000122e-01 5.198599999999999749e-02 5.580000000000000107e-04
5.525949999999999473e-01 2.526149999999999785e-01 3.972500000000000336e-02 5.509999999999999490e-04
5.525949999999999473e-01 2.841920000000000002e-01 3.100500000000000131e-02 5.419999999999999471e-04
5.525949999999999473e-01 3.157690000000000219e-01 2.442499999999999880e-02 5.550000000000000462e-04
5.525949999999999473e-01 3.473450000000000149e-01 1.935800000000000021e-02 5.540000000000000219e-04
5.525949999999999473e-01 3.789219999999999811e-01 1.545799999999999952e-02 5.609999999999999752e-04
5.525949999999999473e-01 4.104990000000000028e-01 1.234500000000000007e-02 5.680000000000000370e-04
5.525949999999999473e-01 4.420760000000000245e-01 1.017500000000000002e-02 5.619999999999999996e-04
5.525949999999999473e-01 4.736529999999999907e-01 8.397999999999999216e-03 5.609999999999999752e-04
5.525949999999999473e-01 5.052299999999999569e-01 6.831000000000000266e-03 5.509999999999999490e-04
5.525949999999999473e-01 5.368060000000000054e-01 5.529000000000000060e-03 5.509999999999999490e-04
5.525949999999999473e-01 5.683829999999999716e-01 4.631999999999999833e-03 5.529999999999999976e-04
5.525949999999999473e-01 5.999600000000000488e-01 3.942000000000000191e-03 5.590000000000000351e-04
5.525949999999999473e-01 6.315370000000000150e-01 3.389000000000000085e-03 5.689999999999999529e-04
5.525949999999999473e-01 6.631139999999999812e-01 3.331999999999999892e-03 5.730000000000000501e-04
5.525949999999999473e-01 6.946909999999999474e-01 2.844000000000000174e-03 5.710000000000000015e-04
5.525949999999999473e-01 7.262680000000000247e-01 2.674999999999999861e-03 5.670000000000000127e-04
5.525949999999999473e-01 7.578439999999999621e-01 2.216999999999999787e-03 5.580000000000000107e-04
5.841720000000000246e-01 -7.578439999999999621e-01 1.910999999999999938e-03 5.540000000000000219e-04
5.841720000000000246e-01 -7.262680000000000247e-01 2.373000000000000109e-03 5.710000000000000015e-04
5.841720000000000246e-01 -6.946909999999999474e-01 2.616999999999999969e-03 5.770000000000000389e-04
5.841720000000000246e-01 -6.631139999999999812e-01 2.812999999999999962e-03 5.710000000000000015e-04
5.841720000000000246e-01 -6.315370000000000150e-01 3.044999999999999964e-03 5.640000000000000482e-04
5.841720000000000246e-01 -5.999600000000000488e-01 3.553999999999999868e-03 5.479999999999999845e-04
5.841720000000000246e-01 -5.683829999999999716e-01 4.244999999999999642e-03 5.400000000000000069e-04
5.841720000000000246e-01 -5.368060000000000054e-01 5.100999999999999632e-03 5.410000000000000312e-04
5.841720000000000246e-01 -5.052299999999999569e-01 5.721999999999999656e-03 5.460000000000000443e-04
5.841720000000000246e-01 -4.736529999999999907e-01 6.771000000000000109e-03 5.450000000000000200e-04
5.841720000000000246e-01 -4.420760000000000245e-01 8.283000000000000432e-03 5.429999999999999714e-04
5.841720000000000246e-01 -4.104990000000000028e-01 1.006699999999999956e-02 5.410000000000000312e-04
5.841720000000000246e-01 -3.789219999999999811e-01 1.239499999999999977e-02 5.500000000000000331e-04
5.841720000000000246e-01 -3.473450000000000149e-01 1.538400000000000011e-02 5.519999999999999733e-04
5.841720000000000246e-01 -3.157690000000000219e-01 1.919099999999999973e-02 5.410000000000000312e-04
5.841720000000000246e-01 -2.841920000000000002e-01 2.401299999999999962e-02 5.370000000000000424e-04
5.841720000000000246e-01 -2.526149999999999785e-01 3.071300000000000072e-02 5.289999999999999564e-04
5.841720000000000246e-01 -2.210380000000000122e-01 4.022599999999999787e-02 5.349999999999999938e-04
5.841720000000000246e-01 -1.894609999999999905e-01 5.421600000000000030e-02 5.540000000000000219e-04
5.841720000000000246e-01 -1.578839999999999966e-01 7.622800000000000409e-02 5.800000000000000034e-04
5.841720000000000246e-01 -1.263070000000000026e-01 1.140430000000000055e-01 6.340000000000000149e-04
5.841720000000000246e-01 -9.473099999999999576e-02 1.848730000000000095e-01 7.450000000000000025e-04
5.841720000000000246e-01 -6.315400000000000180e-02 3.240680000000000227e-01 1.007999999999999998e-03
5.841720000000000246e-01 -3.157700000000000090e-02 4.082799999999999763e-01 1.182000000000000108e-03
5.841720000000000246e-01 0.000000000000000000e+00 5.100139999999999674e-01 1.397999999999999937e-03
5.841720000000000246e-01 3.157700000000000090e-02 4.082799999999999763e-01 1.182000000000000108e-03
5.841720000000000246e-01 6.315400000000000180e-02 3.240680000000000227e-01 1.007999999999999998e-03
5.841720000000000246e-01 9.473099999999999576e-02 1.848730000000000095e-01 7.450000000000000025e-04
5.841720000000000246e-01 1.263070000000000026e-01 1.140430000000000055e-01 6.340000000000000149e-04
5.841720000000000246e-01 1.578839999999999966e-01 7.622800000000000409e-02 5.800000000000000034e-04
5.841720000000000246e-01 1.894609999999999905e-01 5.421600000000000030e-02 5.540000000000000219e-04
5.841720000000000246e-01 2.210380000000000122e-01 4.022599999999999787e-02 5.349999999999999938e-04
5.841720000000000246e-01 2.526149999999999785e-01 3.071300000000000072e-02 5.289999999999999564e-04
5.841720000000000246e-01 2.841920000000000002e-01 2.401299999999999962e-02 5.370000000000000424e-04
5.841720000000000246e-01 3.157690000000000219e-01 1.919099999999999973e-02 5.410000000000000312e-04
5.841720000000000246e-01 3.473450000000000149e-01 1.538400000000000011e-02 5.519999999999999733e-04
5.841720000000000246e-01 3.789219999999999811e-01 1.239499999999999977e-02 5.500000000000000331e-04
5.841720000000000246e-01 4.104990000000000028e-01 1.006699999999999956e-02 5.410000000000000312e-04
5.841720000000000246e-01 4.420760000000000245e-01 8.283000000000000432e-03 5.429999999999999714e-04
5.841720000000000246e-01 4.736529999999999907e-01 6.771000000000000109e-03 5.450000000000000200e-04
5.841720000000000246e-01 5.052299999999999569e-01 5.721999999999999656e-03 5.460000000000000443e-04
5.841720000000000246e-01 5.368060000000000054e-01 5.100999999999999632e-03 5.410000000000000312e-04
5.841720000000000246e-01 5.683829999999999716e-01 4.244999999999999642e-03 5.400000000000000069e-04
5.841720000000000246e-01 5.999600000000000488e-01 3.553999999999999868e-03 5.479999999999999845e-04
5.841720000000000246e-01 6.315370000000000150e-01 3.044999999999999964e-03 5.640000000000000482e-04
5.841720000000000246e-01 6.631139999999999812e-01 2.812999999999999962e-03 5.710000000000000015e-04
5.841720000000000246e-01 6.946909999999999474e-01 2.616999999999999969e-03 5.770000000000000389e-04
5.841720000000000246e-01 7.262680000000000247e-01 2.373000000000000109e-03 5.710000000000000015e-04
5.841720000000000246e-01 7.578439999999999621e-01 1.910999999999999938e-03 5.540000000000000219e-04
6.157489999999999908e-01 -7.578439999999999621e-01 1.600999999999999993e-03 5.519999999999999733e-04
6.157489999999999908e-01 -7.262680000000000247e-01 1.711000000000000064e-03 5.590000000000000351e-04
6.157489999999999908e-01 -6.946909999999999474e-01 1.991999999999999847e-03 5.720000000000000258e-04
6.157489999999999908e-01 -6.631139999999999812e-01 2.272999999999999847e-03 5.739999999999999660e-04
6.157489999999999908e-01 -6.315370000000000150e-01 2.586000000000000191e-03 5.590000000000000351e-04
6.157489999999999908e-01 -5.999600000000000488e-01 3.206000000000000082e-03 5.379999999999999583e-04
6.157489999999999908e-01 -5.683829999999999716e-01 3.461000000000000101e-03 5.410000000000000312e-04
6.157489999999999908e-01 -5.368060000000000054e-01 3.856000000000000053e-03 5.400000000000000069e-04
6.157489999999999908e-01 -5.052299999999999569e-01 4.359000000000000027e-03 5.509999999999999490e-04
6.157489999999999908e-01 -4.736529999999999907e-01 5.342999999999999659e-03 5.529999999999999976e-04
6.157489999999999908e-01 -4.420760000000000245e-01 6.478000000000000251e-03 5.559999999999999621e-04
6.157489999999999908e-01 -4.104990000000000028e-01 7.586999999999999994e-03 5.550000000000000462e-04
6.157489999999999908e-01 -3.789219999999999811e-01 9.410999999999999227e-03 5.550000000000000462e-04
6.157489999999999908e-01 -3.473450000000000149e-01 1.140099999999999968e-02 5.529999999999999976e-04
6.157489999999999908e-01 -3.157690000000000219e-01 1.373699999999999921e-02 5.400000000000000069e-04
6.157489999999999908e-01 -2.841920000000000002e-01 1.671800000000000022e-02 5.289999999999999564e-04
6.157489999999999908e-01 -2.526149999999999785e-01 2.057399999999999854e-02 5.270000000000000162e-04
6.157489999999999908e-01 -2.210380000000000122e-01 2.610200000000000020e-02 5.360000000000000181e-04
6.157489999999999908e-01 -1.894609999999999905e-01 3.314099999999999685e-02 5.400000000000000069e-04
6.157489999999999908e-01 -1.578839999999999966e-01 4.390999999999999764e-02 5.509999999999999490e-04
6.157489999999999908e-01 -1.263070000000000026e-01 6.206600000000000311e-02 5.699999999999999772e-04
6.157489999999999908e-01 -9.473099999999999576e-02 1.009059999999999957e-01 6.279999999999999775e-04
6.157489999999999908e-01 -6.315400000000000180e-02 2.312430000000000041e-01 8.210000000000000067e-04
6.157489999999999908e-01 -3.157700000000000090e-02 3.331410000000000204e-01 9.959999999999999236e-04
6.157489999999999908e-01 0.000000000000000000e+00 5.096359999999999779e-01 1.348999999999999939e-03
6.157489999999999908e-01 3.157700000000000090e-02 3.331410000000000204e-01 9.959999999999999236e-04
6.157489999999999908e-01 6.315400000000000180e-02 2.312430000000000041e-01 8.210000000000000067e-04
6.157489999999999908e-01 9.473099999999999576e-02 1.009059999999999957e-01 6.279999999999999775e-04
6.157489999999999908e-01 1.263070000000000026e-01 6.206600000000000311e-02 5.699999999999999772e-04
6.157489999999999908e-01 1.578839999999999966e-01 4.390999999999999764e-02 5.509999999999999490e-04
6.157489999999999908e-01 1.894609999999999905e-01 3.314099999999999685e-02 5.400000000000000069e-04
6.157489999999999908e-01 2.210380000000000122e-01 2.610200000000000020e-02 5.360000000000000181e-04
6.157489999999999908e-01 2.526149999999999785e-01 2.057399999999999854e-02 5.270000000000000162e-04
6.157489999999999908e-01 2.841920000000000002e-01 1.671800000000000022e-02 5.289999999999999564e-04
6.157489999999999908e-01 3.157690000000000219e-01 1.373699999999999921e-02 5.400000000000000069e-04
6.157489999999999908e-01 3.473450000000000149e-01 1.140099999999999968e-02 5.529999999999999976e-04
6.157489999999999908e-01 3.789219999999999811e-01 9.410999999999999227e-03 5.550000000000000462e-04
6.157489999999999908e-01 4.104990000000000028e-01 7.586999999999999994e-03 5.550000000000000462e-04
6.157489999999999908e-01 4.420760000000000245e-01 6.478000000000000251e-03 5.559999999999999621e-04
6.157489999999999908e-01 4.736529999999999907e-01 5.342999999999999659e-03 5.529999999999999976e-04
6.157489999999999908e-01 5.052299999999999569e-01 4.359000000000000027e-03 5.509999999999999490e-04
6.157489999999999908e-01 5.368060000000000054e-01 3.856000000000000053e-03 5.400000000000000069e-04
6.157489999999999908e-01 5.683829999999999716e-01 3.461000000000000101e-03 5.410000000000000312e-04
6.157489999999999908e-01 5.999600000000000488e-01 3.206000000000000082e-03 5.379999999999999583e-04
6.157489999999999908e-01 6.315370000000000150e-01 2.586000000000000191e-03 5.590000000000000351e-04
6.157489999999999908e-01 6.631139999999999812e-01 2.272999999999999847e-03 5.739999999999999660e-04
6.157489999999999908e-01 6.946909999999999474e-01 1.991999999999999847e-03 5.720000000000000258e-04
6.157489999999999908e-01 7.262680000000000247e-01 1.711000000000000064e-03 5.590000000000000351e-04
6.157489999999999908e-01 7.578439999999999621e-01 1.600999999999999993e-03 5.519999999999999733e-04
6.473250000000000393e-01 -7.578439999999999621e-01 9.399999999999999719e-04 5.479999999999999845e-04
6.473250000000000393e-01 -7.262680000000000247e-01 1.281999999999999936e-03 5.630000000000000239e-04
6.473250000000000393e-01 -6.946909999999999474e-01 1.696999999999999941e-03 5.710000000000000015e-04
6.473250000000000393e-01 -6.631139999999999812e-01 1.928999999999999942e-03 5.699999999999999772e-04
6.473250000000000393e-01 -6.315370000000000150e-01 2.350999999999999791e-03 5.580000000000000107e-04
6.473250000000000393e-01 -5.999600000000000488e-01 2.673000000000000029e-03 5.460000000000000443e-04
6.473250000000000393e-01 -5.683829999999999716e-01 3.065000000000000016e-03 5.500000000000000331e-04
6.473250000000000393e-01 -5.368060000000000054e-01 3.314000000000000105e-03 5.550000000000000462e-04
6.473250000000000393e-01 -5.052299999999999569e-01 3.520999999999999824e-03 5.630000000000000239e-04
6.473250000000000393e-01 -4.736529999999999907e-01 4.000000000000000083e-03 5.779999999999999548e-04
6.473250000000000393e-01 -4.420760000000000245e-01 4.410999999999999990e-03 5.640000000000000482e-04
6.473250000000000393e-01 -4.104990000000000028e-01 4.924999999999999691e-03 5.450000000000000200e-04
6.473250000000000393e-01 -3.789219999999999811e-01 5.557999999999999573e-03 5.310000000000000050e-04
6.473250000000000393e-01 -3.473450000000000149e-01 6.813999999999999745e-03 5.259999999999999919e-04
6.473250000000000393e-01 -3.157690000000000219e-01 8.106000000000000358e-03 5.220000000000000031e-04
6.473250000000000393e-01 -2.841920000000000002e-01 9.528999999999999276e-03 5.289999999999999564e-04
6.473250000000000393e-01 -2.526149999999999785e-01 1.104899999999999979e-02 5.249999999999999676e-04
6.473250000000000393e-01 -2.210380000000000122e-01 1.239900000000000030e-02 5.150000000000000498e-04
6.473250000000000393e-01 -1.894609999999999905e-01 1.339199999999999939e-02 5.180000000000000143e-04
6.473250000000000393e-01 -1.578839999999999966e-01 1.365300000000000021e-02 5.079999999999999880e-04
6.473250000000000393e-01 -1.263070000000000026e-01 -1.954300000000000134e-02 6.470000000000000057e-04
6.473250000000000393e-01 -9.473099999999999576e-02 -5.331500000000000128e-02 6.949999999999999798e-04
6.473250000000000393e-01 -6.315400000000000180e-02 -1.761860000000000093e-01 8.570000000000000144e-04
6.473250000000000393e-01 -3.157700000000000090e-02 -2.726640000000000175e-01 1.041999999999999958e-03
6.473250000000000393e-01 0.000000000000000000e+00 -4.431249999999999911e-01 1.382999999999999898e-03
6.473250000000000393e-01 3.157700000000000090e-02 -2.726640000000000175e-01 1.041999999999999958e-03
6.473250000000000393e-01 6.315400000000000180e-02 -1.761860000000000093e-01 8.570000000000000144e-04
6.473250000000000393e-01 9.473099999999999576e-02 -5.331500000000000128e-02 6.949999999999999798e-04
6.473250000000000393e-01 1.263070000000000026e-01 -1.954300000000000134e-02 6.470000000000000057e-04
6.473250000000000393e-01 1.578839999999999966e-01 1.365300000000000021e-02 5.079999999999999880e-04
6.473250000000000393e-01 1.894609999999999905e-01 1.339199999999999939e-02 5.180000000000000143e-04
6.473250000000000393e-01 2.210380000000000122e-01 1.239900000000000030e-02 5.150000000000000498e-04
6.473250000000000393e-01 2.526149999999999785e-01 1.104899999999999979e-02 5.249999999999999676e-04
6.473250000000000393e-01 2.841920000000000002e-01 9.528999999999999276e-03 5.289999999999999564e-04
6.473250000000000393e-01 3.157690000000000219e-01 8.106000000000000358e-03 5.220000000000000031e-04
6.473250000000000393e-01 3.473450000000000149e-01 6.813999999999999745e-03 5.259999999999999919e-04
6.473250000000000393e-01 3.789219999999999811e-01 5.557999999999999573e-03 5.310000000000000050e-04
6.473250000000000393e-01 4.104990000000000028e-01 4.924999999999999691e-03 5.450000000000000200e-04
6.473250000000000393e-01 4.420760000000000245e-01 4.410999999999999990e-03 5.640000000000000482e-04
6.473250000000000393e-01 4.736529999999999907e-01 4.000000000000000083e-03 5.779999999999999548e-04
6.473250000000000393e-01 5.052299999999999569e-01 3.520999999999999824e-03 5.630000000000000239e-04
6.473250000000000393e-01 5.368060000000000054e-01 3.314000000000000105e-03 5.550000000000000462e-04
6.473250000000000393e-01 5.683829999999999716e-01 3.065000000000000016e-03 5.500000000000000331e-04
6.473250000000000393e-01 5.999600000000000488e-01 2.673000000000000029e-03 5.460000000000000443e-04
6.473250000000000393e-01 6.315370000000000150e-01 2.350999999999999791e-03 5.580000000000000107e-04
6.473250000000000393e-01 6.631139999999999812e-01 1.928999999999999942e-03 5.699999999999999772e-04
6.473250000000000393e-01 6.946909999999999474e-01 1.696999999999999941e-03 5.710000000000000015e-04
6.473250000000000393e-01 7.262680000000000247e-01 1.281999999999999936e-03 5.630000000000000239e-04
6.473250000000000393e-01 7.578439999999999621e-01 9.399999999999999719e-04 5.479999999999999845e-04


==> anc/EX_FULL_scaling-beta_6.248.dat <==
# x_t [fm]	E_x [GeV^2]	ERR E_x [GeV^2]
-8.844600000000000239e-01 1.733446516192588488e-03 1.653372943775027271e-04
-8.667708000000000634e-01 1.927948224877795063e-03 1.651513065760840094e-04
-8.490815999999999919e-01 2.148470643629500805e-03 1.652317836792459044e-04
-8.313924000000000314e-01 2.398665330551686195e-03 1.655297779154150885e-04
-8.137031999999999599e-01 2.682183843748336266e-03 1.659963415130183190e-04
-7.960139999999999993e-01 3.002677741323428028e-03 1.665825267004821637e-04
-7.783248000000000388e-01 3.363798581380947166e-03 1.672393857062333530e-04
-7.606355999999999673e-01 3.769197922024877193e-03 1.679179707586985360e-04
-7.429464000000000068e-01 4.222657230284971100e-03 1.685794887397524448e-04
-7.252571999999999353e-01 4.728759760111813683e-03 1.692478201949257583e-04
-7.075679999999999747e-01 5.292394351033122453e-03 1.699707325244521211e-04
-6.898788000000000142e-01 5.918481261622835117e-03 1.707956365510166570e-04
-6.721896000000000537e-01 6.614625508562683130e-03 1.717347795161147900e-04
-6.545003999999999822e-01 7.393162109653449512e-03 1.727384575387575037e-04
-6.368112000000000217e-01 8.266907543345960660e-03 1.737506608139287995e-04
-6.191219999999999501e-01 9.248247290848434984e-03 1.747165560327602256e-04
-6.014327999999999896e-01 1.034533259856780518e-02 1.755928681063423943e-04
-5.837436000000000291e-01 1.156391135275805504e-02 1.763428824145615728e-04
-5.660543999999999576e-01 1.290971321339873072e-02 1.769300560822634010e-04
-5.483651999999999971e-01 1.439322527336290604e-02 1.773668598788566311e-04
-5.306759999999999255e-01 1.603741907368325462e-02 1.777943861052256984e-04
-5.129867999999999650e-01 1.786728929398629859e-02 1.783745705293440884e-04
-4.952976000000000045e-01 1.990777391617397363e-02 1.792639555996642666e-04
-4.776083999999999885e-01 2.218285864117991099e-02 1.805284989031434920e-04
-4.599191999999999725e-01 2.471573903163535452e-02 1.821589968389462672e-04
-4.422299999999999565e-01 2.752958673555118072e-02 1.841439709497161379e-04
-4.245407999999999404e-01 3.064946663571901236e-02 1.864756439765287519e-04
-4.068515999999999799e-01 3.410801655405327343e-02 1.891610434541884358e-04
-3.891623999999999639e-01 3.793976754724911332e-02 1.922108981159316996e-04
-3.714731999999999479e-01 4.217926256945918329e-02 1.956384349791207694e-04
-3.537839999999999874e-01 4.686143766645448072e-02 1.995394242899226555e-04
-3.360947999999999158e-01 5.202170264115207193e-02 2.041091180505584849e-04
-3.184055999999999553e-01 5.769549550343006095e-02 2.095486912937428916e-04
-3.007163999999999948e-01 6.391418324523781558e-02 2.160321586129162661e-04
-2.830271999999999233e-01 7.068401129125224946e-02 2.235659320966165839e-04
-2.653379999999999628e-01 7.800165202223578731e-02 2.320925557585033045e-04
-2.476487999999998912e-01 8.586368771003363709e-02 2.415536843790843107e-04
-2.299595999999999307e-01 9.426049141238045104e-02 2.518244517271237990e-04
-2.122703999999999702e-01 1.031714968068093985e-01 2.626627949945053802e-04
-1.945811999999998987e-01 1.125750240655984807e-01 2.738147220862748249e-04
-1.768919999999999382e-01 1.224327057234579491e-01 2.850349405500123673e-04
-1.592027999999999777e-01 1.325422303991024564e-01 2.961636256011467364e-04
-1.415135999999999061e-01 1.426082318162021356e-01 3.070894640745411384e-04
-1.238243999999999456e-01 1.523343462349263100e-01 3.177016036812401281e-04
-1.061351999999999851e-01 1.614601274562302846e-01 3.278404189933650467e-04
-8.844599999999991358e-02 1.698193840369413288e-01 3.372182941860956459e-04
-7.075679999999995307e-02 1.772611987720292548e-01 3.455268722445814923e-04
-5.306759999999988153e-02 1.836275736221208432e-01 3.524592899851697824e-04
-3.537839999999992102e-02 1.886415826045308997e-01 3.577337742437460997e-04
-1.768919999999996051e-02 1.919276213775918116e-01 3.610893698564575111e-04
1.110223024625156540e-16 1.931070989636468893e-01 3.622657517448055805e-04
1.768920000000007153e-02 1.919276213775917839e-01 3.610893698564574569e-04
3.537840000000014307e-02 1.886415826045308441e-01 3.577337742437460997e-04
5.306760000000010358e-02 1.836275736221207044e-01 3.524592899851696740e-04
7.075680000000006409e-02 1.772611987720291438e-01 3.455268722445812755e-04
8.844600000000013562e-02 1.698193840369412178e-01 3.372182941860955374e-04
1.061352000000000961e-01 1.614601274562301736e-01 3.278404189933648840e-04
1.238244000000001677e-01 1.523343462349261990e-01 3.177016036812399654e-04
1.415136000000001282e-01 1.426082318162020246e-01 3.070894640745409757e-04
1.592028000000000887e-01 1.325422303991023454e-01 2.961636256011466279e-04
1.768920000000000492e-01 1.224327057234578381e-01 2.850349405500122589e-04
1.945812000000000097e-01 1.125750240655983975e-01 2.738147220862747165e-04
2.122704000000001923e-01 1.031714968068092458e-01 2.626627949945051633e-04
2.299596000000001528e-01 9.426049141238035389e-02 2.518244517271236906e-04
2.476488000000001133e-01 8.586368771003356770e-02 2.415536843790841480e-04
2.653380000000000738e-01 7.800165202223574568e-02 2.320925557585032503e-04
2.830272000000000343e-01 7.068401129125220783e-02 2.235659320966165296e-04
3.007164000000002169e-01 6.391418324523771843e-02 2.160321586129162390e-04
3.184056000000001774e-01 5.769549550342997768e-02 2.095486912937427832e-04
3.360948000000001379e-01 5.202170264115200948e-02 2.041091180505584578e-04
3.537840000000000984e-01 4.686143766645444603e-02 1.995394242899226284e-04
3.714732000000000589e-01 4.217926256945916247e-02 1.956384349791207694e-04
3.891624000000002415e-01 3.793976754724907863e-02 1.922108981159316996e-04
4.068516000000002020e-01 3.410801655405322486e-02 1.891610434541883816e-04
4.245408000000001625e-01 3.064946663571897073e-02 1.864756439765286977e-04
4.422300000000001230e-01 2.752958673555115296e-02 1.841439709497161108e-04
4.599192000000000835e-01 2.471573903163533023e-02 1.821589968389462401e-04
4.776084000000000440e-01 2.218285864117989711e-02 1.805284989031434378e-04
4.952976000000002266e-01 1.990777391617393546e-02 1.792639555996642395e-04
5.129868000000001871e-01 1.786728929398627083e-02 1.783745705293440342e-04
5.306760000000001476e-01 1.603741907368322686e-02 1.777943861052257255e-04
5.483652000000001081e-01 1.439322527336289737e-02 1.773668598788566040e-04
5.660544000000000686e-01 1.290971321339872552e-02 1.769300560822634010e-04
5.837436000000002512e-01 1.156391135275804116e-02 1.763428824145616000e-04
6.014328000000002117e-01 1.034533259856779477e-02 1.755928681063424486e-04
6.191220000000001722e-01 9.248247290848421107e-03 1.747165560327601985e-04
6.368112000000001327e-01 8.266907543345953721e-03 1.737506608139286911e-04
6.545004000000000932e-01 7.393162109653441706e-03 1.727384575387574494e-04
6.721896000000000537e-01 6.614625508562682263e-03 1.717347795161147900e-04
6.898788000000002363e-01 5.918481261622826443e-03 1.707956365510166299e-04
7.075680000000001968e-01 5.292394351033114647e-03 1.699707325244520398e-04
7.252572000000001573e-01 4.728759760111807611e-03 1.692478201949257583e-04
7.429464000000001178e-01 4.222657230284967630e-03 1.685794887397524177e-04
7.606356000000000783e-01 3.769197922024874157e-03 1.679179707586984818e-04
7.783248000000002609e-01 3.363798581380941961e-03 1.672393857062332988e-04
7.960140000000002214e-01 3.002677741323424125e-03 1.665825267004821637e-04
8.137032000000001819e-01 2.682183843748331929e-03 1.659963415130182919e-04
8.313924000000001424e-01 2.398665330551684894e-03 1.655297779154150614e-04
8.490816000000001029e-01 2.148470643629499070e-03 1.652317836792458502e-04
8.667708000000002855e-01 1.927948224877791593e-03 1.651513065760839552e-04
8.844600000000000239e-01 1.733446516192588488e-03 1.653372943775027271e-04


==> anc/EX_FULL_scaling-beta_6.554.dat <==
# x_t [fm]	E_x [GeV^2]	ERR E_x [GeV^2]
-8.844600000000000239e-01 3.620000436247601799e-03 3.980000325163844666e-04
-8.667708000000000634e-01 3.620000436247601799e-03 3.980000325163844666e-04
-8.490815999999999919e-01 3.620000436247601799e-03 3.980000325163844666e-04
-8.313924000000000314e-01 3.620000436247601799e-03 3.980000325163844666e-04
-8.137031999999999599e-01 3.620000436247601799e-03 3.980000325163844666e-04
-7.960139999999999993e-01 3.620000436247601799e-03 3.980000325163844666e-04
-7.783248000000000388e-01 3.620000436247601799e-03 3.980000325163844666e-04
-7.606355999999999673e-01 3.620000436247601799e-03 3.980000325163844666e-04
-7.429464000000000068e-01 3.938560689394950652e-03 3.933608240682174607e-04
-7.252571999999999353e-01 4.415017277191761978e-03 3.894585791982931922e-04
-7.075679999999999747e-01 4.976024305399160720e-03 3.871484665354939128e-04
-6.898788000000000142e-01 5.606772404067629501e-03 3.861085075589569104e-04
-6.721896000000000537e-01 6.292456066721985666e-03 3.860167097546445816e-04
-6.545003999999999822e-01 7.034734282480674221e-03 3.864914476096088119e-04
-6.368112000000000217e-01 7.889387145966783241e-03 3.869550735823313876e-04
-6.191219999999999501e-01 8.914448685520898891e-03 3.869016295649766357e-04
-6.014327999999999896e-01 1.007216480356100223e-02 3.870363823633373888e-04
-5.837436000000000291e-01 1.126749266930854657e-02 3.887904214662161171e-04
-5.660543999999999576e-01 1.249932631173724697e-02 3.925102273177228534e-04
-5.483651999999999971e-01 1.392400277292427449e-02 3.967228831906891083e-04
-5.306759999999999255e-01 1.566875606926567896e-02 4.000919426093870173e-04
-5.129867999999999650e-01 1.764269613408573495e-02 4.028099342081828296e-04
-4.952976000000000045e-01 1.969713106673118969e-02 4.055085028997296799e-04
-4.776083999999999885e-01 2.186274284314659519e-02 4.081878570817503121e-04
-4.599191999999999725e-01 2.432773506486510945e-02 4.102943184589004843e-04
-4.422299999999999565e-01 2.721660138690988606e-02 4.117191675181203670e-04
-4.245407999999999404e-01 3.048615312228744254e-02 4.134796140613148882e-04
-4.068515999999999799e-01 3.407910984168794483e-02 4.166498606734216396e-04
-3.891623999999999639e-01 3.802076644386449128e-02 4.214634329939793349e-04
-3.714731999999999479e-01 4.237341699497273323e-02 4.277575587533487831e-04
-3.537839999999999874e-01 4.716518499311785767e-02 4.350057921402511528e-04
-3.360947999999999158e-01 5.238092505170390684e-02 4.422264295716711396e-04
-3.184055999999999553e-01 5.802400226907177688e-02 4.487923488268968334e-04
-3.007163999999999948e-01 6.417487610674035836e-02 4.554669323825283008e-04
-2.830271999999999233e-01 7.092553591189586226e-02 4.632905370540771448e-04
-2.653379999999999628e-01 7.829565012645657573e-02 4.728403287285108084e-04
-2.476487999999998912e-01 8.625654920752376387e-02 4.843805094471919726e-04
-2.299595999999999307e-01 9.477477677576180704e-02 4.978206902960946459e-04
-2.122703999999999702e-01 1.038097865246636470e-01 5.124369333279183260e-04
-1.945811999999998987e-01 1.133055430912288664e-01 5.275603638637948317e-04
-1.768919999999999382e-01 1.231251872048843010e-01 5.431913634539396307e-04
-1.592027999999999777e-01 1.331031324734526511e-01 5.595913174837588086e-04
-1.415135999999999061e-01 1.430489020180799598e-01 5.777208323499147865e-04
-1.238243999999999456e-01 1.527481484037978843e-01 5.992078877434751233e-04
-1.061351999999999851e-01 1.619591771009924464e-01 6.243939788953854287e-04
-8.844599999999991358e-02 1.703699296508438821e-01 6.501185754095204720e-04
-7.075679999999995307e-02 1.776676617089557042e-01 6.730394535464237840e-04
-5.306759999999988153e-02 1.836320658124299399e-01 6.931652979981014909e-04
-3.537839999999992102e-02 1.880895650204761349e-01 7.121156373153969977e-04
-1.768919999999996051e-02 1.908757108407740377e-01 7.281689551991528050e-04
1.110223024625156540e-16 1.918380995178075865e-01 7.349998874042826128e-04
1.768920000000007153e-02 1.908757108407740377e-01 7.281689551991525882e-04
3.537840000000014307e-02 1.880895650204760239e-01 7.121156373153963472e-04
5.306760000000010358e-02 1.836320658124298566e-01 6.931652979981012741e-04
7.075680000000006409e-02 1.776676617089557320e-01 6.730394535464241093e-04
8.844600000000013562e-02 1.703699296508437711e-01 6.501185754095204720e-04
1.061352000000000961e-01 1.619591771009923631e-01 6.243939788953855371e-04
1.238244000000001677e-01 1.527481484037976900e-01 5.992078877434744728e-04
1.415136000000001282e-01 1.430489020180798210e-01 5.777208323499144612e-04
1.592028000000000887e-01 1.331031324734525678e-01 5.595913174837588086e-04
1.768920000000000492e-01 1.231251872048842594e-01 5.431913634539397391e-04
1.945812000000000097e-01 1.133055430912288802e-01 5.275603638637947233e-04
2.122704000000001923e-01 1.038097865246635776e-01 5.124369333279181092e-04
2.299596000000001528e-01 9.477477677576170989e-02 4.978206902960944291e-04
2.476488000000001133e-01 8.625654920752365284e-02 4.843805094471919726e-04
2.653380000000000738e-01 7.829565012645652022e-02 4.728403287285108084e-04
2.830272000000000343e-01 7.092553591189582063e-02 4.632905370540770363e-04
3.007164000000002169e-01 6.417487610674028897e-02 4.554669323825282466e-04
3.184056000000001774e-01 5.802400226907168668e-02 4.487923488268967249e-04
3.360948000000001379e-01 5.238092505170385133e-02 4.422264295716712480e-04
3.537840000000000984e-01 4.716518499311782991e-02 4.350057921402512070e-04
3.714732000000000589e-01 4.237341699497269853e-02 4.277575587533488373e-04
3.891624000000002415e-01 3.802076644386442883e-02 4.214634329939791180e-04
4.068516000000002020e-01 3.407910984168787544e-02 4.166498606734215311e-04
4.245408000000001625e-01 3.048615312228738702e-02 4.134796140613148339e-04
4.422300000000001230e-01 2.721660138690984790e-02 4.117191675181200959e-04
4.599192000000000835e-01 2.432773506486509557e-02 4.102943184589004301e-04
4.776084000000000440e-01 2.186274284314659172e-02 4.081878570817502579e-04
4.952976000000002266e-01 1.969713106673117581e-02 4.055085028997298968e-04
5.129868000000001871e-01 1.764269613408569332e-02 4.028099342081827754e-04
5.306760000000001476e-01 1.566875606926566161e-02 4.000919426093871799e-04
5.483652000000001081e-01 1.392400277292426061e-02 3.967228831906889999e-04
5.660544000000000686e-01 1.249932631173723482e-02 3.925102273177226366e-04
5.837436000000002512e-01 1.126749266930853442e-02 3.887904214662160087e-04
6.014328000000002117e-01 1.007216480356099182e-02 3.870363823633374430e-04
6.191220000000001722e-01 8.914448685520883278e-03 3.869016295649763647e-04
6.368112000000001327e-01 7.889387145966778037e-03 3.869550735823313334e-04
6.545004000000000932e-01 7.034734282480669017e-03 3.864914476096085951e-04
6.721896000000000537e-01 6.292456066721986534e-03 3.860167097546445274e-04
6.898788000000002363e-01 5.606772404067620827e-03 3.861085075589569646e-04
7.075680000000001968e-01 4.976024305399151179e-03 3.871484665354940754e-04
7.252572000000001573e-01 4.415017277191754172e-03 3.894585791982932465e-04
7.429464000000001178e-01 3.938560689394948050e-03 3.933608240682175692e-04
7.606356000000000783e-01 3.620000436247601799e-03 3.980000325163845208e-04
7.783248000000002609e-01 3.620000436247601799e-03 3.980000325163845208e-04
7.960140000000002214e-01 3.620000436247601799e-03 3.980000325163845208e-04
8.137032000000001819e-01 3.620000436247601799e-03 3.980000325163845208e-04
8.313924000000001424e-01 3.620000436247601799e-03 3.980000325163845208e-04
8.490816000000001029e-01 3.620000436247601799e-03 3.980000325163845208e-04
8.667708000000002855e-01 3.620000436247601799e-03 3.980000325163845208e-04
8.844600000000000239e-01 3.620000436247601799e-03 3.980000325163845208e-04


==> anc/EX_NP-3d_T=0.dat <==
# x_l [fm]	x_t [fm]	E_x^NP [GeV^2]	ERR E_x^NP [GeV^2]
2.104200000000000167e-02 -7.575209999999999999e-01 2.002699999999999966e-02 1.265999999999999981e-03
2.104200000000000167e-02 -7.154359999999999609e-01 2.401400000000000062e-02 1.327000000000000055e-03
2.104200000000000167e-02 -6.733519999999999506e-01 2.821900000000000103e-02 1.415000000000000025e-03
2.104200000000000167e-02 -6.312670000000000226e-01 3.285799999999999832e-02 1.510999999999999973e-03
2.104200000000000167e-02 -5.891830000000000123e-01 3.812900000000000317e-02 1.606999999999999922e-03
2.104200000000000167e-02 -5.470979999999999732e-01 4.469999999999999668e-02 1.701999999999999954e-03
2.104200000000000167e-02 -5.050139999999999629e-01 5.168099999999999777e-02 1.806000000000000097e-03
2.104200000000000167e-02 -4.629289999999999794e-01 5.925799999999999818e-02 1.905999999999999925e-03
2.104200000000000167e-02 -4.208450000000000246e-01 6.724600000000000022e-02 1.988999999999999883e-03
2.104200000000000167e-02 -3.787599999999999856e-01 7.628699999999999370e-02 1.968999999999999830e-03
2.104200000000000167e-02 -3.366759999999999753e-01 8.714199999999999724e-02 1.968000000000000131e-03
2.104200000000000167e-02 -2.945909999999999918e-01 1.000619999999999982e-01 1.974000000000000060e-03
2.104200000000000167e-02 -2.525069999999999815e-01 1.164260000000000017e-01 2.122000000000000188e-03
2.104200000000000167e-02 -2.104219999999999979e-01 1.384599999999999997e-01 2.798000000000000140e-03
2.104200000000000167e-02 -1.683379999999999876e-01 1.650719999999999965e-01 2.879000000000000049e-03
2.104200000000000167e-02 -1.262530000000000041e-01 1.934319999999999928e-01 2.968999999999999851e-03
2.104200000000000167e-02 -8.416899999999999382e-02 2.235399999999999887e-01 3.089000000000000166e-03
2.104200000000000167e-02 -4.208400000000000335e-02 2.461820000000000119e-01 3.212000000000000011e-03
2.104200000000000167e-02 0.000000000000000000e+00 2.597039999999999904e-01 3.433999999999999986e-03
2.104200000000000167e-02 4.208400000000000335e-02 2.461820000000000119e-01 3.212000000000000011e-03
2.104200000000000167e-02 8.416899999999999382e-02 2.235399999999999887e-01 3.089000000000000166e-03
2.104200000000000167e-02 1.262530000000000041e-01 1.934319999999999928e-01 2.968999999999999851e-03
2.104200000000000167e-02 1.683379999999999876e-01 1.650719999999999965e-01 2.879000000000000049e-03
2.104200000000000167e-02 2.104219999999999979e-01 1.384599999999999997e-01 2.798000000000000140e-03
2.104200000000000167e-02 2.525069999999999815e-01 1.164260000000000017e-01 2.122000000000000188e-03
2.104200000000000167e-02 2.945909999999999918e-01 1.000619999999999982e-01 1.974000000000000060e-03
2.104200000000000167e-02 3.366759999999999753e-01 8.714199999999999724e-02 1.968000000000000131e-03
2.104200000000000167e-02 3.787599999999999856e-01 7.628699999999999370e-02 1.968999999999999830e-03
2.104200000000000167e-02 4.208450000000000246e-01 6.724600000000000022e-02 1.988999999999999883e-03
2.104200000000000167e-02 4.629289999999999794e-01 5.925799999999999818e-02 1.905999999999999925e-03
2.104200000000000167e-02 5.050139999999999629e-01 5.168099999999999777e-02 1.806000000000000097e-03
2.104200000000000167e-02 5.470979999999999732e-01 4.469999999999999668e-02 1.701999999999999954e-03
2.104200000000000167e-02 5.891830000000000123e-01 3.812900000000000317e-02 1.606999999999999922e-03
2.104200000000000167e-02 6.312670000000000226e-01 3.285799999999999832e-02 1.510999999999999973e-03
2.104200000000000167e-02 6.733519999999999506e-01 2.821900000000000103e-02 1.415000000000000025e-03
2.104200000000000167e-02 7.154359999999999609e-01 2.401400000000000062e-02 1.327000000000000055e-03
2.104200000000000167e-02 7.575209999999999999e-01 2.002699999999999966e-02 1.265999999999999981e-03
6.312700000000000256e-02 -7.575209999999999999e-01 2.193600000000000064e-02 1.301999999999999989e-03
6.312700000000000256e-02 -7.154359999999999609e-01 2.561899999999999941e-02 1.345000000000000058e-03
6.312700000000000256e-02 -6.733519999999999506e-01 3.004199999999999926e-02 1.425000000000000051e-03
6.312700000000000256e-02 -6.312670000000000226e-01 3.503200000000000064e-02 1.495999999999999934e-03
6.312700000000000256e-02 -5.891830000000000123e-01 4.080899999999999805e-02 1.605000000000000090e-03
6.312700000000000256e-02 -5.470979999999999732e-01 4.771600000000000147e-02 1.680000000000000070e-03
6.312700000000000256e-02 -5.050139999999999629e-01 5.557200000000000334e-02 1.776000000000000018e-03
6.312700000000000256e-02 -4.629289999999999794e-01 6.396899999999999809e-02 1.869000000000000002e-03
6.312700000000000256e-02 -4.208450000000000246e-01 7.268499999999999961e-02 1.923000000000000013e-03
6.312700000000000256e-02 -3.787599999999999856e-01 8.244100000000000039e-02 1.936999999999999920e-03
6.312700000000000256e-02 -3.366759999999999753e-01 9.439799999999999580e-02 1.955999999999999839e-03
6.312700000000000256e-02 -2.945909999999999918e-01 1.089050000000000018e-01 1.994000000000000113e-03
6.312700000000000256e-02 -2.525069999999999815e-01 1.271359999999999990e-01 2.105000000000000100e-03
6.312700000000000256e-02 -2.104219999999999979e-01 1.504649999999999876e-01 2.482999999999999964e-03
6.312700000000000256e-02 -1.683379999999999876e-01 1.801850000000000118e-01 2.903999999999999897e-03
6.312700000000000256e-02 -1.262530000000000041e-01 2.100770000000000137e-01 3.001999999999999894e-03
6.312700000000000256e-02 -8.416899999999999382e-02 2.397350000000000037e-01 3.118999999999999811e-03
6.312700000000000256e-02 -4.208400000000000335e-02 2.629900000000000015e-01 3.235000000000000028e-03
6.312700000000000256e-02 0.000000000000000000e+00 2.748909999999999965e-01 3.419000000000000164e-03
6.312700000000000256e-02 4.208400000000000335e-02 2.629900000000000015e-01 3.235000000000000028e-03
6.312700000000000256e-02 8.416899999999999382e-02 2.397350000000000037e-01 3.118999999999999811e-03
6.312700000000000256e-02 1.262530000000000041e-01 2.100770000000000137e-01 3.001999999999999894e-03
6.312700000000000256e-02 1.683379999999999876e-01 1.801850000000000118e-01 2.903999999999999897e-03
6.312700000000000256e-02 2.104219999999999979e-01 1.504649999999999876e-01 2.482999999999999964e-03
6.312700000000000256e-02 2.525069999999999815e-01 1.271359999999999990e-01 2.105000000000000100e-03
6.312700000000000256e-02 2.945909999999999918e-01 1.089050000000000018e-01 1.994000000000000113e-03
6.312700000000000256e-02 3.366759999999999753e-01 9.439799999999999580e-02 1.955999999999999839e-03
6.312700000000000256e-02 3.787599999999999856e-01 8.244100000000000039e-02 1.936999999999999920e-03
6.312700000000000256e-02 4.208450000000000246e-01 7.268499999999999961e-02 1.923000000000000013e-03
6.312700000000000256e-02 4.629289999999999794e-01 6.396899999999999809e-02 1.869000000000000002e-03
6.312700000000000256e-02 5.050139999999999629e-01 5.557200000000000334e-02 1.776000000000000018e-03
6.312700000000000256e-02 5.470979999999999732e-01 4.771600000000000147e-02 1.680000000000000070e-03
6.312700000000000256e-02 5.891830000000000123e-01 4.080899999999999805e-02 1.605000000000000090e-03
6.312700000000000256e-02 6.312670000000000226e-01 3.503200000000000064e-02 1.495999999999999934e-03
6.312700000000000256e-02 6.733519999999999506e-01 3.004199999999999926e-02 1.425000000000000051e-03
6.312700000000000256e-02 7.154359999999999609e-01 2.561899999999999941e-02 1.345000000000000058e-03
6.312700000000000256e-02 7.575209999999999999e-01 2.193600000000000064e-02 1.301999999999999989e-03
1.052109999999999990e-01 -7.575209999999999999e-01 2.365300000000000041e-02 1.247999999999999977e-03
1.052109999999999990e-01 -7.154359999999999609e-01 2.825700000000000087e-02 1.309000000000000051e-03
1.052109999999999990e-01 -6.733519999999999506e-01 3.347399999999999681e-02 1.404000000000000083e-03
1.052109999999999990e-01 -6.312670000000000226e-01 3.967699999999999699e-02 1.512000000000000106e-03
1.052109999999999990e-01 -5.891830000000000123e-01 4.623000000000000026e-02 1.608999999999999970e-03
1.052109999999999990e-01 -5.470979999999999732e-01 5.340299999999999908e-02 1.704000000000000003e-03
1.052109999999999990e-01 -5.050139999999999629e-01 6.149099999999999705e-02 1.791000000000000057e-03
1.052109999999999990e-01 -4.629289999999999794e-01 7.010800000000000365e-02 1.874000000000000015e-03
1.052109999999999990e-01 -4.208450000000000246e-01 7.952499999999999847e-02 1.926999999999999894e-03
1.052109999999999990e-01 -3.787599999999999856e-01 9.042999999999999650e-02 1.923999999999999929e-03
1.052109999999999990e-01 -3.366759999999999753e-01 1.041900000000000048e-01 1.925999999999999978e-03
1.052109999999999990e-01 -2.945909999999999918e-01 1.212880000000000069e-01 2.014999999999999864e-03
1.052109999999999990e-01 -2.525069999999999815e-01 1.425700000000000023e-01 2.174999999999999850e-03
1.052109999999999990e-01 -2.104219999999999979e-01 1.681779999999999942e-01 2.507000000000000114e-03
1.052109999999999990e-01 -1.683379999999999876e-01 1.983590000000000075e-01 2.907999999999999995e-03
1.052109999999999990e-01 -1.262530000000000041e-01 2.300740000000000007e-01 3.001999999999999894e-03
1.052109999999999990e-01 -8.416899999999999382e-02 2.606310000000000016e-01 3.122000000000000209e-03
1.052109999999999990e-01 -4.208400000000000335e-02 2.849349999999999938e-01 3.236999999999999860e-03
1.052109999999999990e-01 0.000000000000000000e+00 2.942649999999999988e-01 3.416000000000000199e-03
1.052109999999999990e-01 4.208400000000000335e-02 2.849349999999999938e-01 3.236999999999999860e-03
1.052109999999999990e-01 8.416899999999999382e-02 2.606310000000000016e-01 3.122000000000000209e-03
1.052109999999999990e-01 1.262530000000000041e-01 2.300740000000000007e-01 3.001999999999999894e-03
1.052109999999999990e-01 1.683379999999999876e-01 1.983590000000000075e-01 2.907999999999999995e-03
1.052109999999999990e-01 2.104219999999999979e-01 1.681779999999999942e-01 2.507000000000000114e-03
1.052109999999999990e-01 2.525069999999999815e-01 1.425700000000000023e-01 2.174999999999999850e-03
1.052109999999999990e-01 2.945909999999999918e-01 1.212880000000000069e-01 2.014999999999999864e-03
1.052109999999999990e-01 3.366759999999999753e-01 1.041900000000000048e-01 1.925999999999999978e-03
1.052109999999999990e-01 3.787599999999999856e-01 9.042999999999999650e-02 1.923999999999999929e-03
1.052109999999999990e-01 4.208450000000000246e-01 7.952499999999999847e-02 1.926999999999999894e-03
1.052109999999999990e-01 4.629289999999999794e-01 7.010800000000000365e-02 1.874000000000000015e-03
1.052109999999999990e-01 5.050139999999999629e-01 6.149099999999999705e-02 1.791000000000000057e-03
1.052109999999999990e-01 5.470979999999999732e-01 5.340299999999999908e-02 1.704000000000000003e-03
1.052109999999999990e-01 5.891830000000000123e-01 4.623000000000000026e-02 1.608999999999999970e-03
1.052109999999999990e-01 6.312670000000000226e-01 3.967699999999999699e-02 1.512000000000000106e-03
1.052109999999999990e-01 6.733519999999999506e-01 3.347399999999999681e-02 1.404000000000000083e-03
1.052109999999999990e-01 7.154359999999999609e-01 2.825700000000000087e-02 1.309000000000000051e-03
1.052109999999999990e-01 7.575209999999999999e-01 2.365300000000000041e-02 1.247999999999999977e-03
1.472960000000000103e-01 -7.575209999999999999e-01 2.476499999999999882e-02 1.297999999999999892e-03
1.472960000000000103e-01 -7.154359999999999609e-01 2.968099999999999905e-02 1.384000000000000031e-03
1.472960000000000103e-01 -6.733519999999999506e-01 3.541899999999999910e-02 1.477000000000000014e-03
1.472960000000000103e-01 -6.312670000000000226e-01 4.164899999999999852e-02 1.590999999999999966e-03
1.472960000000000103e-01 -5.891830000000000123e-01 4.850200000000000344e-02 1.696000000000000025e-03
1.472960000000000103e-01 -5.470979999999999732e-01 5.570699999999999957e-02 1.779999999999999898e-03
1.472960000000000103e-01 -5.050139999999999629e-01 6.401400000000000146e-02 1.863999999999999988e-03
1.472960000000000103e-01 -4.629289999999999794e-01 7.331799999999999429e-02 1.949999999999999910e-03
1.472960000000000103e-01 -4.208450000000000246e-01 8.426699999999999469e-02 1.971000000000000096e-03
1.472960000000000103e-01 -3.787599999999999856e-01 9.677499999999999991e-02 1.965000000000000167e-03
1.472960000000000103e-01 -3.366759999999999753e-01 1.119210000000000066e-01 1.956999999999999972e-03
1.472960000000000103e-01 -2.945909999999999918e-01 1.303169999999999884e-01 2.036000000000000049e-03
1.472960000000000103e-01 -2.525069999999999815e-01 1.522850000000000037e-01 2.190999999999999805e-03
1.472960000000000103e-01 -2.104219999999999979e-01 1.789759999999999962e-01 2.504999999999999848e-03
1.472960000000000103e-01 -1.683379999999999876e-01 2.094850000000000045e-01 2.907999999999999995e-03
1.472960000000000103e-01 -1.262530000000000041e-01 2.413820000000000132e-01 2.971000000000000116e-03
1.472960000000000103e-01 -8.416899999999999382e-02 2.699380000000000113e-01 3.069999999999999812e-03
1.472960000000000103e-01 -4.208400000000000335e-02 2.905380000000000185e-01 3.161000000000000181e-03
1.472960000000000103e-01 0.000000000000000000e+00 2.976570000000000049e-01 3.325999999999999963e-03
1.472960000000000103e-01 4.208400000000000335e-02 2.905380000000000185e-01 3.161000000000000181e-03
1.472960000000000103e-01 8.416899999999999382e-02 2.699380000000000113e-01 3.069999999999999812e-03
1.472960000000000103e-01 1.262530000000000041e-01 2.413820000000000132e-01 2.971000000000000116e-03
1.472960000000000103e-01 1.683379999999999876e-01 2.094850000000000045e-01 2.907999999999999995e-03
1.472960000000000103e-01 2.104219999999999979e-01 1.789759999999999962e-01 2.504999999999999848e-03
1.472960000000000103e-01 2.525069999999999815e-01 1.522850000000000037e-01 2.190999999999999805e-03
1.472960000000000103e-01 2.945909999999999918e-01 1.303169999999999884e-01 2.036000000000000049e-03
1.472960000000000103e-01 3.366759999999999753e-01 1.119210000000000066e-01 1.956999999999999972e-03
1.472960000000000103e-01 3.787599999999999856e-01 9.677499999999999991e-02 1.965000000000000167e-03
1.472960000000000103e-01 4.208450000000000246e-01 8.426699999999999469e-02 1.971000000000000096e-03
1.472960000000000103e-01 4.629289999999999794e-01 7.331799999999999429e-02 1.949999999999999910e-03
1.472960000000000103e-01 5.050139999999999629e-01 6.401400000000000146e-02 1.863999999999999988e-03
1.472960000000000103e-01 5.470979999999999732e-01 5.570699999999999957e-02 1.779999999999999898e-03
1.472960000000000103e-01 5.891830000000000123e-01 4.850200000000000344e-02 1.696000000000000025e-03
1.472960000000000103e-01 6.312670000000000226e-01 4.164899999999999852e-02 1.590999999999999966e-03
1.472960000000000103e-01 6.733519999999999506e-01 3.541899999999999910e-02 1.477000000000000014e-03
1.472960000000000103e-01 7.154359999999999609e-01 2.968099999999999905e-02 1.384000000000000031e-03
1.472960000000000103e-01 7.575209999999999999e-01 2.476499999999999882e-02 1.297999999999999892e-03
1.893799999999999928e-01 -7.575209999999999999e-01 2.763900000000000037e-02 1.315999999999999896e-03
1.893799999999999928e-01 -7.154359999999999609e-01 3.278799999999999770e-02 1.379999999999999933e-03
1.893799999999999928e-01 -6.733519999999999506e-01 3.814300000000000329e-02 1.476000000000000098e-03
1.893799999999999928e-01 -6.312670000000000226e-01 4.419200000000000211e-02 1.585000000000000037e-03
1.893799999999999928e-01 -5.891830000000000123e-01 5.056000000000000077e-02 1.675999999999999972e-03
1.893799999999999928e-01 -5.470979999999999732e-01 5.770000000000000129e-02 1.757000000000000098e-03
1.893799999999999928e-01 -5.050139999999999629e-01 6.628699999999999870e-02 1.819000000000000087e-03
1.893799999999999928e-01 -4.629289999999999794e-01 7.644600000000000006e-02 1.861999999999999940e-03
1.893799999999999928e-01 -4.208450000000000246e-01 8.822599999999999887e-02 1.879999999999999944e-03
1.893799999999999928e-01 -3.787599999999999856e-01 1.022559999999999997e-01 1.925999999999999978e-03
1.893799999999999928e-01 -3.366759999999999753e-01 1.184790000000000010e-01 1.988000000000000184e-03
1.893799999999999928e-01 -2.945909999999999918e-01 1.375319999999999876e-01 2.089000000000000145e-03
1.893799999999999928e-01 -2.525069999999999815e-01 1.598729999999999873e-01 2.243999999999999901e-03
1.893799999999999928e-01 -2.104219999999999979e-01 1.859530000000000072e-01 2.553000000000000148e-03
1.893799999999999928e-01 -1.683379999999999876e-01 2.164369999999999905e-01 2.942999999999999870e-03
1.893799999999999928e-01 -1.262530000000000041e-01 2.482880000000000087e-01 3.017000000000000150e-03
1.893799999999999928e-01 -8.416899999999999382e-02 2.757820000000000271e-01 3.095999999999999794e-03
1.893799999999999928e-01 -4.208400000000000335e-02 2.948649999999999882e-01 3.167000000000000110e-03
1.893799999999999928e-01 0.000000000000000000e+00 3.008480000000000043e-01 3.334000000000000158e-03
1.893799999999999928e-01 4.208400000000000335e-02 2.948649999999999882e-01 3.167000000000000110e-03
1.893799999999999928e-01 8.416899999999999382e-02 2.757820000000000271e-01 3.095999999999999794e-03
1.893799999999999928e-01 1.262530000000000041e-01 2.482880000000000087e-01 3.017000000000000150e-03
1.893799999999999928e-01 1.683379999999999876e-01 2.164369999999999905e-01 2.942999999999999870e-03
1.893799999999999928e-01 2.104219999999999979e-01 1.859530000000000072e-01 2.553000000000000148e-03
1.893799999999999928e-01 2.525069999999999815e-01 1.598729999999999873e-01 2.243999999999999901e-03
1.893799999999999928e-01 2.945909999999999918e-01 1.375319999999999876e-01 2.089000000000000145e-03
1.893799999999999928e-01 3.366759999999999753e-01 1.184790000000000010e-01 1.988000000000000184e-03
1.893799999999999928e-01 3.787599999999999856e-01 1.022559999999999997e-01 1.925999999999999978e-03
1.893799999999999928e-01 4.208450000000000246e-01 8.822599999999999887e-02 1.879999999999999944e-03
1.893799999999999928e-01 4.629289999999999794e-01 7.644600000000000006e-02 1.861999999999999940e-03
1.893799999999999928e-01 5.050139999999999629e-01 6.628699999999999870e-02 1.819000000000000087e-03
1.893799999999999928e-01 5.470979999999999732e-01 5.770000000000000129e-02 1.757000000000000098e-03
1.893799999999999928e-01 5.891830000000000123e-01 5.056000000000000077e-02 1.675999999999999972e-03
1.893799999999999928e-01 6.312670000000000226e-01 4.419200000000000211e-02 1.585000000000000037e-03
1.893799999999999928e-01 6.733519999999999506e-01 3.814300000000000329e-02 1.476000000000000098e-03
1.893799999999999928e-01 7.154359999999999609e-01 3.278799999999999770e-02 1.379999999999999933e-03
1.893799999999999928e-01 7.575209999999999999e-01 2.763900000000000037e-02 1.315999999999999896e-03
2.314650000000000041e-01 -7.575209999999999999e-01 2.780399999999999885e-02 1.299000000000000024e-03
2.314650000000000041e-01 -7.154359999999999609e-01 3.280999999999999889e-02 1.368000000000000075e-03
2.314650000000000041e-01 -6.733519999999999506e-01 3.853899999999999687e-02 1.459000000000000010e-03
2.314650000000000041e-01 -6.312670000000000226e-01 4.412699999999999956e-02 1.567999999999999949e-03
2.314650000000000041e-01 -5.891830000000000123e-01 5.072800000000000226e-02 1.662000000000000066e-03
2.314650000000000041e-01 -5.470979999999999732e-01 5.795999999999999763e-02 1.744000000000000107e-03
2.314650000000000041e-01 -5.050139999999999629e-01 6.681499999999999939e-02 1.747999999999999988e-03
2.314650000000000041e-01 -4.629289999999999794e-01 7.693300000000000138e-02 1.797999999999999902e-03
2.314650000000000041e-01 -4.208450000000000246e-01 8.889800000000000479e-02 1.843999999999999936e-03
2.314650000000000041e-01 -3.787599999999999856e-01 1.032620000000000066e-01 1.894000000000000067e-03
2.314650000000000041e-01 -3.366759999999999753e-01 1.199329999999999979e-01 1.951999999999999959e-03
2.314650000000000041e-01 -2.945909999999999918e-01 1.396390000000000131e-01 2.021999999999999926e-03
2.314650000000000041e-01 -2.525069999999999815e-01 1.621130000000000071e-01 2.148999999999999869e-03
2.314650000000000041e-01 -2.104219999999999979e-01 1.878190000000000137e-01 2.289999999999999935e-03
2.314650000000000041e-01 -1.683379999999999876e-01 2.168440000000000090e-01 2.514000000000000175e-03
2.314650000000000041e-01 -1.262530000000000041e-01 2.473990000000000078e-01 2.880000000000000181e-03
2.314650000000000041e-01 -8.416899999999999382e-02 2.740239999999999898e-01 2.948000000000000100e-03
2.314650000000000041e-01 -4.208400000000000335e-02 2.922049999999999925e-01 3.016000000000000018e-03
2.314650000000000041e-01 0.000000000000000000e+00 2.986739999999999950e-01 3.167000000000000110e-03
2.314650000000000041e-01 4.208400000000000335e-02 2.922049999999999925e-01 3.016000000000000018e-03
2.314650000000000041e-01 8.416899999999999382e-02 2.740239999999999898e-01 2.948000000000000100e-03
2.314650000000000041e-01 1.262530000000000041e-01 2.473990000000000078e-01 2.880000000000000181e-03
2.314650000000000041e-01 1.683379999999999876e-01 2.168440000000000090e-01 2.514000000000000175e-03
2.314650000000000041e-01 2.104219999999999979e-01 1.878190000000000137e-01 2.289999999999999935e-03
2.314650000000000041e-01 2.525069999999999815e-01 1.621130000000000071e-01 2.148999999999999869e-03
2.314650000000000041e-01 2.945909999999999918e-01 1.396390000000000131e-01 2.021999999999999926e-03
2.314650000000000041e-01 3.366759999999999753e-01 1.199329999999999979e-01 1.951999999999999959e-03
2.314650000000000041e-01 3.787599999999999856e-01 1.032620000000000066e-01 1.894000000000000067e-03
2.314650000000000041e-01 4.208450000000000246e-01 8.889800000000000479e-02 1.843999999999999936e-03
2.314650000000000041e-01 4.629289999999999794e-01 7.693300000000000138e-02 1.797999999999999902e-03
2.314650000000000041e-01 5.050139999999999629e-01 6.681499999999999939e-02 1.747999999999999988e-03
2.314650000000000041e-01 5.470979999999999732e-01 5.795999999999999763e-02 1.744000000000000107e-03
2.314650000000000041e-01 5.891830000000000123e-01 5.072800000000000226e-02 1.662000000000000066e-03
2.314650000000000041e-01 6.312670000000000226e-01 4.412699999999999956e-02 1.567999999999999949e-03
2.314650000000000041e-01 6.733519999999999506e-01 3.853899999999999687e-02 1.459000000000000010e-03
2.314650000000000041e-01 7.154359999999999609e-01 3.280999999999999889e-02 1.368000000000000075e-03
2.314650000000000041e-01 7.575209999999999999e-01 2.780399999999999885e-02 1.299000000000000024e-03
2.735489999999999866e-01 -7.575209999999999999e-01 2.754099999999999951e-02 1.283999999999999985e-03
2.735489999999999866e-01 -7.154359999999999609e-01 3.238699999999999912e-02 1.353000000000000036e-03
2.735489999999999866e-01 -6.733519999999999506e-01 3.812800000000000217e-02 1.456000000000000046e-03
2.735489999999999866e-01 -6.312670000000000226e-01 4.347499999999999976e-02 1.551000000000000078e-03
2.735489999999999866e-01 -5.891830000000000123e-01 5.013800000000000201e-02 1.621999999999999961e-03
2.735489999999999866e-01 -5.470979999999999732e-01 5.837799999999999934e-02 1.685000000000000083e-03
2.735489999999999866e-01 -5.050139999999999629e-01 6.790999999999999814e-02 1.742999999999999975e-03
2.735489999999999866e-01 -4.629289999999999794e-01 7.861100000000000032e-02 1.828999999999999897e-03
2.735489999999999866e-01 -4.208450000000000246e-01 9.075400000000000134e-02 1.892999999999999934e-03
2.735489999999999866e-01 -3.787599999999999856e-01 1.053769999999999984e-01 1.962999999999999901e-03
2.735489999999999866e-01 -3.366759999999999753e-01 1.224139999999999950e-01 2.027000000000000156e-03
2.735489999999999866e-01 -2.945909999999999918e-01 1.425510000000000110e-01 2.128000000000000117e-03
2.735489999999999866e-01 -2.525069999999999815e-01 1.655200000000000005e-01 2.217999999999999920e-03
2.735489999999999866e-01 -2.104219999999999979e-01 1.916190000000000115e-01 2.419999999999999842e-03
2.735489999999999866e-01 -1.683379999999999876e-01 2.197600000000000109e-01 2.635000000000000189e-03
2.735489999999999866e-01 -1.262530000000000041e-01 2.481829999999999870e-01 2.995999999999999965e-03
2.735489999999999866e-01 -8.416899999999999382e-02 2.742700000000000138e-01 3.060999999999999919e-03
2.735489999999999866e-01 -4.208400000000000335e-02 2.912950000000000261e-01 3.142999999999999960e-03
2.735489999999999866e-01 0.000000000000000000e+00 2.973330000000000140e-01 3.256000000000000213e-03
2.735489999999999866e-01 4.208400000000000335e-02 2.912950000000000261e-01 3.142999999999999960e-03
2.735489999999999866e-01 8.416899999999999382e-02 2.742700000000000138e-01 3.060999999999999919e-03
2.735489999999999866e-01 1.262530000000000041e-01 2.481829999999999870e-01 2.995999999999999965e-03
2.735489999999999866e-01 1.683379999999999876e-01 2.197600000000000109e-01 2.635000000000000189e-03
2.735489999999999866e-01 2.104219999999999979e-01 1.916190000000000115e-01 2.419999999999999842e-03
2.735489999999999866e-01 2.525069999999999815e-01 1.655200000000000005e-01 2.217999999999999920e-03
2.735489999999999866e-01 2.945909999999999918e-01 1.425510000000000110e-01 2.128000000000000117e-03
2.735489999999999866e-01 3.366759999999999753e-01 1.224139999999999950e-01 2.027000000000000156e-03
2.735489999999999866e-01 3.787599999999999856e-01 1.053769999999999984e-01 1.962999999999999901e-03
2.735489999999999866e-01 4.208450000000000246e-01 9.075400000000000134e-02 1.892999999999999934e-03
2.735489999999999866e-01 4.629289999999999794e-01 7.861100000000000032e-02 1.828999999999999897e-03
2.735489999999999866e-01 5.050139999999999629e-01 6.790999999999999814e-02 1.742999999999999975e-03
2.735489999999999866e-01 5.470979999999999732e-01 5.837799999999999934e-02 1.685000000000000083e-03
2.735489999999999866e-01 5.891830000000000123e-01 5.013800000000000201e-02 1.621999999999999961e-03
2.735489999999999866e-01 6.312670000000000226e-01 4.347499999999999976e-02 1.551000000000000078e-03
2.735489999999999866e-01 6.733519999999999506e-01 3.812800000000000217e-02 1.456000000000000046e-03
2.735489999999999866e-01 7.154359999999999609e-01 3.238699999999999912e-02 1.353000000000000036e-03
2.735489999999999866e-01 7.575209999999999999e-01 2.754099999999999951e-02 1.283999999999999985e-03
3.156340000000000257e-01 -7.575209999999999999e-01 2.681499999999999856e-02 1.276999999999999923e-03
3.156340000000000257e-01 -7.154359999999999609e-01 3.189600000000000074e-02 1.332000000000000068e-03
3.156340000000000257e-01 -6.733519999999999506e-01 3.774999999999999883e-02 1.407999999999999963e-03
3.156340000000000257e-01 -6.312670000000000226e-01 4.380499999999999672e-02 1.487999999999999956e-03
3.156340000000000257e-01 -5.891830000000000123e-01 5.081999999999999712e-02 1.579000000000000108e-03
3.156340000000000257e-01 -5.470979999999999732e-01 5.891400000000000109e-02 1.662999999999999982e-03
3.156340000000000257e-01 -5.050139999999999629e-01 6.808999999999999775e-02 1.722000000000000006e-03
3.156340000000000257e-01 -4.629289999999999794e-01 7.885599999999999554e-02 1.786999999999999960e-03
3.156340000000000257e-01 -4.208450000000000246e-01 9.121300000000000241e-02 1.842000000000000104e-03
3.156340000000000257e-01 -3.787599999999999856e-01 1.052850000000000036e-01 1.892999999999999934e-03
3.156340000000000257e-01 -3.366759999999999753e-01 1.219309999999999977e-01 1.955000000000000140e-03
3.156340000000000257e-01 -2.945909999999999918e-01 1.412930000000000019e-01 2.027000000000000156e-03
3.156340000000000257e-01 -2.525069999999999815e-01 1.640000000000000069e-01 2.151000000000000134e-03
3.156340000000000257e-01 -2.104219999999999979e-01 1.893880000000000008e-01 2.272000000000000148e-03
3.156340000000000257e-01 -1.683379999999999876e-01 2.169369999999999910e-01 2.579999999999999828e-03
3.156340000000000257e-01 -1.262530000000000041e-01 2.443750000000000089e-01 2.658999999999999905e-03
3.156340000000000257e-01 -8.416899999999999382e-02 2.689949999999999841e-01 3.013000000000000053e-03
3.156340000000000257e-01 -4.208400000000000335e-02 2.859169999999999767e-01 3.101000000000000024e-03
3.156340000000000257e-01 0.000000000000000000e+00 2.919840000000000213e-01 3.235000000000000028e-03
3.156340000000000257e-01 4.208400000000000335e-02 2.859169999999999767e-01 3.101000000000000024e-03
3.156340000000000257e-01 8.416899999999999382e-02 2.689949999999999841e-01 3.013000000000000053e-03
3.156340000000000257e-01 1.262530000000000041e-01 2.443750000000000089e-01 2.658999999999999905e-03
3.156340000000000257e-01 1.683379999999999876e-01 2.169369999999999910e-01 2.579999999999999828e-03
3.156340000000000257e-01 2.104219999999999979e-01 1.893880000000000008e-01 2.272000000000000148e-03
3.156340000000000257e-01 2.525069999999999815e-01 1.640000000000000069e-01 2.151000000000000134e-03
3.156340000000000257e-01 2.945909999999999918e-01 1.412930000000000019e-01 2.027000000000000156e-03
3.156340000000000257e-01 3.366759999999999753e-01 1.219309999999999977e-01 1.955000000000000140e-03
3.156340000000000257e-01 3.787599999999999856e-01 1.052850000000000036e-01 1.892999999999999934e-03
3.156340000000000257e-01 4.208450000000000246e-01 9.121300000000000241e-02 1.842000000000000104e-03
3.156340000000000257e-01 4.629289999999999794e-01 7.885599999999999554e-02 1.786999999999999960e-03
3.156340000000000257e-01 5.050139999999999629e-01 6.808999999999999775e-02 1.722000000000000006e-03
3.156340000000000257e-01 5.470979999999999732e-01 5.891400000000000109e-02 1.662999999999999982e-03
3.156340000000000257e-01 5.891830000000000123e-01 5.081999999999999712e-02 1.579000000000000108e-03
3.156340000000000257e-01 6.312670000000000226e-01 4.380499999999999672e-02 1.487999999999999956e-03
3.156340000000000257e-01 6.733519999999999506e-01 3.774999999999999883e-02 1.407999999999999963e-03
3.156340000000000257e-01 7.154359999999999609e-01 3.189600000000000074e-02 1.332000000000000068e-03
3.156340000000000257e-01 7.575209999999999999e-01 2.681499999999999856e-02 1.276999999999999923e-03
3.577179999999999804e-01 -7.575209999999999999e-01 2.693699999999999914e-02 1.307999999999999918e-03
3.577179999999999804e-01 -7.154359999999999609e-01 3.171899999999999720e-02 1.368000000000000075e-03
3.577179999999999804e-01 -6.733519999999999506e-01 3.734900000000000025e-02 1.458000000000000095e-03
3.577179999999999804e-01 -6.312670000000000226e-01 4.288700000000000151e-02 1.541999999999999968e-03
3.577179999999999804e-01 -5.891830000000000123e-01 5.006900000000000239e-02 1.631999999999999987e-03
3.577179999999999804e-01 -5.470979999999999732e-01 5.850199999999999845e-02 1.724000000000000055e-03
3.577179999999999804e-01 -5.050139999999999629e-01 6.775499999999999579e-02 1.755000000000000050e-03
3.577179999999999804e-01 -4.629289999999999794e-01 7.858800000000000507e-02 1.791999999999999973e-03
3.577179999999999804e-01 -4.208450000000000246e-01 9.087800000000000045e-02 1.799999999999999951e-03
3.577179999999999804e-01 -3.787599999999999856e-01 1.048309999999999936e-01 1.835000000000000043e-03
3.577179999999999804e-01 -3.366759999999999753e-01 1.210289999999999977e-01 1.892000000000000019e-03
3.577179999999999804e-01 -2.945909999999999918e-01 1.404880000000000018e-01 1.987000000000000051e-03
3.577179999999999804e-01 -2.525069999999999815e-01 1.628169999999999895e-01 2.139999999999999975e-03
3.577179999999999804e-01 -2.104219999999999979e-01 1.885000000000000009e-01 2.405000000000000020e-03
3.577179999999999804e-01 -1.683379999999999876e-01 2.162669999999999870e-01 2.628999999999999827e-03
3.577179999999999804e-01 -1.262530000000000041e-01 2.437380000000000102e-01 2.971000000000000116e-03
3.577179999999999804e-01 -8.416899999999999382e-02 2.697379999999999778e-01 3.050000000000000194e-03
3.577179999999999804e-01 -4.208400000000000335e-02 2.872020000000000128e-01 3.125999999999999873e-03
3.577179999999999804e-01 0.000000000000000000e+00 2.934939999999999771e-01 3.237999999999999993e-03
3.577179999999999804e-01 4.208400000000000335e-02 2.872020000000000128e-01 3.125999999999999873e-03
3.577179999999999804e-01 8.416899999999999382e-02 2.697379999999999778e-01 3.050000000000000194e-03
3.577179999999999804e-01 1.262530000000000041e-01 2.437380000000000102e-01 2.971000000000000116e-03
3.577179999999999804e-01 1.683379999999999876e-01 2.162669999999999870e-01 2.628999999999999827e-03
3.577179999999999804e-01 2.104219999999999979e-01 1.885000000000000009e-01 2.405000000000000020e-03
3.577179999999999804e-01 2.525069999999999815e-01 1.628169999999999895e-01 2.139999999999999975e-03
3.577179999999999804e-01 2.945909999999999918e-01 1.404880000000000018e-01 1.987000000000000051e-03
3.577179999999999804e-01 3.366759999999999753e-01 1.210289999999999977e-01 1.892000000000000019e-03
3.577179999999999804e-01 3.787599999999999856e-01 1.048309999999999936e-01 1.835000000000000043e-03
3.577179999999999804e-01 4.208450000000000246e-01 9.087800000000000045e-02 1.799999999999999951e-03
3.577179999999999804e-01 4.629289999999999794e-01 7.858800000000000507e-02 1.791999999999999973e-03
3.577179999999999804e-01 5.050139999999999629e-01 6.775499999999999579e-02 1.755000000000000050e-03
3.577179999999999804e-01 5.470979999999999732e-01 5.850199999999999845e-02 1.724000000000000055e-03
3.577179999999999804e-01 5.891830000000000123e-01 5.006900000000000239e-02 1.631999999999999987e-03
3.577179999999999804e-01 6.312670000000000226e-01 4.288700000000000151e-02 1.541999999999999968e-03
3.577179999999999804e-01 6.733519999999999506e-01 3.734900000000000025e-02 1.458000000000000095e-03
3.577179999999999804e-01 7.154359999999999609e-01 3.171899999999999720e-02 1.368000000000000075e-03
3.577179999999999804e-01 7.575209999999999999e-01 2.693699999999999914e-02 1.307999999999999918e-03
3.998030000000000195e-01 -7.575209999999999999e-01 2.717100000000000071e-02 1.281999999999999936e-03
3.998030000000000195e-01 -7.154359999999999609e-01 3.192699999999999705e-02 1.337000000000000081e-03
3.998030000000000195e-01 -6.733519999999999506e-01 3.756999999999999923e-02 1.412999999999999977e-03
3.998030000000000195e-01 -6.312670000000000226e-01 4.380499999999999672e-02 1.487000000000000040e-03
3.998030000000000195e-01 -5.891830000000000123e-01 5.124000000000000082e-02 1.577000000000000060e-03
3.998030000000000195e-01 -5.470979999999999732e-01 5.930200000000000055e-02 1.660999999999999933e-03
3.998030000000000195e-01 -5.050139999999999629e-01 6.807499999999999662e-02 1.734000000000000081e-03
3.998030000000000195e-01 -4.629289999999999794e-01 7.895199999999999441e-02 1.765999999999999992e-03
3.998030000000000195e-01 -4.208450000000000246e-01 9.122900000000000453e-02 1.801999999999999999e-03
3.998030000000000195e-01 -3.787599999999999856e-01 1.053800000000000014e-01 1.871000000000000050e-03
3.998030000000000195e-01 -3.366759999999999753e-01 1.219400000000000067e-01 1.949999999999999910e-03
3.998030000000000195e-01 -2.945909999999999918e-01 1.411650000000000127e-01 2.086000000000000180e-03
3.998030000000000195e-01 -2.525069999999999815e-01 1.635369999999999879e-01 2.191999999999999938e-03
3.998030000000000195e-01 -2.104219999999999979e-01 1.886460000000000081e-01 2.443999999999999992e-03
3.998030000000000195e-01 -1.683379999999999876e-01 2.162419999999999898e-01 2.703000000000000107e-03
3.998030000000000195e-01 -1.262530000000000041e-01 2.437439999999999884e-01 2.782000000000000185e-03
3.998030000000000195e-01 -8.416899999999999382e-02 2.695529999999999871e-01 3.125999999999999873e-03
3.998030000000000195e-01 -4.208400000000000335e-02 2.875590000000000090e-01 3.176000000000000004e-03
3.998030000000000195e-01 0.000000000000000000e+00 2.945880000000000165e-01 3.308000000000000176e-03
3.998030000000000195e-01 4.208400000000000335e-02 2.875590000000000090e-01 3.176000000000000004e-03
3.998030000000000195e-01 8.416899999999999382e-02 2.695529999999999871e-01 3.125999999999999873e-03
3.998030000000000195e-01 1.262530000000000041e-01 2.437439999999999884e-01 2.782000000000000185e-03
3.998030000000000195e-01 1.683379999999999876e-01 2.162419999999999898e-01 2.703000000000000107e-03
3.998030000000000195e-01 2.104219999999999979e-01 1.886460000000000081e-01 2.443999999999999992e-03
3.998030000000000195e-01 2.525069999999999815e-01 1.635369999999999879e-01 2.191999999999999938e-03
3.998030000000000195e-01 2.945909999999999918e-01 1.411650000000000127e-01 2.086000000000000180e-03
3.998030000000000195e-01 3.366759999999999753e-01 1.219400000000000067e-01 1.949999999999999910e-03
3.998030000000000195e-01 3.787599999999999856e-01 1.053800000000000014e-01 1.871000000000000050e-03
3.998030000000000195e-01 4.208450000000000246e-01 9.122900000000000453e-02 1.801999999999999999e-03
3.998030000000000195e-01 4.629289999999999794e-01 7.895199999999999441e-02 1.765999999999999992e-03
3.998030000000000195e-01 5.050139999999999629e-01 6.807499999999999662e-02 1.734000000000000081e-03
3.998030000000000195e-01 5.470979999999999732e-01 5.930200000000000055e-02 1.660999999999999933e-03
3.998030000000000195e-01 5.891830000000000123e-01 5.124000000000000082e-02 1.577000000000000060e-03
3.998030000000000195e-01 6.312670000000000226e-01 4.380499999999999672e-02 1.487000000000000040e-03
3.998030000000000195e-01 6.733519999999999506e-01 3.756999999999999923e-02 1.412999999999999977e-03
3.998030000000000195e-01 7.154359999999999609e-01 3.192699999999999705e-02 1.337000000000000081e-03
3.998030000000000195e-01 7.575209999999999999e-01 2.717100000000000071e-02 1.281999999999999936e-03
4.418869999999999743e-01 -7.575209999999999999e-01 2.486199999999999868e-02 1.273000000000000043e-03
4.418869999999999743e-01 -7.154359999999999609e-01 2.943899999999999989e-02 1.363999999999999978e-03
4.418869999999999743e-01 -6.733519999999999506e-01 3.437699999999999784e-02 1.463000000000000108e-03
4.418869999999999743e-01 -6.312670000000000226e-01 4.058699999999999808e-02 1.569000000000000082e-03
4.418869999999999743e-01 -5.891830000000000123e-01 4.706500000000000267e-02 1.652000000000000040e-03
4.418869999999999743e-01 -5.470979999999999732e-01 5.473200000000000287e-02 1.698999999999999989e-03
4.418869999999999743e-01 -5.050139999999999629e-01 6.359299999999999675e-02 1.760999999999999979e-03
4.418869999999999743e-01 -4.629289999999999794e-01 7.391300000000000647e-02 1.807999999999999928e-03
4.418869999999999743e-01 -4.208450000000000246e-01 8.604499999999999649e-02 1.861000000000000024e-03
4.418869999999999743e-01 -3.787599999999999856e-01 9.969100000000000183e-02 1.910000000000000022e-03
4.418869999999999743e-01 -3.366759999999999753e-01 1.157699999999999979e-01 1.978999999999999856e-03
4.418869999999999743e-01 -2.945909999999999918e-01 1.342939999999999967e-01 2.079000000000000119e-03
4.418869999999999743e-01 -2.525069999999999815e-01 1.558140000000000081e-01 2.232000000000000043e-03
4.418869999999999743e-01 -2.104219999999999979e-01 1.804080000000000128e-01 2.396999999999999825e-03
4.418869999999999743e-01 -1.683379999999999876e-01 2.072499999999999898e-01 2.621000000000000066e-03
4.418869999999999743e-01 -1.262530000000000041e-01 2.349670000000000092e-01 2.694999999999999913e-03
4.418869999999999743e-01 -8.416899999999999382e-02 2.619440000000000102e-01 3.065000000000000016e-03
4.418869999999999743e-01 -4.208400000000000335e-02 2.807660000000000156e-01 3.138000000000000164e-03
4.418869999999999743e-01 0.000000000000000000e+00 2.887870000000000159e-01 3.246999999999999886e-03
4.418869999999999743e-01 4.208400000000000335e-02 2.807660000000000156e-01 3.138000000000000164e-03
4.418869999999999743e-01 8.416899999999999382e-02 2.619440000000000102e-01 3.065000000000000016e-03
4.418869999999999743e-01 1.262530000000000041e-01 2.349670000000000092e-01 2.694999999999999913e-03
4.418869999999999743e-01 1.683379999999999876e-01 2.072499999999999898e-01 2.621000000000000066e-03
4.418869999999999743e-01 2.104219999999999979e-01 1.804080000000000128e-01 2.396999999999999825e-03
4.418869999999999743e-01 2.525069999999999815e-01 1.558140000000000081e-01 2.232000000000000043e-03
4.418869999999999743e-01 2.945909999999999918e-01 1.342939999999999967e-01 2.079000000000000119e-03
4.418869999999999743e-01 3.366759999999999753e-01 1.157699999999999979e-01 1.978999999999999856e-03
4.418869999999999743e-01 3.787599999999999856e-01 9.969100000000000183e-02 1.910000000000000022e-03
4.418869999999999743e-01 4.208450000000000246e-01 8.604499999999999649e-02 1.861000000000000024e-03
4.418869999999999743e-01 4.629289999999999794e-01 7.391300000000000647e-02 1.807999999999999928e-03
4.418869999999999743e-01 5.050139999999999629e-01 6.359299999999999675e-02 1.760999999999999979e-03
4.418869999999999743e-01 5.470979999999999732e-01 5.473200000000000287e-02 1.698999999999999989e-03
4.418869999999999743e-01 5.891830000000000123e-01 4.706500000000000267e-02 1.652000000000000040e-03
4.418869999999999743e-01 6.312670000000000226e-01 4.058699999999999808e-02 1.569000000000000082e-03
4.418869999999999743e-01 6.733519999999999506e-01 3.437699999999999784e-02 1.463000000000000108e-03
4.418869999999999743e-01 7.154359999999999609e-01 2.943899999999999989e-02 1.363999999999999978e-03
4.418869999999999743e-01 7.575209999999999999e-01 2.486199999999999868e-02 1.273000000000000043e-03
4.839720000000000133e-01 -7.575209999999999999e-01 2.498999999999999833e-02 1.240000000000000000e-03
4.839720000000000133e-01 -7.154359999999999609e-01 2.889600000000000155e-02 1.312999999999999931e-03
4.839720000000000133e-01 -6.733519999999999506e-01 3.364600000000000229e-02 1.413999999999999892e-03
4.839720000000000133e-01 -6.312670000000000226e-01 3.926400000000000029e-02 1.513000000000000022e-03
4.839720000000000133e-01 -5.891830000000000123e-01 4.578900000000000331e-02 1.590000000000000050e-03
4.839720000000000133e-01 -5.470979999999999732e-01 5.296499999999999819e-02 1.642999999999999929e-03
4.839720000000000133e-01 -5.050139999999999629e-01 6.145699999999999774e-02 1.727999999999999935e-03
4.839720000000000133e-01 -4.629289999999999794e-01 7.107099999999999529e-02 1.763999999999999943e-03
4.839720000000000133e-01 -4.208450000000000246e-01 8.210399999999999643e-02 1.796999999999999986e-03
4.839720000000000133e-01 -3.787599999999999856e-01 9.469700000000000339e-02 1.842000000000000104e-03
4.839720000000000133e-01 -3.366759999999999753e-01 1.091649999999999981e-01 1.922000000000000097e-03
4.839720000000000133e-01 -2.945909999999999918e-01 1.263529999999999931e-01 2.011000000000000201e-03
4.839720000000000133e-01 -2.525069999999999815e-01 1.462650000000000061e-01 2.119999999999999923e-03
4.839720000000000133e-01 -2.104219999999999979e-01 1.693419999999999925e-01 2.237999999999999972e-03
4.839720000000000133e-01 -1.683379999999999876e-01 1.952260000000000106e-01 2.394999999999999993e-03
4.839720000000000133e-01 -1.262530000000000041e-01 2.230590000000000073e-01 2.624000000000000030e-03
4.839720000000000133e-01 -8.416899999999999382e-02 2.507679999999999909e-01 3.010999999999999788e-03
4.839720000000000133e-01 -4.208400000000000335e-02 2.714159999999999906e-01 3.083999999999999936e-03
4.839720000000000133e-01 0.000000000000000000e+00 2.799710000000000254e-01 3.194999999999999923e-03
4.839720000000000133e-01 4.208400000000000335e-02 2.714159999999999906e-01 3.083999999999999936e-03
4.839720000000000133e-01 8.416899999999999382e-02 2.507679999999999909e-01 3.010999999999999788e-03
4.839720000000000133e-01 1.262530000000000041e-01 2.230590000000000073e-01 2.624000000000000030e-03
4.839720000000000133e-01 1.683379999999999876e-01 1.952260000000000106e-01 2.394999999999999993e-03
4.839720000000000133e-01 2.104219999999999979e-01 1.693419999999999925e-01 2.237999999999999972e-03
4.839720000000000133e-01 2.525069999999999815e-01 1.462650000000000061e-01 2.119999999999999923e-03
4.839720000000000133e-01 2.945909999999999918e-01 1.263529999999999931e-01 2.011000000000000201e-03
4.839720000000000133e-01 3.366759999999999753e-01 1.091649999999999981e-01 1.922000000000000097e-03
4.839720000000000133e-01 3.787599999999999856e-01 9.469700000000000339e-02 1.842000000000000104e-03
4.839720000000000133e-01 4.208450000000000246e-01 8.210399999999999643e-02 1.796999999999999986e-03
4.839720000000000133e-01 4.629289999999999794e-01 7.107099999999999529e-02 1.763999999999999943e-03
4.839720000000000133e-01 5.050139999999999629e-01 6.145699999999999774e-02 1.727999999999999935e-03
4.839720000000000133e-01 5.470979999999999732e-01 5.296499999999999819e-02 1.642999999999999929e-03
4.839720000000000133e-01 5.891830000000000123e-01 4.578900000000000331e-02 1.590000000000000050e-03
4.839720000000000133e-01 6.312670000000000226e-01 3.926400000000000029e-02 1.513000000000000022e-03
4.839720000000000133e-01 6.733519999999999506e-01 3.364600000000000229e-02 1.413999999999999892e-03
4.839720000000000133e-01 7.154359999999999609e-01 2.889600000000000155e-02 1.312999999999999931e-03
4.839720000000000133e-01 7.575209999999999999e-01 2.498999999999999833e-02 1.240000000000000000e-03
5.260559999999999681e-01 -7.575209999999999999e-01 2.428699999999999956e-02 1.286000000000000034e-03
5.260559999999999681e-01 -7.154359999999999609e-01 2.783000000000000057e-02 1.348999999999999939e-03
5.260559999999999681e-01 -6.733519999999999506e-01 3.252900000000000236e-02 1.451000000000000033e-03
5.260559999999999681e-01 -6.312670000000000226e-01 3.796700000000000075e-02 1.575000000000000011e-03
5.260559999999999681e-01 -5.891830000000000123e-01 4.416699999999999793e-02 1.683000000000000034e-03
5.260559999999999681e-01 -5.470979999999999732e-01 5.105400000000000216e-02 1.781999999999999947e-03
5.260559999999999681e-01 -5.050139999999999629e-01 5.844900000000000095e-02 1.840000000000000056e-03
5.260559999999999681e-01 -4.629289999999999794e-01 6.678800000000000014e-02 1.874000000000000015e-03
5.260559999999999681e-01 -4.208450000000000246e-01 7.648699999999999943e-02 1.863999999999999988e-03
5.260559999999999681e-01 -3.787599999999999856e-01 8.800099999999999589e-02 1.860000000000000108e-03
5.260559999999999681e-01 -3.366759999999999753e-01 1.012839999999999990e-01 1.881999999999999992e-03
5.260559999999999681e-01 -2.945909999999999918e-01 1.177480000000000054e-01 1.938000000000000052e-03
5.260559999999999681e-01 -2.525069999999999815e-01 1.367230000000000112e-01 2.030000000000000120e-03
5.260559999999999681e-01 -2.104219999999999979e-01 1.587550000000000072e-01 2.137000000000000011e-03
5.260559999999999681e-01 -1.683379999999999876e-01 1.836720000000000019e-01 2.288999999999999802e-03
5.260559999999999681e-01 -1.262530000000000041e-01 2.114580000000000071e-01 2.513000000000000043e-03
5.260559999999999681e-01 -8.416899999999999382e-02 2.413899999999999935e-01 2.909999999999999826e-03
5.260559999999999681e-01 -4.208400000000000335e-02 2.669989999999999863e-01 3.014000000000000186e-03
5.260559999999999681e-01 0.000000000000000000e+00 2.792450000000000210e-01 3.118999999999999811e-03
5.260559999999999681e-01 4.208400000000000335e-02 2.669989999999999863e-01 3.014000000000000186e-03
5.260559999999999681e-01 8.416899999999999382e-02 2.413899999999999935e-01 2.909999999999999826e-03
5.260559999999999681e-01 1.262530000000000041e-01 2.114580000000000071e-01 2.513000000000000043e-03
5.260559999999999681e-01 1.683379999999999876e-01 1.836720000000000019e-01 2.288999999999999802e-03
5.260559999999999681e-01 2.104219999999999979e-01 1.587550000000000072e-01 2.137000000000000011e-03
5.260559999999999681e-01 2.525069999999999815e-01 1.367230000000000112e-01 2.030000000000000120e-03
5.260559999999999681e-01 2.945909999999999918e-01 1.177480000000000054e-01 1.938000000000000052e-03
5.260559999999999681e-01 3.366759999999999753e-01 1.012839999999999990e-01 1.881999999999999992e-03
5.260559999999999681e-01 3.787599999999999856e-01 8.800099999999999589e-02 1.860000000000000108e-03
5.260559999999999681e-01 4.208450000000000246e-01 7.648699999999999943e-02 1.863999999999999988e-03
5.260559999999999681e-01 4.629289999999999794e-01 6.678800000000000014e-02 1.874000000000000015e-03
5.260559999999999681e-01 5.050139999999999629e-01 5.844900000000000095e-02 1.840000000000000056e-03
5.260559999999999681e-01 5.470979999999999732e-01 5.105400000000000216e-02 1.781999999999999947e-03
5.260559999999999681e-01 5.891830000000000123e-01 4.416699999999999793e-02 1.683000000000000034e-03
5.260559999999999681e-01 6.312670000000000226e-01 3.796700000000000075e-02 1.575000000000000011e-03
5.260559999999999681e-01 6.733519999999999506e-01 3.252900000000000236e-02 1.451000000000000033e-03
5.260559999999999681e-01 7.154359999999999609e-01 2.783000000000000057e-02 1.348999999999999939e-03
5.260559999999999681e-01 7.575209999999999999e-01 2.428699999999999956e-02 1.286000000000000034e-03
5.681410000000000071e-01 -7.575209999999999999e-01 2.342299999999999938e-02 1.240000000000000000e-03
5.681410000000000071e-01 -7.154359999999999609e-01 2.671899999999999969e-02 1.306000000000000086e-03
5.681410000000000071e-01 -6.733519999999999506e-01 3.087700000000000167e-02 1.384000000000000031e-03
5.681410000000000071e-01 -6.312670000000000226e-01 3.619100000000000095e-02 1.467999999999999904e-03
5.681410000000000071e-01 -5.891830000000000123e-01 4.224100000000000077e-02 1.559000000000000056e-03
5.681410000000000071e-01 -5.470979999999999732e-01 4.882500000000000034e-02 1.629999999999999939e-03
5.681410000000000071e-01 -5.050139999999999629e-01 5.590200000000000030e-02 1.701000000000000038e-03
5.681410000000000071e-01 -4.629289999999999794e-01 6.447200000000000153e-02 1.750000000000000036e-03
5.681410000000000071e-01 -4.208450000000000246e-01 7.405599999999999683e-02 1.796000000000000070e-03
5.681410000000000071e-01 -3.787599999999999856e-01 8.549500000000000155e-02 1.827999999999999981e-03
5.681410000000000071e-01 -3.366759999999999753e-01 9.806499999999999939e-02 1.879999999999999944e-03
5.681410000000000071e-01 -2.945909999999999918e-01 1.126179999999999959e-01 1.936000000000000004e-03
5.681410000000000071e-01 -2.525069999999999815e-01 1.294500000000000095e-01 2.010000000000000068e-03
5.681410000000000071e-01 -2.104219999999999979e-01 1.490930000000000033e-01 2.106999999999999932e-03
5.681410000000000071e-01 -1.683379999999999876e-01 1.713000000000000078e-01 2.299999999999999961e-03
5.681410000000000071e-01 -1.262530000000000041e-01 1.968890000000000085e-01 2.524999999999999901e-03
5.681410000000000071e-01 -8.416899999999999382e-02 2.256430000000000102e-01 2.605000000000000111e-03
5.681410000000000071e-01 -4.208400000000000335e-02 2.497439999999999938e-01 2.948000000000000100e-03
5.681410000000000071e-01 0.000000000000000000e+00 2.624330000000000274e-01 3.062000000000000052e-03
5.681410000000000071e-01 4.208400000000000335e-02 2.497439999999999938e-01 2.948000000000000100e-03
5.681410000000000071e-01 8.416899999999999382e-02 2.256430000000000102e-01 2.605000000000000111e-03
5.681410000000000071e-01 1.262530000000000041e-01 1.968890000000000085e-01 2.524999999999999901e-03
5.681410000000000071e-01 1.683379999999999876e-01 1.713000000000000078e-01 2.299999999999999961e-03
5.681410000000000071e-01 2.104219999999999979e-01 1.490930000000000033e-01 2.106999999999999932e-03
5.681410000000000071e-01 2.525069999999999815e-01 1.294500000000000095e-01 2.010000000000000068e-03
5.681410000000000071e-01 2.945909999999999918e-01 1.126179999999999959e-01 1.936000000000000004e-03
5.681410000000000071e-01 3.366759999999999753e-01 9.806499999999999939e-02 1.879999999999999944e-03
5.681410000000000071e-01 3.787599999999999856e-01 8.549500000000000155e-02 1.827999999999999981e-03
5.681410000000000071e-01 4.208450000000000246e-01 7.405599999999999683e-02 1.796000000000000070e-03
5.681410000000000071e-01 4.629289999999999794e-01 6.447200000000000153e-02 1.750000000000000036e-03
5.681410000000000071e-01 5.050139999999999629e-01 5.590200000000000030e-02 1.701000000000000038e-03
5.681410000000000071e-01 5.470979999999999732e-01 4.882500000000000034e-02 1.629999999999999939e-03
5.681410000000000071e-01 5.891830000000000123e-01 4.224100000000000077e-02 1.559000000000000056e-03
5.681410000000000071e-01 6.312670000000000226e-01 3.619100000000000095e-02 1.467999999999999904e-03
5.681410000000000071e-01 6.733519999999999506e-01 3.087700000000000167e-02 1.384000000000000031e-03
5.681410000000000071e-01 7.154359999999999609e-01 2.671899999999999969e-02 1.306000000000000086e-03
5.681410000000000071e-01 7.575209999999999999e-01 2.342299999999999938e-02 1.240000000000000000e-03
6.102250000000000174e-01 -7.575209999999999999e-01 2.119400000000000103e-02 1.301999999999999989e-03
6.102250000000000174e-01 -7.154359999999999609e-01 2.448799999999999935e-02 1.348000000000000023e-03
6.102250000000000174e-01 -6.733519999999999506e-01 2.879100000000000062e-02 1.433999999999999945e-03
6.102250000000000174e-01 -6.312670000000000226e-01 3.385200000000000015e-02 1.521000000000000000e-03
6.102250000000000174e-01 -5.891830000000000123e-01 3.967600000000000293e-02 1.624999999999999925e-03
6.102250000000000174e-01 -5.470979999999999732e-01 4.562900000000000289e-02 1.704000000000000003e-03
6.102250000000000174e-01 -5.050139999999999629e-01 5.225599999999999690e-02 1.745000000000000023e-03
6.102250000000000174e-01 -4.629289999999999794e-01 5.982799999999999924e-02 1.812999999999999941e-03
6.102250000000000174e-01 -4.208450000000000246e-01 6.835099999999999509e-02 1.838000000000000007e-03
6.102250000000000174e-01 -3.787599999999999856e-01 7.852499999999999758e-02 1.884000000000000041e-03
6.102250000000000174e-01 -3.366759999999999753e-01 9.004700000000000204e-02 1.879999999999999944e-03
6.102250000000000174e-01 -2.945909999999999918e-01 1.032200000000000062e-01 1.925000000000000062e-03
6.102250000000000174e-01 -2.525069999999999815e-01 1.184530000000000027e-01 2.001000000000000174e-03
6.102250000000000174e-01 -2.104219999999999979e-01 1.356390000000000096e-01 2.092000000000000109e-03
6.102250000000000174e-01 -1.683379999999999876e-01 1.549889999999999879e-01 2.210000000000000159e-03
6.102250000000000174e-01 -1.262530000000000041e-01 1.775019999999999931e-01 2.377999999999999906e-03
6.102250000000000174e-01 -8.416899999999999382e-02 2.061399999999999899e-01 2.639999999999999986e-03
6.102250000000000174e-01 -4.208400000000000335e-02 2.293250000000000011e-01 3.041999999999999999e-03
6.102250000000000174e-01 0.000000000000000000e+00 2.461260000000000114e-01 3.207999999999999914e-03
6.102250000000000174e-01 4.208400000000000335e-02 2.293250000000000011e-01 3.041999999999999999e-03
6.102250000000000174e-01 8.416899999999999382e-02 2.061399999999999899e-01 2.639999999999999986e-03
6.102250000000000174e-01 1.262530000000000041e-01 1.775019999999999931e-01 2.377999999999999906e-03
6.102250000000000174e-01 1.683379999999999876e-01 1.549889999999999879e-01 2.210000000000000159e-03
6.102250000000000174e-01 2.104219999999999979e-01 1.356390000000000096e-01 2.092000000000000109e-03
6.102250000000000174e-01 2.525069999999999815e-01 1.184530000000000027e-01 2.001000000000000174e-03
6.102250000000000174e-01 2.945909999999999918e-01 1.032200000000000062e-01 1.925000000000000062e-03
6.102250000000000174e-01 3.366759999999999753e-01 9.004700000000000204e-02 1.879999999999999944e-03
6.102250000000000174e-01 3.787599999999999856e-01 7.852499999999999758e-02 1.884000000000000041e-03
6.102250000000000174e-01 4.208450000000000246e-01 6.835099999999999509e-02 1.838000000000000007e-03
6.102250000000000174e-01 4.629289999999999794e-01 5.982799999999999924e-02 1.812999999999999941e-03
6.102250000000000174e-01 5.050139999999999629e-01 5.225599999999999690e-02 1.745000000000000023e-03
6.102250000000000174e-01 5.470979999999999732e-01 4.562900000000000289e-02 1.704000000000000003e-03
6.102250000000000174e-01 5.891830000000000123e-01 3.967600000000000293e-02 1.624999999999999925e-03
6.102250000000000174e-01 6.312670000000000226e-01 3.385200000000000015e-02 1.521000000000000000e-03
6.102250000000000174e-01 6.733519999999999506e-01 2.879100000000000062e-02 1.433999999999999945e-03
6.102250000000000174e-01 7.154359999999999609e-01 2.448799999999999935e-02 1.348000000000000023e-03
6.102250000000000174e-01 7.575209999999999999e-01 2.119400000000000103e-02 1.301999999999999989e-03


==> anc/EX_NP-3d_T=1.2Tc.dat <==
# x_l [fm]	x_t [fm]	E_x^NP [GeV^2]	ERR E_x^NP [GeV^2]
2.631700000000000012e-02 -8.421290000000000164e-01 2.704999999999999939e-03 8.959999999999999866e-04
2.631700000000000012e-02 -7.894959999999999756e-01 2.807000000000000033e-03 9.309999999999999699e-04
2.631700000000000012e-02 -7.368630000000000457e-01 3.129999999999999970e-03 9.929999999999999591e-04
2.631700000000000012e-02 -6.842300000000000049e-01 3.755999999999999790e-03 1.067999999999999939e-03
2.631700000000000012e-02 -6.315969999999999640e-01 4.866999999999999799e-03 1.129000000000000012e-03
2.631700000000000012e-02 -5.789640000000000342e-01 6.249000000000000214e-03 1.186999999999999904e-03
2.631700000000000012e-02 -5.263299999999999645e-01 7.879999999999999852e-03 1.229000000000000058e-03
2.631700000000000012e-02 -4.736969999999999792e-01 9.898999999999999813e-03 1.263999999999999933e-03
2.631700000000000012e-02 -4.210639999999999938e-01 1.251700000000000035e-02 1.289999999999999914e-03
2.631700000000000012e-02 -3.684310000000000085e-01 1.617899999999999894e-02 1.342000000000000094e-03
2.631700000000000012e-02 -3.157980000000000231e-01 2.040499999999999953e-02 1.415999999999999941e-03
2.631700000000000012e-02 -2.631649999999999823e-01 2.600399999999999934e-02 1.515999999999999986e-03
2.631700000000000012e-02 -2.105319999999999969e-01 3.261100000000000110e-02 1.619999999999999912e-03
2.631700000000000012e-02 -1.578990000000000116e-01 3.972500000000000336e-02 1.737999999999999962e-03
2.631700000000000012e-02 -1.052659999999999985e-01 4.744500000000000106e-02 1.853999999999999962e-03
2.631700000000000012e-02 -5.263299999999999923e-02 5.403199999999999670e-02 1.910000000000000022e-03
2.631700000000000012e-02 0.000000000000000000e+00 5.807099999999999762e-02 1.977000000000000025e-03
2.631700000000000012e-02 5.263299999999999923e-02 5.403199999999999670e-02 1.910000000000000022e-03
2.631700000000000012e-02 1.052659999999999985e-01 4.744500000000000106e-02 1.853999999999999962e-03
2.631700000000000012e-02 1.578990000000000116e-01 3.972500000000000336e-02 1.737999999999999962e-03
2.631700000000000012e-02 2.105319999999999969e-01 3.261100000000000110e-02 1.619999999999999912e-03
2.631700000000000012e-02 2.631649999999999823e-01 2.600399999999999934e-02 1.515999999999999986e-03
2.631700000000000012e-02 3.157980000000000231e-01 2.040499999999999953e-02 1.415999999999999941e-03
2.631700000000000012e-02 3.684310000000000085e-01 1.617899999999999894e-02 1.342000000000000094e-03
2.631700000000000012e-02 4.210639999999999938e-01 1.251700000000000035e-02 1.289999999999999914e-03
2.631700000000000012e-02 4.736969999999999792e-01 9.898999999999999813e-03 1.263999999999999933e-03
2.631700000000000012e-02 5.263299999999999645e-01 7.879999999999999852e-03 1.229000000000000058e-03
2.631700000000000012e-02 5.789640000000000342e-01 6.249000000000000214e-03 1.186999999999999904e-03
2.631700000000000012e-02 6.315969999999999640e-01 4.866999999999999799e-03 1.129000000000000012e-03
2.631700000000000012e-02 6.842300000000000049e-01 3.755999999999999790e-03 1.067999999999999939e-03
2.631700000000000012e-02 7.368630000000000457e-01 3.129999999999999970e-03 9.929999999999999591e-04
2.631700000000000012e-02 7.894959999999999756e-01 2.807000000000000033e-03 9.309999999999999699e-04
2.631700000000000012e-02 8.421290000000000164e-01 2.704999999999999939e-03 8.959999999999999866e-04
7.895000000000000628e-02 -8.421290000000000164e-01 3.210999999999999879e-03 8.620000000000000275e-04
7.895000000000000628e-02 -7.894959999999999756e-01 3.395000000000000014e-03 8.940000000000000464e-04
7.895000000000000628e-02 -7.368630000000000457e-01 3.723000000000000181e-03 9.489999999999999738e-04
7.895000000000000628e-02 -6.842300000000000049e-01 4.457000000000000024e-03 1.013999999999999927e-03
7.895000000000000628e-02 -6.315969999999999640e-01 5.551999999999999644e-03 1.090000000000000040e-03
7.895000000000000628e-02 -5.789640000000000342e-01 7.218999999999999723e-03 1.159000000000000091e-03
7.895000000000000628e-02 -5.263299999999999645e-01 9.306999999999999301e-03 1.222999999999999912e-03
7.895000000000000628e-02 -4.736969999999999792e-01 1.189300000000000079e-02 1.284999999999999901e-03
7.895000000000000628e-02 -4.210639999999999938e-01 1.495800000000000081e-02 1.337000000000000081e-03
7.895000000000000628e-02 -3.684310000000000085e-01 1.901999999999999871e-02 1.391000000000000092e-03
7.895000000000000628e-02 -3.157980000000000231e-01 2.395800000000000013e-02 1.466000000000000072e-03
7.895000000000000628e-02 -2.631649999999999823e-01 3.042999999999999872e-02 1.549000000000000030e-03
7.895000000000000628e-02 -2.105319999999999969e-01 3.807100000000000067e-02 1.629999999999999939e-03
7.895000000000000628e-02 -1.578990000000000116e-01 4.619000000000000189e-02 1.729999999999999984e-03
7.895000000000000628e-02 -1.052659999999999985e-01 5.507000000000000089e-02 1.791000000000000057e-03
7.895000000000000628e-02 -5.263299999999999923e-02 6.295499999999999707e-02 1.848000000000000033e-03
7.895000000000000628e-02 0.000000000000000000e+00 6.598999999999999311e-02 1.899000000000000080e-03
7.895000000000000628e-02 5.263299999999999923e-02 6.295499999999999707e-02 1.848000000000000033e-03
7.895000000000000628e-02 1.052659999999999985e-01 5.507000000000000089e-02 1.791000000000000057e-03
7.895000000000000628e-02 1.578990000000000116e-01 4.619000000000000189e-02 1.729999999999999984e-03
7.895000000000000628e-02 2.105319999999999969e-01 3.807100000000000067e-02 1.629999999999999939e-03
7.895000000000000628e-02 2.631649999999999823e-01 3.042999999999999872e-02 1.549000000000000030e-03
7.895000000000000628e-02 3.157980000000000231e-01 2.395800000000000013e-02 1.466000000000000072e-03
7.895000000000000628e-02 3.684310000000000085e-01 1.901999999999999871e-02 1.391000000000000092e-03
7.895000000000000628e-02 4.210639999999999938e-01 1.495800000000000081e-02 1.337000000000000081e-03
7.895000000000000628e-02 4.736969999999999792e-01 1.189300000000000079e-02 1.284999999999999901e-03
7.895000000000000628e-02 5.263299999999999645e-01 9.306999999999999301e-03 1.222999999999999912e-03
7.895000000000000628e-02 5.789640000000000342e-01 7.218999999999999723e-03 1.159000000000000091e-03
7.895000000000000628e-02 6.315969999999999640e-01 5.551999999999999644e-03 1.090000000000000040e-03
7.895000000000000628e-02 6.842300000000000049e-01 4.457000000000000024e-03 1.013999999999999927e-03
7.895000000000000628e-02 7.368630000000000457e-01 3.723000000000000181e-03 9.489999999999999738e-04
7.895000000000000628e-02 7.894959999999999756e-01 3.395000000000000014e-03 8.940000000000000464e-04
7.895000000000000628e-02 8.421290000000000164e-01 3.210999999999999879e-03 8.620000000000000275e-04
1.315830000000000055e-01 -8.421290000000000164e-01 4.297999999999999737e-03 8.379999999999999862e-04
1.315830000000000055e-01 -7.894959999999999756e-01 4.643000000000000425e-03 8.679999999999999565e-04
1.315830000000000055e-01 -7.368630000000000457e-01 4.963999999999999663e-03 9.179999999999999792e-04
1.315830000000000055e-01 -6.842300000000000049e-01 5.812999999999999591e-03 9.810000000000001011e-04
1.315830000000000055e-01 -6.315969999999999640e-01 7.102999999999999939e-03 1.044000000000000006e-03
1.315830000000000055e-01 -5.789640000000000342e-01 8.729999999999999913e-03 1.098000000000000018e-03
1.315830000000000055e-01 -5.263299999999999645e-01 1.105100000000000006e-02 1.172000000000000082e-03
1.315830000000000055e-01 -4.736969999999999792e-01 1.381100000000000036e-02 1.235999999999999903e-03
1.315830000000000055e-01 -4.210639999999999938e-01 1.744300000000000017e-02 1.309000000000000051e-03
1.315830000000000055e-01 -3.684310000000000085e-01 2.175699999999999856e-02 1.407000000000000048e-03
1.315830000000000055e-01 -3.157980000000000231e-01 2.716500000000000165e-02 1.505000000000000044e-03
1.315830000000000055e-01 -2.631649999999999823e-01 3.386100000000000221e-02 1.598000000000000028e-03
1.315830000000000055e-01 -2.105319999999999969e-01 4.223899999999999877e-02 1.665999999999999946e-03
1.315830000000000055e-01 -1.578990000000000116e-01 5.198699999999999849e-02 1.745000000000000023e-03
1.315830000000000055e-01 -1.052659999999999985e-01 6.274200000000000610e-02 1.832000000000000078e-03
1.315830000000000055e-01 -5.263299999999999923e-02 7.260199999999999987e-02 1.915000000000000036e-03
1.315830000000000055e-01 0.000000000000000000e+00 7.647199999999999831e-02 1.978000000000000157e-03
1.315830000000000055e-01 5.263299999999999923e-02 7.260199999999999987e-02 1.915000000000000036e-03
1.315830000000000055e-01 1.052659999999999985e-01 6.274200000000000610e-02 1.832000000000000078e-03
1.315830000000000055e-01 1.578990000000000116e-01 5.198699999999999849e-02 1.745000000000000023e-03
1.315830000000000055e-01 2.105319999999999969e-01 4.223899999999999877e-02 1.665999999999999946e-03
1.315830000000000055e-01 2.631649999999999823e-01 3.386100000000000221e-02 1.598000000000000028e-03
1.315830000000000055e-01 3.157980000000000231e-01 2.716500000000000165e-02 1.505000000000000044e-03
1.315830000000000055e-01 3.684310000000000085e-01 2.175699999999999856e-02 1.407000000000000048e-03
1.315830000000000055e-01 4.210639999999999938e-01 1.744300000000000017e-02 1.309000000000000051e-03
1.315830000000000055e-01 4.736969999999999792e-01 1.381100000000000036e-02 1.235999999999999903e-03
1.315830000000000055e-01 5.263299999999999645e-01 1.105100000000000006e-02 1.172000000000000082e-03
1.315830000000000055e-01 5.789640000000000342e-01 8.729999999999999913e-03 1.098000000000000018e-03
1.315830000000000055e-01 6.315969999999999640e-01 7.102999999999999939e-03 1.044000000000000006e-03
1.315830000000000055e-01 6.842300000000000049e-01 5.812999999999999591e-03 9.810000000000001011e-04
1.315830000000000055e-01 7.368630000000000457e-01 4.963999999999999663e-03 9.179999999999999792e-04
1.315830000000000055e-01 7.894959999999999756e-01 4.643000000000000425e-03 8.679999999999999565e-04
1.315830000000000055e-01 8.421290000000000164e-01 4.297999999999999737e-03 8.379999999999999862e-04
1.842159999999999909e-01 -8.421290000000000164e-01 4.650999999999999752e-03 8.170000000000000179e-04
1.842159999999999909e-01 -7.894959999999999756e-01 5.248000000000000061e-03 8.459999999999999638e-04
1.842159999999999909e-01 -7.368630000000000457e-01 5.858000000000000360e-03 9.030000000000000483e-04
1.842159999999999909e-01 -6.842300000000000049e-01 6.905999999999999812e-03 9.629999999999999888e-04
1.842159999999999909e-01 -6.315969999999999640e-01 8.425000000000000197e-03 1.026000000000000002e-03
1.842159999999999909e-01 -5.789640000000000342e-01 1.010800000000000066e-02 1.090000000000000040e-03
1.842159999999999909e-01 -5.263299999999999645e-01 1.238099999999999964e-02 1.165999999999999936e-03
1.842159999999999909e-01 -4.736969999999999792e-01 1.508400000000000019e-02 1.252000000000000075e-03
1.842159999999999909e-01 -4.210639999999999938e-01 1.886900000000000036e-02 1.327999999999999970e-03
1.842159999999999909e-01 -3.684310000000000085e-01 2.341000000000000025e-02 1.400999999999999902e-03
1.842159999999999909e-01 -3.157980000000000231e-01 2.934399999999999856e-02 1.469000000000000037e-03
1.842159999999999909e-01 -2.631649999999999823e-01 3.677899999999999919e-02 1.513999999999999938e-03
1.842159999999999909e-01 -2.105319999999999969e-01 4.604300000000000059e-02 1.564999999999999985e-03
1.842159999999999909e-01 -1.578990000000000116e-01 5.659600000000000047e-02 1.652000000000000040e-03
1.842159999999999909e-01 -1.052659999999999985e-01 6.785800000000000165e-02 1.752000000000000085e-03
1.842159999999999909e-01 -5.263299999999999923e-02 7.651800000000000268e-02 1.851999999999999914e-03
1.842159999999999909e-01 0.000000000000000000e+00 7.961200000000000221e-02 1.941999999999999933e-03
1.842159999999999909e-01 5.263299999999999923e-02 7.651800000000000268e-02 1.851999999999999914e-03
1.842159999999999909e-01 1.052659999999999985e-01 6.785800000000000165e-02 1.752000000000000085e-03
1.842159999999999909e-01 1.578990000000000116e-01 5.659600000000000047e-02 1.652000000000000040e-03
1.842159999999999909e-01 2.105319999999999969e-01 4.604300000000000059e-02 1.564999999999999985e-03
1.842159999999999909e-01 2.631649999999999823e-01 3.677899999999999919e-02 1.513999999999999938e-03
1.842159999999999909e-01 3.157980000000000231e-01 2.934399999999999856e-02 1.469000000000000037e-03
1.842159999999999909e-01 3.684310000000000085e-01 2.341000000000000025e-02 1.400999999999999902e-03
1.842159999999999909e-01 4.210639999999999938e-01 1.886900000000000036e-02 1.327999999999999970e-03
1.842159999999999909e-01 4.736969999999999792e-01 1.508400000000000019e-02 1.252000000000000075e-03
1.842159999999999909e-01 5.263299999999999645e-01 1.238099999999999964e-02 1.165999999999999936e-03
1.842159999999999909e-01 5.789640000000000342e-01 1.010800000000000066e-02 1.090000000000000040e-03
1.842159999999999909e-01 6.315969999999999640e-01 8.425000000000000197e-03 1.026000000000000002e-03
1.842159999999999909e-01 6.842300000000000049e-01 6.905999999999999812e-03 9.629999999999999888e-04
1.842159999999999909e-01 7.368630000000000457e-01 5.858000000000000360e-03 9.030000000000000483e-04
1.842159999999999909e-01 7.894959999999999756e-01 5.248000000000000061e-03 8.459999999999999638e-04
1.842159999999999909e-01 8.421290000000000164e-01 4.650999999999999752e-03 8.170000000000000179e-04
2.368490000000000040e-01 -8.421290000000000164e-01 5.480999999999999761e-03 8.509999999999999769e-04
2.368490000000000040e-01 -7.894959999999999756e-01 6.067999999999999609e-03 8.999999999999999754e-04
2.368490000000000040e-01 -7.368630000000000457e-01 6.653000000000000060e-03 9.619999999999999645e-04
2.368490000000000040e-01 -6.842300000000000049e-01 7.740000000000000352e-03 1.025000000000000086e-03
2.368490000000000040e-01 -6.315969999999999640e-01 9.013999999999999443e-03 1.072999999999999952e-03
2.368490000000000040e-01 -5.789640000000000342e-01 1.057600000000000033e-02 1.142999999999999919e-03
2.368490000000000040e-01 -5.263299999999999645e-01 1.258699999999999923e-02 1.211000000000000054e-03
2.368490000000000040e-01 -4.736969999999999792e-01 1.517100000000000046e-02 1.289999999999999914e-03
2.368490000000000040e-01 -4.210639999999999938e-01 1.868699999999999875e-02 1.371999999999999956e-03
2.368490000000000040e-01 -3.684310000000000085e-01 2.343200000000000144e-02 1.466000000000000072e-03
2.368490000000000040e-01 -3.157980000000000231e-01 2.963999999999999968e-02 1.536000000000000039e-03
2.368490000000000040e-01 -2.631649999999999823e-01 3.768799999999999928e-02 1.583999999999999905e-03
2.368490000000000040e-01 -2.105319999999999969e-01 4.759200000000000236e-02 1.621999999999999961e-03
2.368490000000000040e-01 -1.578990000000000116e-01 5.931399999999999867e-02 1.701999999999999954e-03
2.368490000000000040e-01 -1.052659999999999985e-01 7.081300000000000094e-02 1.789000000000000009e-03
2.368490000000000040e-01 -5.263299999999999923e-02 7.931199999999999362e-02 1.869000000000000002e-03
2.368490000000000040e-01 0.000000000000000000e+00 8.265500000000000624e-02 1.965999999999999866e-03
2.368490000000000040e-01 5.263299999999999923e-02 7.931199999999999362e-02 1.869000000000000002e-03
2.368490000000000040e-01 1.052659999999999985e-01 7.081300000000000094e-02 1.789000000000000009e-03
2.368490000000000040e-01 1.578990000000000116e-01 5.931399999999999867e-02 1.701999999999999954e-03
2.368490000000000040e-01 2.105319999999999969e-01 4.759200000000000236e-02 1.621999999999999961e-03
2.368490000000000040e-01 2.631649999999999823e-01 3.768799999999999928e-02 1.583999999999999905e-03
2.368490000000000040e-01 3.157980000000000231e-01 2.963999999999999968e-02 1.536000000000000039e-03
2.368490000000000040e-01 3.684310000000000085e-01 2.343200000000000144e-02 1.466000000000000072e-03
2.368490000000000040e-01 4.210639999999999938e-01 1.868699999999999875e-02 1.371999999999999956e-03
2.368490000000000040e-01 4.736969999999999792e-01 1.517100000000000046e-02 1.289999999999999914e-03
2.368490000000000040e-01 5.263299999999999645e-01 1.258699999999999923e-02 1.211000000000000054e-03
2.368490000000000040e-01 5.789640000000000342e-01 1.057600000000000033e-02 1.142999999999999919e-03
2.368490000000000040e-01 6.315969999999999640e-01 9.013999999999999443e-03 1.072999999999999952e-03
2.368490000000000040e-01 6.842300000000000049e-01 7.740000000000000352e-03 1.025000000000000086e-03
2.368490000000000040e-01 7.368630000000000457e-01 6.653000000000000060e-03 9.619999999999999645e-04
2.368490000000000040e-01 7.894959999999999756e-01 6.067999999999999609e-03 8.999999999999999754e-04
2.368490000000000040e-01 8.421290000000000164e-01 5.480999999999999761e-03 8.509999999999999769e-04
2.894820000000000171e-01 -8.421290000000000164e-01 4.471000000000000148e-03 8.610000000000000032e-04
2.894820000000000171e-01 -7.894959999999999756e-01 5.311999999999999882e-03 9.250000000000000409e-04
2.894820000000000171e-01 -7.368630000000000457e-01 6.285999999999999921e-03 9.840000000000000656e-04
2.894820000000000171e-01 -6.842300000000000049e-01 7.472000000000000343e-03 1.033999999999999980e-03
2.894820000000000171e-01 -6.315969999999999640e-01 8.748000000000000567e-03 1.088999999999999907e-03
2.894820000000000171e-01 -5.789640000000000342e-01 1.053199999999999970e-02 1.162000000000000055e-03
2.894820000000000171e-01 -5.263299999999999645e-01 1.301899999999999932e-02 1.209000000000000005e-03
2.894820000000000171e-01 -4.736969999999999792e-01 1.602400000000000005e-02 1.275000000000000092e-03
2.894820000000000171e-01 -4.210639999999999938e-01 2.005799999999999944e-02 1.340999999999999961e-03
2.894820000000000171e-01 -3.684310000000000085e-01 2.551499999999999949e-02 1.415999999999999941e-03
2.894820000000000171e-01 -3.157980000000000231e-01 3.237199999999999800e-02 1.477000000000000014e-03
2.894820000000000171e-01 -2.631649999999999823e-01 4.124499999999999694e-02 1.539000000000000003e-03
2.894820000000000171e-01 -2.105319999999999969e-01 5.190700000000000175e-02 1.613999999999999983e-03
2.894820000000000171e-01 -1.578990000000000116e-01 6.360799999999999788e-02 1.716999999999999993e-03
2.894820000000000171e-01 -1.052659999999999985e-01 7.522800000000000320e-02 1.809000000000000061e-03
2.894820000000000171e-01 -5.263299999999999923e-02 8.356500000000000039e-02 1.887000000000000005e-03
2.894820000000000171e-01 0.000000000000000000e+00 8.695899999999999463e-02 1.928000000000000026e-03
2.894820000000000171e-01 5.263299999999999923e-02 8.356500000000000039e-02 1.887000000000000005e-03
2.894820000000000171e-01 1.052659999999999985e-01 7.522800000000000320e-02 1.809000000000000061e-03
2.894820000000000171e-01 1.578990000000000116e-01 6.360799999999999788e-02 1.716999999999999993e-03
2.894820000000000171e-01 2.105319999999999969e-01 5.190700000000000175e-02 1.613999999999999983e-03
2.894820000000000171e-01 2.631649999999999823e-01 4.124499999999999694e-02 1.539000000000000003e-03
2.894820000000000171e-01 3.157980000000000231e-01 3.237199999999999800e-02 1.477000000000000014e-03
2.894820000000000171e-01 3.684310000000000085e-01 2.551499999999999949e-02 1.415999999999999941e-03
2.894820000000000171e-01 4.210639999999999938e-01 2.005799999999999944e-02 1.340999999999999961e-03
2.894820000000000171e-01 4.736969999999999792e-01 1.602400000000000005e-02 1.275000000000000092e-03
2.894820000000000171e-01 5.263299999999999645e-01 1.301899999999999932e-02 1.209000000000000005e-03
2.894820000000000171e-01 5.789640000000000342e-01 1.053199999999999970e-02 1.162000000000000055e-03
2.894820000000000171e-01 6.315969999999999640e-01 8.748000000000000567e-03 1.088999999999999907e-03
2.894820000000000171e-01 6.842300000000000049e-01 7.472000000000000343e-03 1.033999999999999980e-03
2.894820000000000171e-01 7.368630000000000457e-01 6.285999999999999921e-03 9.840000000000000656e-04
2.894820000000000171e-01 7.894959999999999756e-01 5.311999999999999882e-03 9.250000000000000409e-04
2.894820000000000171e-01 8.421290000000000164e-01 4.471000000000000148e-03 8.610000000000000032e-04
3.421150000000000024e-01 -8.421290000000000164e-01 4.186999999999999750e-03 8.350000000000000217e-04
3.421150000000000024e-01 -7.894959999999999756e-01 4.897999999999999576e-03 8.559999999999999901e-04
3.421150000000000024e-01 -7.368630000000000457e-01 6.068999999999999742e-03 9.169999999999999549e-04
3.421150000000000024e-01 -6.842300000000000049e-01 7.291999999999999871e-03 9.970000000000000563e-04
3.421150000000000024e-01 -6.315969999999999640e-01 8.840000000000000635e-03 1.072999999999999952e-03
3.421150000000000024e-01 -5.789640000000000342e-01 1.085799999999999960e-02 1.152999999999999945e-03
3.421150000000000024e-01 -5.263299999999999645e-01 1.328299999999999967e-02 1.193999999999999966e-03
3.421150000000000024e-01 -4.736969999999999792e-01 1.670100000000000057e-02 1.235999999999999903e-03
3.421150000000000024e-01 -4.210639999999999938e-01 2.081200000000000064e-02 1.276999999999999923e-03
3.421150000000000024e-01 -3.684310000000000085e-01 2.640800000000000092e-02 1.320999999999999909e-03
3.421150000000000024e-01 -3.157980000000000231e-01 3.358300000000000174e-02 1.412999999999999977e-03
3.421150000000000024e-01 -2.631649999999999823e-01 4.278699999999999865e-02 1.510999999999999973e-03
3.421150000000000024e-01 -2.105319999999999969e-01 5.361899999999999999e-02 1.603999999999999957e-03
3.421150000000000024e-01 -1.578990000000000116e-01 6.530800000000000494e-02 1.691999999999999928e-03
3.421150000000000024e-01 -1.052659999999999985e-01 7.682899999999999452e-02 1.806000000000000097e-03
3.421150000000000024e-01 -5.263299999999999923e-02 8.544699999999999518e-02 1.894000000000000067e-03
3.421150000000000024e-01 0.000000000000000000e+00 8.879199999999999593e-02 1.977000000000000025e-03
3.421150000000000024e-01 5.263299999999999923e-02 8.544699999999999518e-02 1.894000000000000067e-03
3.421150000000000024e-01 1.052659999999999985e-01 7.682899999999999452e-02 1.806000000000000097e-03
3.421150000000000024e-01 1.578990000000000116e-01 6.530800000000000494e-02 1.691999999999999928e-03
3.421150000000000024e-01 2.105319999999999969e-01 5.361899999999999999e-02 1.603999999999999957e-03
3.421150000000000024e-01 2.631649999999999823e-01 4.278699999999999865e-02 1.510999999999999973e-03
3.421150000000000024e-01 3.157980000000000231e-01 3.358300000000000174e-02 1.412999999999999977e-03
3.421150000000000024e-01 3.684310000000000085e-01 2.640800000000000092e-02 1.320999999999999909e-03
3.421150000000000024e-01 4.210639999999999938e-01 2.081200000000000064e-02 1.276999999999999923e-03
3.421150000000000024e-01 4.736969999999999792e-01 1.670100000000000057e-02 1.235999999999999903e-03
3.421150000000000024e-01 5.263299999999999645e-01 1.328299999999999967e-02 1.193999999999999966e-03
3.421150000000000024e-01 5.789640000000000342e-01 1.085799999999999960e-02 1.152999999999999945e-03
3.421150000000000024e-01 6.315969999999999640e-01 8.840000000000000635e-03 1.072999999999999952e-03
3.421150000000000024e-01 6.842300000000000049e-01 7.291999999999999871e-03 9.970000000000000563e-04
3.421150000000000024e-01 7.368630000000000457e-01 6.068999999999999742e-03 9.169999999999999549e-04
3.421150000000000024e-01 7.894959999999999756e-01 4.897999999999999576e-03 8.559999999999999901e-04
3.421150000000000024e-01 8.421290000000000164e-01 4.186999999999999750e-03 8.350000000000000217e-04
3.947479999999999878e-01 -8.421290000000000164e-01 4.322999999999999586e-03 8.319999999999999488e-04
3.947479999999999878e-01 -7.894959999999999756e-01 5.019000000000000024e-03 8.670000000000000406e-04
3.947479999999999878e-01 -7.368630000000000457e-01 6.374999999999999591e-03 9.319999999999999942e-04
3.947479999999999878e-01 -6.842300000000000049e-01 7.905000000000000568e-03 1.010000000000000047e-03
3.947479999999999878e-01 -6.315969999999999640e-01 9.513000000000000622e-03 1.093999999999999920e-03
3.947479999999999878e-01 -5.789640000000000342e-01 1.149700000000000027e-02 1.157000000000000042e-03
3.947479999999999878e-01 -5.263299999999999645e-01 1.375400000000000060e-02 1.196000000000000014e-03
3.947479999999999878e-01 -4.736969999999999792e-01 1.699399999999999869e-02 1.224000000000000045e-03
3.947479999999999878e-01 -4.210639999999999938e-01 2.111700000000000035e-02 1.253999999999999906e-03
3.947479999999999878e-01 -3.684310000000000085e-01 2.697400000000000145e-02 1.312999999999999931e-03
3.947479999999999878e-01 -3.157980000000000231e-01 3.451400000000000301e-02 1.391000000000000092e-03
3.947479999999999878e-01 -2.631649999999999823e-01 4.360300000000000287e-02 1.471000000000000085e-03
3.947479999999999878e-01 -2.105319999999999969e-01 5.412299999999999750e-02 1.577000000000000060e-03
3.947479999999999878e-01 -1.578990000000000116e-01 6.602800000000000336e-02 1.655999999999999920e-03
3.947479999999999878e-01 -1.052659999999999985e-01 7.735100000000000309e-02 1.801999999999999999e-03
3.947479999999999878e-01 -5.263299999999999923e-02 8.631199999999999983e-02 1.873000000000000099e-03
3.947479999999999878e-01 0.000000000000000000e+00 9.033199999999999563e-02 1.972999999999999927e-03
3.947479999999999878e-01 5.263299999999999923e-02 8.631199999999999983e-02 1.873000000000000099e-03
3.947479999999999878e-01 1.052659999999999985e-01 7.735100000000000309e-02 1.801999999999999999e-03
3.947479999999999878e-01 1.578990000000000116e-01 6.602800000000000336e-02 1.655999999999999920e-03
3.947479999999999878e-01 2.105319999999999969e-01 5.412299999999999750e-02 1.577000000000000060e-03
3.947479999999999878e-01 2.631649999999999823e-01 4.360300000000000287e-02 1.471000000000000085e-03
3.947479999999999878e-01 3.157980000000000231e-01 3.451400000000000301e-02 1.391000000000000092e-03
3.947479999999999878e-01 3.684310000000000085e-01 2.697400000000000145e-02 1.312999999999999931e-03
3.947479999999999878e-01 4.210639999999999938e-01 2.111700000000000035e-02 1.253999999999999906e-03
3.947479999999999878e-01 4.736969999999999792e-01 1.699399999999999869e-02 1.224000000000000045e-03
3.947479999999999878e-01 5.263299999999999645e-01 1.375400000000000060e-02 1.196000000000000014e-03
3.947479999999999878e-01 5.789640000000000342e-01 1.149700000000000027e-02 1.157000000000000042e-03
3.947479999999999878e-01 6.315969999999999640e-01 9.513000000000000622e-03 1.093999999999999920e-03
3.947479999999999878e-01 6.842300000000000049e-01 7.905000000000000568e-03 1.010000000000000047e-03
3.947479999999999878e-01 7.368630000000000457e-01 6.374999999999999591e-03 9.319999999999999942e-04
3.947479999999999878e-01 7.894959999999999756e-01 5.019000000000000024e-03 8.670000000000000406e-04
3.947479999999999878e-01 8.421290000000000164e-01 4.322999999999999586e-03 8.319999999999999488e-04
4.473809999999999731e-01 -8.421290000000000164e-01 4.645999999999999956e-03 8.090000000000000403e-04
4.473809999999999731e-01 -7.894959999999999756e-01 5.439000000000000258e-03 8.419999999999999750e-04
4.473809999999999731e-01 -7.368630000000000457e-01 6.577999999999999646e-03 9.100000000000000016e-04
4.473809999999999731e-01 -6.842300000000000049e-01 7.793999999999999713e-03 9.940000000000000918e-04
4.473809999999999731e-01 -6.315969999999999640e-01 9.176000000000000129e-03 1.080000000000000014e-03
4.473809999999999731e-01 -5.789640000000000342e-01 1.085299999999999980e-02 1.154000000000000078e-03
4.473809999999999731e-01 -5.263299999999999645e-01 1.327899999999999914e-02 1.216999999999999983e-03
4.473809999999999731e-01 -4.736969999999999792e-01 1.653999999999999915e-02 1.245000000000000013e-03
4.473809999999999731e-01 -4.210639999999999938e-01 2.059700000000000072e-02 1.299000000000000024e-03
4.473809999999999731e-01 -3.684310000000000085e-01 2.638400000000000120e-02 1.342000000000000094e-03
4.473809999999999731e-01 -3.157980000000000231e-01 3.345100000000000157e-02 1.404000000000000083e-03
4.473809999999999731e-01 -2.631649999999999823e-01 4.219599999999999740e-02 1.469000000000000037e-03
4.473809999999999731e-01 -2.105319999999999969e-01 5.286799999999999833e-02 1.557999999999999923e-03
4.473809999999999731e-01 -1.578990000000000116e-01 6.489799999999999736e-02 1.631999999999999987e-03
4.473809999999999731e-01 -1.052659999999999985e-01 7.751399999999999957e-02 1.735999999999999913e-03
4.473809999999999731e-01 -5.263299999999999923e-02 8.766500000000000681e-02 1.791999999999999973e-03
4.473809999999999731e-01 0.000000000000000000e+00 9.172299999999999898e-02 1.869999999999999917e-03
4.473809999999999731e-01 5.263299999999999923e-02 8.766500000000000681e-02 1.791999999999999973e-03
4.473809999999999731e-01 1.052659999999999985e-01 7.751399999999999957e-02 1.735999999999999913e-03
4.473809999999999731e-01 1.578990000000000116e-01 6.489799999999999736e-02 1.631999999999999987e-03
4.473809999999999731e-01 2.105319999999999969e-01 5.286799999999999833e-02 1.557999999999999923e-03
4.473809999999999731e-01 2.631649999999999823e-01 4.219599999999999740e-02 1.469000000000000037e-03
4.473809999999999731e-01 3.157980000000000231e-01 3.345100000000000157e-02 1.404000000000000083e-03
4.473809999999999731e-01 3.684310000000000085e-01 2.638400000000000120e-02 1.342000000000000094e-03
4.473809999999999731e-01 4.210639999999999938e-01 2.059700000000000072e-02 1.299000000000000024e-03
4.473809999999999731e-01 4.736969999999999792e-01 1.653999999999999915e-02 1.245000000000000013e-03
4.473809999999999731e-01 5.263299999999999645e-01 1.327899999999999914e-02 1.216999999999999983e-03
4.473809999999999731e-01 5.789640000000000342e-01 1.085299999999999980e-02 1.154000000000000078e-03
4.473809999999999731e-01 6.315969999999999640e-01 9.176000000000000129e-03 1.080000000000000014e-03
4.473809999999999731e-01 6.842300000000000049e-01 7.793999999999999713e-03 9.940000000000000918e-04
4.473809999999999731e-01 7.368630000000000457e-01 6.577999999999999646e-03 9.100000000000000016e-04
4.473809999999999731e-01 7.894959999999999756e-01 5.439000000000000258e-03 8.419999999999999750e-04
4.473809999999999731e-01 8.421290000000000164e-01 4.645999999999999956e-03 8.090000000000000403e-04
5.000139999999999585e-01 -8.421290000000000164e-01 4.793000000000000385e-03 7.749999999999999728e-04
5.000139999999999585e-01 -7.894959999999999756e-01 5.485000000000000292e-03 8.220000000000000310e-04
5.000139999999999585e-01 -7.368630000000000457e-01 6.219999999999999835e-03 8.940000000000000464e-04
5.000139999999999585e-01 -6.842300000000000049e-01 7.701999999999999645e-03 9.840000000000000656e-04
5.000139999999999585e-01 -6.315969999999999640e-01 9.270000000000000462e-03 1.080000000000000014e-03
5.000139999999999585e-01 -5.789640000000000342e-01 1.133299999999999932e-02 1.150999999999999896e-03
5.000139999999999585e-01 -5.263299999999999645e-01 1.369199999999999931e-02 1.213000000000000102e-03
5.000139999999999585e-01 -4.736969999999999792e-01 1.675000000000000100e-02 1.255000000000000039e-03
5.000139999999999585e-01 -4.210639999999999938e-01 2.055699999999999888e-02 1.291999999999999963e-03
5.000139999999999585e-01 -3.684310000000000085e-01 2.601399999999999893e-02 1.340000000000000045e-03
5.000139999999999585e-01 -3.157980000000000231e-01 3.297200000000000131e-02 1.407000000000000048e-03
5.000139999999999585e-01 -2.631649999999999823e-01 4.157799999999999691e-02 1.479000000000000063e-03
5.000139999999999585e-01 -2.105319999999999969e-01 5.224499999999999977e-02 1.592000000000000099e-03
5.000139999999999585e-01 -1.578990000000000116e-01 6.444099999999999828e-02 1.665000000000000030e-03
5.000139999999999585e-01 -1.052659999999999985e-01 7.914000000000000201e-02 1.776000000000000018e-03
5.000139999999999585e-01 -5.263299999999999923e-02 9.147600000000000176e-02 1.825000000000000016e-03
5.000139999999999585e-01 0.000000000000000000e+00 9.717499999999999749e-02 1.897999999999999948e-03
5.000139999999999585e-01 5.263299999999999923e-02 9.147600000000000176e-02 1.825000000000000016e-03
5.000139999999999585e-01 1.052659999999999985e-01 7.914000000000000201e-02 1.776000000000000018e-03
5.000139999999999585e-01 1.578990000000000116e-01 6.444099999999999828e-02 1.665000000000000030e-03
5.000139999999999585e-01 2.105319999999999969e-01 5.224499999999999977e-02 1.592000000000000099e-03
5.000139999999999585e-01 2.631649999999999823e-01 4.157799999999999691e-02 1.479000000000000063e-03
5.000139999999999585e-01 3.157980000000000231e-01 3.297200000000000131e-02 1.407000000000000048e-03
5.000139999999999585e-01 3.684310000000000085e-01 2.601399999999999893e-02 1.340000000000000045e-03
5.000139999999999585e-01 4.210639999999999938e-01 2.055699999999999888e-02 1.291999999999999963e-03
5.000139999999999585e-01 4.736969999999999792e-01 1.675000000000000100e-02 1.255000000000000039e-03
5.000139999999999585e-01 5.263299999999999645e-01 1.369199999999999931e-02 1.213000000000000102e-03
5.000139999999999585e-01 5.789640000000000342e-01 1.133299999999999932e-02 1.150999999999999896e-03
5.000139999999999585e-01 6.315969999999999640e-01 9.270000000000000462e-03 1.080000000000000014e-03
5.000139999999999585e-01 6.842300000000000049e-01 7.701999999999999645e-03 9.840000000000000656e-04
5.000139999999999585e-01 7.368630000000000457e-01 6.219999999999999835e-03 8.940000000000000464e-04
5.000139999999999585e-01 7.894959999999999756e-01 5.485000000000000292e-03 8.220000000000000310e-04
5.000139999999999585e-01 8.421290000000000164e-01 4.793000000000000385e-03 7.749999999999999728e-04
5.526469999999999994e-01 -8.421290000000000164e-01 4.341000000000000240e-03 7.699999999999999597e-04
5.526469999999999994e-01 -7.894959999999999756e-01 5.081999999999999712e-03 8.030000000000000028e-04
5.526469999999999994e-01 -7.368630000000000457e-01 5.729999999999999850e-03 8.769999999999999584e-04
5.526469999999999994e-01 -6.842300000000000049e-01 7.037999999999999985e-03 9.629999999999999888e-04
5.526469999999999994e-01 -6.315969999999999640e-01 8.531999999999999654e-03 1.038999999999999993e-03
5.526469999999999994e-01 -5.789640000000000342e-01 1.037000000000000074e-02 1.095999999999999969e-03
5.526469999999999994e-01 -5.263299999999999645e-01 1.249699999999999943e-02 1.131999999999999977e-03
5.526469999999999994e-01 -4.736969999999999792e-01 1.526300000000000053e-02 1.172000000000000082e-03
5.526469999999999994e-01 -4.210639999999999938e-01 1.900299999999999906e-02 1.240000000000000000e-03
5.526469999999999994e-01 -3.684310000000000085e-01 2.405799999999999952e-02 1.288000000000000082e-03
5.526469999999999994e-01 -3.157980000000000231e-01 3.085999999999999854e-02 1.361999999999999929e-03
5.526469999999999994e-01 -2.631649999999999823e-01 3.884399999999999659e-02 1.431999999999999896e-03
5.526469999999999994e-01 -2.105319999999999969e-01 4.865099999999999980e-02 1.531000000000000026e-03
5.526469999999999994e-01 -1.578990000000000116e-01 6.057300000000000184e-02 1.601999999999999908e-03
5.526469999999999994e-01 -1.052659999999999985e-01 7.539300000000000168e-02 1.739000000000000094e-03
5.526469999999999994e-01 -5.263299999999999923e-02 8.763100000000000056e-02 1.789999999999999925e-03
5.526469999999999994e-01 0.000000000000000000e+00 9.395599999999999785e-02 1.850999999999999998e-03
5.526469999999999994e-01 5.263299999999999923e-02 8.763100000000000056e-02 1.789999999999999925e-03
5.526469999999999994e-01 1.052659999999999985e-01 7.539300000000000168e-02 1.739000000000000094e-03
5.526469999999999994e-01 1.578990000000000116e-01 6.057300000000000184e-02 1.601999999999999908e-03
5.526469999999999994e-01 2.105319999999999969e-01 4.865099999999999980e-02 1.531000000000000026e-03
5.526469999999999994e-01 2.631649999999999823e-01 3.884399999999999659e-02 1.431999999999999896e-03
5.526469999999999994e-01 3.157980000000000231e-01 3.085999999999999854e-02 1.361999999999999929e-03
5.526469999999999994e-01 3.684310000000000085e-01 2.405799999999999952e-02 1.288000000000000082e-03
5.526469999999999994e-01 4.210639999999999938e-01 1.900299999999999906e-02 1.240000000000000000e-03
5.526469999999999994e-01 4.736969999999999792e-01 1.526300000000000053e-02 1.172000000000000082e-03
5.526469999999999994e-01 5.263299999999999645e-01 1.249699999999999943e-02 1.131999999999999977e-03
5.526469999999999994e-01 5.789640000000000342e-01 1.037000000000000074e-02 1.095999999999999969e-03
5.526469999999999994e-01 6.315969999999999640e-01 8.531999999999999654e-03 1.038999999999999993e-03
5.526469999999999994e-01 6.842300000000000049e-01 7.037999999999999985e-03 9.629999999999999888e-04
5.526469999999999994e-01 7.368630000000000457e-01 5.729999999999999850e-03 8.769999999999999584e-04
5.526469999999999994e-01 7.894959999999999756e-01 5.081999999999999712e-03 8.030000000000000028e-04
5.526469999999999994e-01 8.421290000000000164e-01 4.341000000000000240e-03 7.699999999999999597e-04


==> anc/EX_NP-3d_T=2Tc.dat <==
# x_l [fm]	x_t [fm]	E_x^NP [GeV^2]	ERR E_x^NP [GeV^2]
1.578799999999999995e-02 -7.578439999999999621e-01 5.800000000000000034e-04 5.500000000000000331e-04
1.578799999999999995e-02 -7.262680000000000247e-01 5.029999999999999749e-04 5.710000000000000015e-04
1.578799999999999995e-02 -6.946909999999999474e-01 3.930000000000000117e-04 5.779999999999999548e-04
1.578799999999999995e-02 -6.631139999999999812e-01 3.460000000000000076e-04 6.220000000000000485e-04
1.578799999999999995e-02 -6.315370000000000150e-01 4.079999999999999968e-04 6.520000000000000188e-04
1.578799999999999995e-02 -5.999600000000000488e-01 5.280000000000000405e-04 6.840000000000000377e-04
1.578799999999999995e-02 -5.683829999999999716e-01 7.060000000000000303e-04 7.150000000000000322e-04
1.578799999999999995e-02 -5.368060000000000054e-01 8.620000000000000275e-04 7.510000000000000399e-04
1.578799999999999995e-02 -5.052299999999999569e-01 9.810000000000001011e-04 7.849999999999999990e-04
1.578799999999999995e-02 -4.736529999999999907e-01 1.208000000000000089e-03 8.229999999999999469e-04
1.578799999999999995e-02 -4.420760000000000245e-01 1.441000000000000007e-03 8.630000000000000518e-04
1.578799999999999995e-02 -4.104990000000000028e-01 1.781000000000000031e-03 8.989999999999999511e-04
1.578799999999999995e-02 -3.789219999999999811e-01 2.125999999999999852e-03 9.340000000000000429e-04
1.578799999999999995e-02 -3.473450000000000149e-01 2.576000000000000165e-03 9.629999999999999888e-04
1.578799999999999995e-02 -3.157690000000000219e-01 2.897999999999999968e-03 9.909999999999999105e-04
1.578799999999999995e-02 -2.841920000000000002e-01 3.163000000000000013e-03 1.018999999999999941e-03
1.578799999999999995e-02 -2.526149999999999785e-01 3.465999999999999897e-03 1.049999999999999935e-03
1.578799999999999995e-02 -2.210380000000000122e-01 4.022999999999999667e-03 9.899999999999999946e-04
1.578799999999999995e-02 -1.894609999999999905e-01 4.984999999999999848e-03 1.008999999999999914e-03
1.578799999999999995e-02 -1.578839999999999966e-01 6.140999999999999757e-03 1.033999999999999980e-03
1.578799999999999995e-02 -1.263070000000000026e-01 7.441999999999999831e-03 1.070999999999999903e-03
1.578799999999999995e-02 -9.473099999999999576e-02 8.805999999999999592e-03 1.100999999999999982e-03
1.578799999999999995e-02 -6.315400000000000180e-02 9.549999999999999462e-03 1.157000000000000042e-03
1.578799999999999995e-02 -3.157700000000000090e-02 1.071899999999999936e-02 1.182000000000000108e-03
1.578799999999999995e-02 0.000000000000000000e+00 1.186300000000000028e-02 1.227999999999999925e-03
1.578799999999999995e-02 3.157700000000000090e-02 1.071899999999999936e-02 1.182000000000000108e-03
1.578799999999999995e-02 6.315400000000000180e-02 9.549999999999999462e-03 1.157000000000000042e-03
1.578799999999999995e-02 9.473099999999999576e-02 8.805999999999999592e-03 1.100999999999999982e-03
1.578799999999999995e-02 1.263070000000000026e-01 7.441999999999999831e-03 1.070999999999999903e-03
1.578799999999999995e-02 1.578839999999999966e-01 6.140999999999999757e-03 1.033999999999999980e-03
1.578799999999999995e-02 1.894609999999999905e-01 4.984999999999999848e-03 1.008999999999999914e-03
1.578799999999999995e-02 2.210380000000000122e-01 4.022999999999999667e-03 9.899999999999999946e-04
1.578799999999999995e-02 2.526149999999999785e-01 3.465999999999999897e-03 1.049999999999999935e-03
1.578799999999999995e-02 2.841920000000000002e-01 3.163000000000000013e-03 1.018999999999999941e-03
1.578799999999999995e-02 3.157690000000000219e-01 2.897999999999999968e-03 9.909999999999999105e-04
1.578799999999999995e-02 3.473450000000000149e-01 2.576000000000000165e-03 9.629999999999999888e-04
1.578799999999999995e-02 3.789219999999999811e-01 2.125999999999999852e-03 9.340000000000000429e-04
1.578799999999999995e-02 4.104990000000000028e-01 1.781000000000000031e-03 8.989999999999999511e-04
1.578799999999999995e-02 4.420760000000000245e-01 1.441000000000000007e-03 8.630000000000000518e-04
1.578799999999999995e-02 4.736529999999999907e-01 1.208000000000000089e-03 8.229999999999999469e-04
1.578799999999999995e-02 5.052299999999999569e-01 9.810000000000001011e-04 7.849999999999999990e-04
1.578799999999999995e-02 5.368060000000000054e-01 8.620000000000000275e-04 7.510000000000000399e-04
1.578799999999999995e-02 5.683829999999999716e-01 7.060000000000000303e-04 7.150000000000000322e-04
1.578799999999999995e-02 5.999600000000000488e-01 5.280000000000000405e-04 6.840000000000000377e-04
1.578799999999999995e-02 6.315370000000000150e-01 4.079999999999999968e-04 6.520000000000000188e-04
1.578799999999999995e-02 6.631139999999999812e-01 3.460000000000000076e-04 6.220000000000000485e-04
1.578799999999999995e-02 6.946909999999999474e-01 3.930000000000000117e-04 5.779999999999999548e-04
1.578799999999999995e-02 7.262680000000000247e-01 5.029999999999999749e-04 5.710000000000000015e-04
1.578799999999999995e-02 7.578439999999999621e-01 5.800000000000000034e-04 5.500000000000000331e-04
4.736499999999999738e-02 -7.578439999999999621e-01 4.110000000000000155e-04 5.519999999999999733e-04
4.736499999999999738e-02 -7.262680000000000247e-01 3.699999999999999947e-04 5.689999999999999529e-04
4.736499999999999738e-02 -6.946909999999999474e-01 3.609999999999999928e-04 5.959999999999999586e-04
4.736499999999999738e-02 -6.631139999999999812e-01 -3.480000000000000020e-04 6.870000000000000022e-04
4.736499999999999738e-02 -6.315370000000000150e-01 -5.259999999999999919e-04 7.339999999999999520e-04
4.736499999999999738e-02 -5.999600000000000488e-01 -4.400000000000000157e-04 7.749999999999999728e-04
4.736499999999999738e-02 -5.683829999999999716e-01 -6.470000000000000057e-04 8.140000000000000534e-04
4.736499999999999738e-02 -5.368060000000000054e-01 -8.980000000000000352e-04 8.530000000000000256e-04
4.736499999999999738e-02 -5.052299999999999569e-01 -1.257000000000000088e-03 8.909999999999999734e-04
4.736499999999999738e-02 -4.736529999999999907e-01 -1.699999999999999905e-03 9.280000000000000054e-04
4.736499999999999738e-02 -4.420760000000000245e-01 -2.037999999999999881e-03 9.579999999999999757e-04
4.736499999999999738e-02 -4.104990000000000028e-01 -2.314999999999999784e-03 9.820000000000000170e-04
4.736499999999999738e-02 -3.789219999999999811e-01 -2.305000000000000191e-03 1.008999999999999914e-03
4.736499999999999738e-02 -3.473450000000000149e-01 -2.295999999999999864e-03 1.033999999999999980e-03
4.736499999999999738e-02 -3.157690000000000219e-01 2.386999999999999799e-03 1.021999999999999905e-03
4.736499999999999738e-02 -2.841920000000000002e-01 2.714999999999999965e-03 1.049999999999999935e-03
4.736499999999999738e-02 -2.526149999999999785e-01 2.993000000000000001e-03 1.082999999999999978e-03
4.736499999999999738e-02 -2.210380000000000122e-01 3.324000000000000132e-03 1.105999999999999995e-03
4.736499999999999738e-02 -1.894609999999999905e-01 4.066000000000000170e-03 1.036000000000000029e-03
4.736499999999999738e-02 -1.578839999999999966e-01 5.454999999999999780e-03 1.064000000000000059e-03
4.736499999999999738e-02 -1.263070000000000026e-01 7.050999999999999976e-03 1.095999999999999969e-03
4.736499999999999738e-02 -9.473099999999999576e-02 8.718000000000000055e-03 1.137999999999999906e-03
4.736499999999999738e-02 -6.315400000000000180e-02 9.369000000000000591e-03 1.182000000000000108e-03
4.736499999999999738e-02 -3.157700000000000090e-02 1.190899999999999945e-02 1.227000000000000009e-03
4.736499999999999738e-02 0.000000000000000000e+00 1.308499999999999941e-02 1.291000000000000047e-03
4.736499999999999738e-02 3.157700000000000090e-02 1.190899999999999945e-02 1.227000000000000009e-03
4.736499999999999738e-02 6.315400000000000180e-02 9.369000000000000591e-03 1.182000000000000108e-03
4.736499999999999738e-02 9.473099999999999576e-02 8.718000000000000055e-03 1.137999999999999906e-03
4.736499999999999738e-02 1.263070000000000026e-01 7.050999999999999976e-03 1.095999999999999969e-03
4.736499999999999738e-02 1.578839999999999966e-01 5.454999999999999780e-03 1.064000000000000059e-03
4.736499999999999738e-02 1.894609999999999905e-01 4.066000000000000170e-03 1.036000000000000029e-03
4.736499999999999738e-02 2.210380000000000122e-01 3.324000000000000132e-03 1.105999999999999995e-03
4.736499999999999738e-02 2.526149999999999785e-01 2.993000000000000001e-03 1.082999999999999978e-03
4.736499999999999738e-02 2.841920000000000002e-01 2.714999999999999965e-03 1.049999999999999935e-03
4.736499999999999738e-02 3.157690000000000219e-01 2.386999999999999799e-03 1.021999999999999905e-03
4.736499999999999738e-02 3.473450000000000149e-01 -2.295999999999999864e-03 1.033999999999999980e-03
4.736499999999999738e-02 3.789219999999999811e-01 -2.305000000000000191e-03 1.008999999999999914e-03
4.736499999999999738e-02 4.104990000000000028e-01 -2.314999999999999784e-03 9.820000000000000170e-04
4.736499999999999738e-02 4.420760000000000245e-01 -2.037999999999999881e-03 9.579999999999999757e-04
4.736499999999999738e-02 4.736529999999999907e-01 -1.699999999999999905e-03 9.280000000000000054e-04
4.736499999999999738e-02 5.052299999999999569e-01 -1.257000000000000088e-03 8.909999999999999734e-04
4.736499999999999738e-02 5.368060000000000054e-01 -8.980000000000000352e-04 8.530000000000000256e-04
4.736499999999999738e-02 5.683829999999999716e-01 -6.470000000000000057e-04 8.140000000000000534e-04
4.736499999999999738e-02 5.999600000000000488e-01 -4.400000000000000157e-04 7.749999999999999728e-04
4.736499999999999738e-02 6.315370000000000150e-01 -5.259999999999999919e-04 7.339999999999999520e-04
4.736499999999999738e-02 6.631139999999999812e-01 -3.480000000000000020e-04 6.870000000000000022e-04
4.736499999999999738e-02 6.946909999999999474e-01 3.609999999999999928e-04 5.959999999999999586e-04
4.736499999999999738e-02 7.262680000000000247e-01 3.699999999999999947e-04 5.689999999999999529e-04
4.736499999999999738e-02 7.578439999999999621e-01 4.110000000000000155e-04 5.519999999999999733e-04
7.894199999999999828e-02 -7.578439999999999621e-01 -5.839999999999999922e-04 5.270000000000000162e-04
7.894199999999999828e-02 -7.262680000000000247e-01 -7.349999999999999763e-04 5.500000000000000331e-04
7.894199999999999828e-02 -6.946909999999999474e-01 -9.380000000000000317e-04 5.829999999999999679e-04
7.894199999999999828e-02 -6.631139999999999812e-01 -1.250000000000000026e-03 6.179999999999999513e-04
7.894199999999999828e-02 -6.315370000000000150e-01 -1.696999999999999941e-03 7.079999999999999705e-04
7.894199999999999828e-02 -5.999600000000000488e-01 -1.866000000000000037e-03 7.460000000000000268e-04
7.894199999999999828e-02 -5.683829999999999716e-01 -2.197999999999999867e-03 7.799999999999999859e-04
7.894199999999999828e-02 -5.368060000000000054e-01 -2.507000000000000114e-03 8.199999999999999824e-04
7.894199999999999828e-02 -5.052299999999999569e-01 -2.998999999999999930e-03 8.559999999999999901e-04
7.894199999999999828e-02 -4.736529999999999907e-01 -3.657000000000000094e-03 8.890000000000000333e-04
7.894199999999999828e-02 -4.420760000000000245e-01 -4.009999999999999676e-03 9.200000000000000278e-04
7.894199999999999828e-02 -4.104990000000000028e-01 -4.461999999999999821e-03 9.520000000000000467e-04
7.894199999999999828e-02 -3.789219999999999811e-01 -4.788999999999999854e-03 9.790000000000000525e-04
7.894199999999999828e-02 -3.473450000000000149e-01 -5.183000000000000107e-03 1.005000000000000034e-03
7.894199999999999828e-02 -3.157690000000000219e-01 -5.460999999999999709e-03 1.034999999999999896e-03
7.894199999999999828e-02 -2.841920000000000002e-01 -5.583000000000000289e-03 1.059000000000000045e-03
7.894199999999999828e-02 -2.526149999999999785e-01 -5.572999999999999829e-03 1.082000000000000062e-03
7.894199999999999828e-02 -2.210380000000000122e-01 -5.171000000000000249e-03 1.106999999999999911e-03
7.894199999999999828e-02 -1.894609999999999905e-01 4.261000000000000031e-03 1.121999999999999950e-03
7.894199999999999828e-02 -1.578839999999999966e-01 4.681000000000000265e-03 1.147999999999999932e-03
7.894199999999999828e-02 -1.263070000000000026e-01 5.681000000000000286e-03 1.056000000000000081e-03
7.894199999999999828e-02 -9.473099999999999576e-02 7.865999999999999728e-03 1.121000000000000035e-03
7.894199999999999828e-02 -6.315400000000000180e-02 1.117100000000000037e-02 1.165999999999999936e-03
7.894199999999999828e-02 -3.157700000000000090e-02 1.649899999999999978e-02 1.245000000000000013e-03
7.894199999999999828e-02 0.000000000000000000e+00 1.869900000000000034e-02 1.262000000000000101e-03
7.894199999999999828e-02 3.157700000000000090e-02 1.649899999999999978e-02 1.245000000000000013e-03
7.894199999999999828e-02 6.315400000000000180e-02 1.117100000000000037e-02 1.165999999999999936e-03
7.894199999999999828e-02 9.473099999999999576e-02 7.865999999999999728e-03 1.121000000000000035e-03
7.894199999999999828e-02 1.263070000000000026e-01 5.681000000000000286e-03 1.056000000000000081e-03
7.894199999999999828e-02 1.578839999999999966e-01 4.681000000000000265e-03 1.147999999999999932e-03
7.894199999999999828e-02 1.894609999999999905e-01 4.261000000000000031e-03 1.121999999999999950e-03
7.894199999999999828e-02 2.210380000000000122e-01 -5.171000000000000249e-03 1.106999999999999911e-03
7.894199999999999828e-02 2.526149999999999785e-01 -5.572999999999999829e-03 1.082000000000000062e-03
7.894199999999999828e-02 2.841920000000000002e-01 -5.583000000000000289e-03 1.059000000000000045e-03
7.894199999999999828e-02 3.157690000000000219e-01 -5.460999999999999709e-03 1.034999999999999896e-03
7.894199999999999828e-02 3.473450000000000149e-01 -5.183000000000000107e-03 1.005000000000000034e-03
7.894199999999999828e-02 3.789219999999999811e-01 -4.788999999999999854e-03 9.790000000000000525e-04
7.894199999999999828e-02 4.104990000000000028e-01 -4.461999999999999821e-03 9.520000000000000467e-04
7.894199999999999828e-02 4.420760000000000245e-01 -4.009999999999999676e-03 9.200000000000000278e-04
7.894199999999999828e-02 4.736529999999999907e-01 -3.657000000000000094e-03 8.890000000000000333e-04
7.894199999999999828e-02 5.052299999999999569e-01 -2.998999999999999930e-03 8.559999999999999901e-04
7.894199999999999828e-02 5.368060000000000054e-01 -2.507000000000000114e-03 8.199999999999999824e-04
7.894199999999999828e-02 5.683829999999999716e-01 -2.197999999999999867e-03 7.799999999999999859e-04
7.894199999999999828e-02 5.999600000000000488e-01 -1.866000000000000037e-03 7.460000000000000268e-04
7.894199999999999828e-02 6.315370000000000150e-01 -1.696999999999999941e-03 7.079999999999999705e-04
7.894199999999999828e-02 6.631139999999999812e-01 -1.250000000000000026e-03 6.179999999999999513e-04
7.894199999999999828e-02 6.946909999999999474e-01 -9.380000000000000317e-04 5.829999999999999679e-04
7.894199999999999828e-02 7.262680000000000247e-01 -7.349999999999999763e-04 5.500000000000000331e-04
7.894199999999999828e-02 7.578439999999999621e-01 -5.839999999999999922e-04 5.270000000000000162e-04
1.105190000000000061e-01 -7.578439999999999621e-01 4.929999999999999487e-04 5.630000000000000239e-04
1.105190000000000061e-01 -7.262680000000000247e-01 6.489999999999999459e-04 5.829999999999999679e-04
1.105190000000000061e-01 -6.946909999999999474e-01 -8.490000000000000368e-04 6.040000000000000447e-04
1.105190000000000061e-01 -6.631139999999999812e-01 -1.209999999999999921e-03 6.520000000000000188e-04
1.105190000000000061e-01 -6.315370000000000150e-01 -1.763000000000000027e-03 6.989999999999999686e-04
1.105190000000000061e-01 -5.999600000000000488e-01 -2.086999999999999880e-03 7.349999999999999763e-04
1.105190000000000061e-01 -5.683829999999999716e-01 -2.533000000000000095e-03 7.709999999999999840e-04
1.105190000000000061e-01 -5.368060000000000054e-01 -2.884999999999999978e-03 8.030000000000000028e-04
1.105190000000000061e-01 -5.052299999999999569e-01 -3.304000000000000079e-03 8.390000000000000105e-04
1.105190000000000061e-01 -4.736529999999999907e-01 -3.828999999999999938e-03 8.790000000000000070e-04
1.105190000000000061e-01 -4.420760000000000245e-01 -4.414999999999999654e-03 9.179999999999999792e-04
1.105190000000000061e-01 -4.104990000000000028e-01 -5.003999999999999768e-03 9.489999999999999738e-04
1.105190000000000061e-01 -3.789219999999999811e-01 -5.477000000000000098e-03 9.799999999999999684e-04
1.105190000000000061e-01 -3.473450000000000149e-01 -5.930999999999999640e-03 1.008999999999999914e-03
1.105190000000000061e-01 -3.157690000000000219e-01 -6.191999999999999588e-03 1.038000000000000077e-03
1.105190000000000061e-01 -2.841920000000000002e-01 -6.314000000000000168e-03 1.062000000000000010e-03
1.105190000000000061e-01 -2.526149999999999785e-01 -6.120999999999999705e-03 1.085999999999999943e-03
1.105190000000000061e-01 -2.210380000000000122e-01 -5.362999999999999712e-03 1.108999999999999960e-03
1.105190000000000061e-01 -1.894609999999999905e-01 5.292999999999999962e-03 1.090999999999999956e-03
1.105190000000000061e-01 -1.578839999999999966e-01 6.307000000000000106e-03 1.061000000000000094e-03
1.105190000000000061e-01 -1.263070000000000026e-01 8.359999999999999376e-03 1.066000000000000107e-03
1.105190000000000061e-01 -9.473099999999999576e-02 1.120900000000000021e-02 1.108000000000000044e-03
1.105190000000000061e-01 -6.315400000000000180e-02 1.482999999999999943e-02 1.147000000000000016e-03
1.105190000000000061e-01 -3.157700000000000090e-02 1.851500000000000021e-02 1.199999999999999895e-03
1.105190000000000061e-01 0.000000000000000000e+00 1.970699999999999882e-02 1.281000000000000021e-03
1.105190000000000061e-01 3.157700000000000090e-02 1.851500000000000021e-02 1.199999999999999895e-03
1.105190000000000061e-01 6.315400000000000180e-02 1.482999999999999943e-02 1.147000000000000016e-03
1.105190000000000061e-01 9.473099999999999576e-02 1.120900000000000021e-02 1.108000000000000044e-03
1.105190000000000061e-01 1.263070000000000026e-01 8.359999999999999376e-03 1.066000000000000107e-03
1.105190000000000061e-01 1.578839999999999966e-01 6.307000000000000106e-03 1.061000000000000094e-03
1.105190000000000061e-01 1.894609999999999905e-01 5.292999999999999962e-03 1.090999999999999956e-03
1.105190000000000061e-01 2.210380000000000122e-01 -5.362999999999999712e-03 1.108999999999999960e-03
1.105190000000000061e-01 2.526149999999999785e-01 -6.120999999999999705e-03 1.085999999999999943e-03
1.105190000000000061e-01 2.841920000000000002e-01 -6.314000000000000168e-03 1.062000000000000010e-03
1.105190000000000061e-01 3.157690000000000219e-01 -6.191999999999999588e-03 1.038000000000000077e-03
1.105190000000000061e-01 3.473450000000000149e-01 -5.930999999999999640e-03 1.008999999999999914e-03
1.105190000000000061e-01 3.789219999999999811e-01 -5.477000000000000098e-03 9.799999999999999684e-04
1.105190000000000061e-01 4.104990000000000028e-01 -5.003999999999999768e-03 9.489999999999999738e-04
1.105190000000000061e-01 4.420760000000000245e-01 -4.414999999999999654e-03 9.179999999999999792e-04
1.105190000000000061e-01 4.736529999999999907e-01 -3.828999999999999938e-03 8.790000000000000070e-04
1.105190000000000061e-01 5.052299999999999569e-01 -3.304000000000000079e-03 8.390000000000000105e-04
1.105190000000000061e-01 5.368060000000000054e-01 -2.884999999999999978e-03 8.030000000000000028e-04
1.105190000000000061e-01 5.683829999999999716e-01 -2.533000000000000095e-03 7.709999999999999840e-04
1.105190000000000061e-01 5.999600000000000488e-01 -2.086999999999999880e-03 7.349999999999999763e-04
1.105190000000000061e-01 6.315370000000000150e-01 -1.763000000000000027e-03 6.989999999999999686e-04
1.105190000000000061e-01 6.631139999999999812e-01 -1.209999999999999921e-03 6.520000000000000188e-04
1.105190000000000061e-01 6.946909999999999474e-01 -8.490000000000000368e-04 6.040000000000000447e-04
1.105190000000000061e-01 7.262680000000000247e-01 6.489999999999999459e-04 5.829999999999999679e-04
1.105190000000000061e-01 7.578439999999999621e-01 4.929999999999999487e-04 5.630000000000000239e-04
1.420960000000000001e-01 -7.578439999999999621e-01 1.183999999999999940e-03 5.659999999999999884e-04
1.420960000000000001e-01 -7.262680000000000247e-01 1.113000000000000057e-03 5.850000000000000165e-04
1.420960000000000001e-01 -6.946909999999999474e-01 9.849999999999999815e-04 6.120000000000000223e-04
1.420960000000000001e-01 -6.631139999999999812e-01 -1.561000000000000104e-03 6.579999999999999478e-04
1.420960000000000001e-01 -6.315370000000000150e-01 -2.005999999999999971e-03 7.079999999999999705e-04
1.420960000000000001e-01 -5.999600000000000488e-01 -2.668999999999999932e-03 7.479999999999999670e-04
1.420960000000000001e-01 -5.683829999999999716e-01 -3.200999999999999852e-03 7.860000000000000233e-04
1.420960000000000001e-01 -5.368060000000000054e-01 -3.491000000000000179e-03 8.229999999999999469e-04
1.420960000000000001e-01 -5.052299999999999569e-01 -3.863999999999999813e-03 8.580000000000000387e-04
1.420960000000000001e-01 -4.736529999999999907e-01 -4.226999999999999855e-03 8.970000000000000109e-04
1.420960000000000001e-01 -4.420760000000000245e-01 -4.850000000000000144e-03 9.309999999999999699e-04
1.420960000000000001e-01 -4.104990000000000028e-01 -5.477000000000000098e-03 9.640000000000000131e-04
1.420960000000000001e-01 -3.789219999999999811e-01 -6.043999999999999893e-03 9.940000000000000918e-04
1.420960000000000001e-01 -3.473450000000000149e-01 -6.702999999999999757e-03 1.023999999999999954e-03
1.420960000000000001e-01 -3.157690000000000219e-01 -6.986000000000000022e-03 1.054999999999999948e-03
1.420960000000000001e-01 -2.841920000000000002e-01 -6.969000000000000368e-03 1.082999999999999978e-03
1.420960000000000001e-01 -2.526149999999999785e-01 -6.419000000000000226e-03 1.108000000000000044e-03
1.420960000000000001e-01 -2.210380000000000122e-01 -5.348999999999999588e-03 1.132999999999999893e-03
1.420960000000000001e-01 -1.894609999999999905e-01 6.297999999999999779e-03 1.064999999999999974e-03
1.420960000000000001e-01 -1.578839999999999966e-01 7.872000000000000525e-03 1.064999999999999974e-03
1.420960000000000001e-01 -1.263070000000000026e-01 1.029700000000000060e-02 1.087000000000000076e-03
1.420960000000000001e-01 -9.473099999999999576e-02 1.335100000000000002e-02 1.131999999999999977e-03
1.420960000000000001e-01 -6.315400000000000180e-02 1.690600000000000089e-02 1.162999999999999971e-03
1.420960000000000001e-01 -3.157700000000000090e-02 1.993100000000000080e-02 1.214000000000000018e-03
1.420960000000000001e-01 0.000000000000000000e+00 2.102000000000000049e-02 1.244000000000000097e-03
1.420960000000000001e-01 3.157700000000000090e-02 1.993100000000000080e-02 1.214000000000000018e-03
1.420960000000000001e-01 6.315400000000000180e-02 1.690600000000000089e-02 1.162999999999999971e-03
1.420960000000000001e-01 9.473099999999999576e-02 1.335100000000000002e-02 1.131999999999999977e-03
1.420960000000000001e-01 1.263070000000000026e-01 1.029700000000000060e-02 1.087000000000000076e-03
1.420960000000000001e-01 1.578839999999999966e-01 7.872000000000000525e-03 1.064999999999999974e-03
1.420960000000000001e-01 1.894609999999999905e-01 6.297999999999999779e-03 1.064999999999999974e-03
1.420960000000000001e-01 2.210380000000000122e-01 -5.348999999999999588e-03 1.132999999999999893e-03
1.420960000000000001e-01 2.526149999999999785e-01 -6.419000000000000226e-03 1.108000000000000044e-03
1.420960000000000001e-01 2.841920000000000002e-01 -6.969000000000000368e-03 1.082999999999999978e-03
1.420960000000000001e-01 3.157690000000000219e-01 -6.986000000000000022e-03 1.054999999999999948e-03
1.420960000000000001e-01 3.473450000000000149e-01 -6.702999999999999757e-03 1.023999999999999954e-03
1.420960000000000001e-01 3.789219999999999811e-01 -6.043999999999999893e-03 9.940000000000000918e-04
1.420960000000000001e-01 4.104990000000000028e-01 -5.477000000000000098e-03 9.640000000000000131e-04
1.420960000000000001e-01 4.420760000000000245e-01 -4.850000000000000144e-03 9.309999999999999699e-04
1.420960000000000001e-01 4.736529999999999907e-01 -4.226999999999999855e-03 8.970000000000000109e-04
1.420960000000000001e-01 5.052299999999999569e-01 -3.863999999999999813e-03 8.580000000000000387e-04
1.420960000000000001e-01 5.368060000000000054e-01 -3.491000000000000179e-03 8.229999999999999469e-04
1.420960000000000001e-01 5.683829999999999716e-01 -3.200999999999999852e-03 7.860000000000000233e-04
1.420960000000000001e-01 5.999600000000000488e-01 -2.668999999999999932e-03 7.479999999999999670e-04
1.420960000000000001e-01 6.315370000000000150e-01 -2.005999999999999971e-03 7.079999999999999705e-04
1.420960000000000001e-01 6.631139999999999812e-01 -1.561000000000000104e-03 6.579999999999999478e-04
1.420960000000000001e-01 6.946909999999999474e-01 9.849999999999999815e-04 6.120000000000000223e-04
1.420960000000000001e-01 7.262680000000000247e-01 1.113000000000000057e-03 5.850000000000000165e-04
1.420960000000000001e-01 7.578439999999999621e-01 1.183999999999999940e-03 5.659999999999999884e-04
1.736729999999999940e-01 -7.578439999999999621e-01 1.445000000000000104e-03 5.619999999999999996e-04
1.736729999999999940e-01 -7.262680000000000247e-01 1.288000000000000082e-03 5.860000000000000408e-04
1.736729999999999940e-01 -6.946909999999999474e-01 -1.381000000000000066e-03 6.030000000000000204e-04
1.736729999999999940e-01 -6.631139999999999812e-01 -1.876000000000000063e-03 6.549999999999999833e-04
1.736729999999999940e-01 -6.315370000000000150e-01 -2.341000000000000199e-03 7.020000000000000415e-04
1.736729999999999940e-01 -5.999600000000000488e-01 -2.962999999999999922e-03 7.649999999999999465e-04
1.736729999999999940e-01 -5.683829999999999716e-01 -3.588000000000000043e-03 8.090000000000000403e-04
1.736729999999999940e-01 -5.368060000000000054e-01 -4.010999999999999809e-03 8.530000000000000256e-04
1.736729999999999940e-01 -5.052299999999999569e-01 -4.480999999999999740e-03 8.880000000000000089e-04
1.736729999999999940e-01 -4.736529999999999907e-01 -4.871999999999999595e-03 9.210000000000000521e-04
1.736729999999999940e-01 -4.420760000000000245e-01 -5.297999999999999758e-03 9.470000000000000336e-04
1.736729999999999940e-01 -4.104990000000000028e-01 -5.837000000000000174e-03 9.779999999999999197e-04
1.736729999999999940e-01 -3.789219999999999811e-01 -6.415999999999999828e-03 1.008999999999999914e-03
1.736729999999999940e-01 -3.473450000000000149e-01 -6.897000000000000353e-03 1.043000000000000090e-03
1.736729999999999940e-01 -3.157690000000000219e-01 -7.104000000000000072e-03 1.069999999999999988e-03
1.736729999999999940e-01 -2.841920000000000002e-01 -7.012000000000000004e-03 1.095999999999999969e-03
1.736729999999999940e-01 -2.526149999999999785e-01 -6.165999999999999606e-03 1.118999999999999986e-03
1.736729999999999940e-01 -2.210380000000000122e-01 6.017999999999999912e-03 1.039999999999999909e-03
1.736729999999999940e-01 -1.894609999999999905e-01 7.460999999999999750e-03 1.046000000000000055e-03
1.736729999999999940e-01 -1.578839999999999966e-01 9.353999999999999468e-03 1.061000000000000094e-03
1.736729999999999940e-01 -1.263070000000000026e-01 1.199000000000000066e-02 1.088999999999999907e-03
1.736729999999999940e-01 -9.473099999999999576e-02 1.520799999999999930e-02 1.121999999999999950e-03
1.736729999999999940e-01 -6.315400000000000180e-02 1.856999999999999970e-02 1.157999999999999958e-03
1.736729999999999940e-01 -3.157700000000000090e-02 2.117300000000000085e-02 1.201000000000000028e-03
1.736729999999999940e-01 0.000000000000000000e+00 2.215999999999999914e-02 1.229999999999999974e-03
1.736729999999999940e-01 3.157700000000000090e-02 2.117300000000000085e-02 1.201000000000000028e-03
1.736729999999999940e-01 6.315400000000000180e-02 1.856999999999999970e-02 1.157999999999999958e-03
1.736729999999999940e-01 9.473099999999999576e-02 1.520799999999999930e-02 1.121999999999999950e-03
1.736729999999999940e-01 1.263070000000000026e-01 1.199000000000000066e-02 1.088999999999999907e-03
1.736729999999999940e-01 1.578839999999999966e-01 9.353999999999999468e-03 1.061000000000000094e-03
1.736729999999999940e-01 1.894609999999999905e-01 7.460999999999999750e-03 1.046000000000000055e-03
1.736729999999999940e-01 2.210380000000000122e-01 6.017999999999999912e-03 1.039999999999999909e-03
1.736729999999999940e-01 2.526149999999999785e-01 -6.165999999999999606e-03 1.118999999999999986e-03
1.736729999999999940e-01 2.841920000000000002e-01 -7.012000000000000004e-03 1.095999999999999969e-03
1.736729999999999940e-01 3.157690000000000219e-01 -7.104000000000000072e-03 1.069999999999999988e-03
1.736729999999999940e-01 3.473450000000000149e-01 -6.897000000000000353e-03 1.043000000000000090e-03
1.736729999999999940e-01 3.789219999999999811e-01 -6.415999999999999828e-03 1.008999999999999914e-03
1.736729999999999940e-01 4.104990000000000028e-01 -5.837000000000000174e-03 9.779999999999999197e-04
1.736729999999999940e-01 4.420760000000000245e-01 -5.297999999999999758e-03 9.470000000000000336e-04
1.736729999999999940e-01 4.736529999999999907e-01 -4.871999999999999595e-03 9.210000000000000521e-04
1.736729999999999940e-01 5.052299999999999569e-01 -4.480999999999999740e-03 8.880000000000000089e-04
1.736729999999999940e-01 5.368060000000000054e-01 -4.010999999999999809e-03 8.530000000000000256e-04
1.736729999999999940e-01 5.683829999999999716e-01 -3.588000000000000043e-03 8.090000000000000403e-04
1.736729999999999940e-01 5.999600000000000488e-01 -2.962999999999999922e-03 7.649999999999999465e-04
1.736729999999999940e-01 6.315370000000000150e-01 -2.341000000000000199e-03 7.020000000000000415e-04
1.736729999999999940e-01 6.631139999999999812e-01 -1.876000000000000063e-03 6.549999999999999833e-04
1.736729999999999940e-01 6.946909999999999474e-01 -1.381000000000000066e-03 6.030000000000000204e-04
1.736729999999999940e-01 7.262680000000000247e-01 1.288000000000000082e-03 5.860000000000000408e-04
1.736729999999999940e-01 7.578439999999999621e-01 1.445000000000000104e-03 5.619999999999999996e-04
2.052499999999999880e-01 -7.578439999999999621e-01 2.210000000000000159e-03 5.540000000000000219e-04
2.052499999999999880e-01 -7.262680000000000247e-01 2.116999999999999958e-03 5.820000000000000520e-04
2.052499999999999880e-01 -6.946909999999999474e-01 2.073999999999999889e-03 6.130000000000000466e-04
2.052499999999999880e-01 -6.631139999999999812e-01 -1.972999999999999927e-03 6.570000000000000319e-04
2.052499999999999880e-01 -6.315370000000000150e-01 -2.392000000000000029e-03 7.119999999999999593e-04
2.052499999999999880e-01 -5.999600000000000488e-01 -2.880000000000000181e-03 7.630000000000000063e-04
2.052499999999999880e-01 -5.683829999999999716e-01 -3.301999999999999814e-03 8.059999999999999673e-04
2.052499999999999880e-01 -5.368060000000000054e-01 -3.726000000000000145e-03 8.469999999999999881e-04
2.052499999999999880e-01 -5.052299999999999569e-01 -4.414999999999999654e-03 9.210000000000000521e-04
2.052499999999999880e-01 -4.736529999999999907e-01 -4.839000000000000419e-03 9.569999999999999514e-04
2.052499999999999880e-01 -4.420760000000000245e-01 -5.285999999999999900e-03 9.849999999999999815e-04
2.052499999999999880e-01 -4.104990000000000028e-01 -5.624999999999999792e-03 1.015000000000000060e-03
2.052499999999999880e-01 -3.789219999999999811e-01 -6.166999999999999739e-03 1.038000000000000077e-03
2.052499999999999880e-01 -3.473450000000000149e-01 -6.658999999999999989e-03 1.061000000000000094e-03
2.052499999999999880e-01 -3.157690000000000219e-01 -6.767999999999999711e-03 1.085000000000000027e-03
2.052499999999999880e-01 -2.841920000000000002e-01 -6.383999999999999918e-03 1.113000000000000057e-03
2.052499999999999880e-01 -2.526149999999999785e-01 5.712000000000000063e-03 1.020999999999999989e-03
2.052499999999999880e-01 -2.210380000000000122e-01 7.137000000000000115e-03 1.039999999999999909e-03
2.052499999999999880e-01 -1.894609999999999905e-01 8.767999999999999752e-03 1.054000000000000032e-03
2.052499999999999880e-01 -1.578839999999999966e-01 1.084899999999999927e-02 1.072999999999999952e-03
2.052499999999999880e-01 -1.263070000000000026e-01 1.348700000000000072e-02 1.103000000000000031e-03
2.052499999999999880e-01 -9.473099999999999576e-02 1.665900000000000020e-02 1.139000000000000038e-03
2.052499999999999880e-01 -6.315400000000000180e-02 1.989199999999999996e-02 1.182000000000000108e-03
2.052499999999999880e-01 -3.157700000000000090e-02 2.250200000000000117e-02 1.206000000000000041e-03
2.052499999999999880e-01 0.000000000000000000e+00 2.337099999999999941e-02 1.270999999999999994e-03
2.052499999999999880e-01 3.157700000000000090e-02 2.250200000000000117e-02 1.206000000000000041e-03
2.052499999999999880e-01 6.315400000000000180e-02 1.989199999999999996e-02 1.182000000000000108e-03
2.052499999999999880e-01 9.473099999999999576e-02 1.665900000000000020e-02 1.139000000000000038e-03
2.052499999999999880e-01 1.263070000000000026e-01 1.348700000000000072e-02 1.103000000000000031e-03
2.052499999999999880e-01 1.578839999999999966e-01 1.084899999999999927e-02 1.072999999999999952e-03
2.052499999999999880e-01 1.894609999999999905e-01 8.767999999999999752e-03 1.054000000000000032e-03
2.052499999999999880e-01 2.210380000000000122e-01 7.137000000000000115e-03 1.039999999999999909e-03
2.052499999999999880e-01 2.526149999999999785e-01 5.712000000000000063e-03 1.020999999999999989e-03
2.052499999999999880e-01 2.841920000000000002e-01 -6.383999999999999918e-03 1.113000000000000057e-03
2.052499999999999880e-01 3.157690000000000219e-01 -6.767999999999999711e-03 1.085000000000000027e-03
2.052499999999999880e-01 3.473450000000000149e-01 -6.658999999999999989e-03 1.061000000000000094e-03
2.052499999999999880e-01 3.789219999999999811e-01 -6.166999999999999739e-03 1.038000000000000077e-03
2.052499999999999880e-01 4.104990000000000028e-01 -5.624999999999999792e-03 1.015000000000000060e-03
2.052499999999999880e-01 4.420760000000000245e-01 -5.285999999999999900e-03 9.849999999999999815e-04
2.052499999999999880e-01 4.736529999999999907e-01 -4.839000000000000419e-03 9.569999999999999514e-04
2.052499999999999880e-01 5.052299999999999569e-01 -4.414999999999999654e-03 9.210000000000000521e-04
2.052499999999999880e-01 5.368060000000000054e-01 -3.726000000000000145e-03 8.469999999999999881e-04
2.052499999999999880e-01 5.683829999999999716e-01 -3.301999999999999814e-03 8.059999999999999673e-04
2.052499999999999880e-01 5.999600000000000488e-01 -2.880000000000000181e-03 7.630000000000000063e-04
2.052499999999999880e-01 6.315370000000000150e-01 -2.392000000000000029e-03 7.119999999999999593e-04
2.052499999999999880e-01 6.631139999999999812e-01 -1.972999999999999927e-03 6.570000000000000319e-04
2.052499999999999880e-01 6.946909999999999474e-01 2.073999999999999889e-03 6.130000000000000466e-04
2.052499999999999880e-01 7.262680000000000247e-01 2.116999999999999958e-03 5.820000000000000520e-04
2.052499999999999880e-01 7.578439999999999621e-01 2.210000000000000159e-03 5.540000000000000219e-04
2.368260000000000087e-01 -7.578439999999999621e-01 2.373000000000000109e-03 5.609999999999999752e-04
2.368260000000000087e-01 -7.262680000000000247e-01 2.121000000000000055e-03 5.890000000000000053e-04
2.368260000000000087e-01 -6.946909999999999474e-01 1.958999999999999804e-03 6.210000000000000242e-04
2.368260000000000087e-01 -6.631139999999999812e-01 1.956999999999999972e-03 6.560000000000000076e-04
2.368260000000000087e-01 -6.315370000000000150e-01 2.167000000000000089e-03 6.849999999999999535e-04
2.368260000000000087e-01 -5.999600000000000488e-01 2.480000000000000000e-03 7.179999999999999967e-04
2.368260000000000087e-01 -5.683829999999999716e-01 2.827999999999999785e-03 7.540000000000000044e-04
2.368260000000000087e-01 -5.368060000000000054e-01 3.115000000000000147e-03 7.879999999999999635e-04
2.368260000000000087e-01 -5.052299999999999569e-01 3.373000000000000130e-03 8.199999999999999824e-04
2.368260000000000087e-01 -4.736529999999999907e-01 3.586000000000000212e-03 8.530000000000000256e-04
2.368260000000000087e-01 -4.420760000000000245e-01 -3.739000000000000136e-03 8.959999999999999866e-04
2.368260000000000087e-01 -4.104990000000000028e-01 3.857999999999999884e-03 9.120000000000000502e-04
2.368260000000000087e-01 -3.789219999999999811e-01 4.083999999999999957e-03 9.389999999999999476e-04
2.368260000000000087e-01 -3.473450000000000149e-01 4.429999999999999910e-03 9.709999999999999664e-04
2.368260000000000087e-01 -3.157690000000000219e-01 4.952999999999999937e-03 9.890000000000000787e-04
2.368260000000000087e-01 -2.841920000000000002e-01 5.735999999999999779e-03 1.008999999999999914e-03
2.368260000000000087e-01 -2.526149999999999785e-01 6.788999999999999896e-03 1.026999999999999918e-03
2.368260000000000087e-01 -2.210380000000000122e-01 8.290000000000000493e-03 1.036000000000000029e-03
2.368260000000000087e-01 -1.894609999999999905e-01 1.011399999999999973e-02 1.043000000000000090e-03
2.368260000000000087e-01 -1.578839999999999966e-01 1.225200000000000074e-02 1.046999999999999971e-03
2.368260000000000087e-01 -1.263070000000000026e-01 1.515700000000000033e-02 1.072999999999999952e-03
2.368260000000000087e-01 -9.473099999999999576e-02 1.879099999999999868e-02 1.113999999999999973e-03
2.368260000000000087e-01 -6.315400000000000180e-02 2.227499999999999966e-02 1.154999999999999994e-03
2.368260000000000087e-01 -3.157700000000000090e-02 2.495100000000000096e-02 1.209000000000000005e-03
2.368260000000000087e-01 0.000000000000000000e+00 2.590599999999999847e-02 1.250999999999999942e-03
2.368260000000000087e-01 3.157700000000000090e-02 2.495100000000000096e-02 1.209000000000000005e-03
2.368260000000000087e-01 6.315400000000000180e-02 2.227499999999999966e-02 1.154999999999999994e-03
2.368260000000000087e-01 9.473099999999999576e-02 1.879099999999999868e-02 1.113999999999999973e-03
2.368260000000000087e-01 1.263070000000000026e-01 1.515700000000000033e-02 1.072999999999999952e-03
2.368260000000000087e-01 1.578839999999999966e-01 1.225200000000000074e-02 1.046999999999999971e-03
2.368260000000000087e-01 1.894609999999999905e-01 1.011399999999999973e-02 1.043000000000000090e-03
2.368260000000000087e-01 2.210380000000000122e-01 8.290000000000000493e-03 1.036000000000000029e-03
2.368260000000000087e-01 2.526149999999999785e-01 6.788999999999999896e-03 1.026999999999999918e-03
2.368260000000000087e-01 2.841920000000000002e-01 5.735999999999999779e-03 1.008999999999999914e-03
2.368260000000000087e-01 3.157690000000000219e-01 4.952999999999999937e-03 9.890000000000000787e-04
2.368260000000000087e-01 3.473450000000000149e-01 4.429999999999999910e-03 9.709999999999999664e-04
2.368260000000000087e-01 3.789219999999999811e-01 4.083999999999999957e-03 9.389999999999999476e-04
2.368260000000000087e-01 4.104990000000000028e-01 3.857999999999999884e-03 9.120000000000000502e-04
2.368260000000000087e-01 4.420760000000000245e-01 -3.739000000000000136e-03 8.959999999999999866e-04
2.368260000000000087e-01 4.736529999999999907e-01 3.586000000000000212e-03 8.530000000000000256e-04
2.368260000000000087e-01 5.052299999999999569e-01 3.373000000000000130e-03 8.199999999999999824e-04
2.368260000000000087e-01 5.368060000000000054e-01 3.115000000000000147e-03 7.879999999999999635e-04
2.368260000000000087e-01 5.683829999999999716e-01 2.827999999999999785e-03 7.540000000000000044e-04
2.368260000000000087e-01 5.999600000000000488e-01 2.480000000000000000e-03 7.179999999999999967e-04
2.368260000000000087e-01 6.315370000000000150e-01 2.167000000000000089e-03 6.849999999999999535e-04
2.368260000000000087e-01 6.631139999999999812e-01 1.956999999999999972e-03 6.560000000000000076e-04
2.368260000000000087e-01 6.946909999999999474e-01 1.958999999999999804e-03 6.210000000000000242e-04
2.368260000000000087e-01 7.262680000000000247e-01 2.121000000000000055e-03 5.890000000000000053e-04
2.368260000000000087e-01 7.578439999999999621e-01 2.373000000000000109e-03 5.609999999999999752e-04
2.684030000000000027e-01 -7.578439999999999621e-01 2.096000000000000207e-03 5.779999999999999548e-04
2.684030000000000027e-01 -7.262680000000000247e-01 1.786999999999999960e-03 5.990000000000000316e-04
2.684030000000000027e-01 -6.946909999999999474e-01 1.544999999999999932e-03 6.279999999999999775e-04
2.684030000000000027e-01 -6.631139999999999812e-01 1.304999999999999953e-03 6.549999999999999833e-04
2.684030000000000027e-01 -6.315370000000000150e-01 -1.521999999999999915e-03 6.549999999999999833e-04
2.684030000000000027e-01 -5.999600000000000488e-01 -1.801000000000000083e-03 6.930000000000000396e-04
2.684030000000000027e-01 -5.683829999999999716e-01 -2.033999999999999784e-03 7.299999999999999632e-04
2.684030000000000027e-01 -5.368060000000000054e-01 -2.318999999999999881e-03 7.590000000000000175e-04
2.684030000000000027e-01 -5.052299999999999569e-01 -2.475999999999999902e-03 7.900000000000000121e-04
2.684030000000000027e-01 -4.736529999999999907e-01 2.624000000000000030e-03 8.450000000000000479e-04
2.684030000000000027e-01 -4.420760000000000245e-01 2.837999999999999811e-03 8.760000000000000425e-04
2.684030000000000027e-01 -4.104990000000000028e-01 2.965000000000000187e-03 9.100000000000000016e-04
2.684030000000000027e-01 -3.789219999999999811e-01 3.252000000000000116e-03 9.449999999999999850e-04
2.684030000000000027e-01 -3.473450000000000149e-01 3.667000000000000121e-03 9.790000000000000525e-04
2.684030000000000027e-01 -3.157690000000000219e-01 4.427999999999999645e-03 1.007999999999999998e-03
2.684030000000000027e-01 -2.841920000000000002e-01 5.333000000000000067e-03 1.036999999999999944e-03
2.684030000000000027e-01 -2.526149999999999785e-01 6.420000000000000359e-03 1.036000000000000029e-03
2.684030000000000027e-01 -2.210380000000000122e-01 7.922999999999999488e-03 1.044000000000000006e-03
2.684030000000000027e-01 -1.894609999999999905e-01 1.004500000000000011e-02 1.038000000000000077e-03
2.684030000000000027e-01 -1.578839999999999966e-01 1.338699999999999959e-02 1.064000000000000059e-03
2.684030000000000027e-01 -1.263070000000000026e-01 1.754599999999999910e-02 1.105000000000000079e-03
2.684030000000000027e-01 -9.473099999999999576e-02 2.183600000000000124e-02 1.157000000000000042e-03
2.684030000000000027e-01 -6.315400000000000180e-02 2.579499999999999849e-02 1.183000000000000024e-03
2.684030000000000027e-01 -3.157700000000000090e-02 2.860000000000000042e-02 1.258000000000000004e-03
2.684030000000000027e-01 0.000000000000000000e+00 2.974900000000000114e-02 1.309999999999999967e-03
2.684030000000000027e-01 3.157700000000000090e-02 2.860000000000000042e-02 1.258000000000000004e-03
2.684030000000000027e-01 6.315400000000000180e-02 2.579499999999999849e-02 1.183000000000000024e-03
2.684030000000000027e-01 9.473099999999999576e-02 2.183600000000000124e-02 1.157000000000000042e-03
2.684030000000000027e-01 1.263070000000000026e-01 1.754599999999999910e-02 1.105000000000000079e-03
2.684030000000000027e-01 1.578839999999999966e-01 1.338699999999999959e-02 1.064000000000000059e-03
2.684030000000000027e-01 1.894609999999999905e-01 1.004500000000000011e-02 1.038000000000000077e-03
2.684030000000000027e-01 2.210380000000000122e-01 7.922999999999999488e-03 1.044000000000000006e-03
2.684030000000000027e-01 2.526149999999999785e-01 6.420000000000000359e-03 1.036000000000000029e-03
2.684030000000000027e-01 2.841920000000000002e-01 5.333000000000000067e-03 1.036999999999999944e-03
2.684030000000000027e-01 3.157690000000000219e-01 4.427999999999999645e-03 1.007999999999999998e-03
2.684030000000000027e-01 3.473450000000000149e-01 3.667000000000000121e-03 9.790000000000000525e-04
2.684030000000000027e-01 3.789219999999999811e-01 3.252000000000000116e-03 9.449999999999999850e-04
2.684030000000000027e-01 4.104990000000000028e-01 2.965000000000000187e-03 9.100000000000000016e-04
2.684030000000000027e-01 4.420760000000000245e-01 2.837999999999999811e-03 8.760000000000000425e-04
2.684030000000000027e-01 4.736529999999999907e-01 2.624000000000000030e-03 8.450000000000000479e-04
2.684030000000000027e-01 5.052299999999999569e-01 -2.475999999999999902e-03 7.900000000000000121e-04
2.684030000000000027e-01 5.368060000000000054e-01 -2.318999999999999881e-03 7.590000000000000175e-04
2.684030000000000027e-01 5.683829999999999716e-01 -2.033999999999999784e-03 7.299999999999999632e-04
2.684030000000000027e-01 5.999600000000000488e-01 -1.801000000000000083e-03 6.930000000000000396e-04
2.684030000000000027e-01 6.315370000000000150e-01 -1.521999999999999915e-03 6.549999999999999833e-04
2.684030000000000027e-01 6.631139999999999812e-01 1.304999999999999953e-03 6.549999999999999833e-04
2.684030000000000027e-01 6.946909999999999474e-01 1.544999999999999932e-03 6.279999999999999775e-04
2.684030000000000027e-01 7.262680000000000247e-01 1.786999999999999960e-03 5.990000000000000316e-04
2.684030000000000027e-01 7.578439999999999621e-01 2.096000000000000207e-03 5.779999999999999548e-04
2.999800000000000244e-01 -7.578439999999999621e-01 1.915000000000000036e-03 5.699999999999999772e-04
2.999800000000000244e-01 -7.262680000000000247e-01 1.456000000000000046e-03 5.950000000000000427e-04
2.999800000000000244e-01 -6.946909999999999474e-01 1.172000000000000082e-03 6.250000000000000130e-04
2.999800000000000244e-01 -6.631139999999999812e-01 -1.185999999999999988e-03 6.290000000000000018e-04
2.999800000000000244e-01 -6.315370000000000150e-01 -1.427000000000000100e-03 6.599999999999999964e-04
2.999800000000000244e-01 -5.999600000000000488e-01 -1.631000000000000071e-03 6.930000000000000396e-04
2.999800000000000244e-01 -5.683829999999999716e-01 -1.804000000000000048e-03 7.219999999999999855e-04
2.999800000000000244e-01 -5.368060000000000054e-01 -1.966999999999999998e-03 7.519999999999999558e-04
2.999800000000000244e-01 -5.052299999999999569e-01 -1.928000000000000026e-03 7.820000000000000345e-04
2.999800000000000244e-01 -4.736529999999999907e-01 -1.984000000000000086e-03 8.199999999999999824e-04
2.999800000000000244e-01 -4.420760000000000245e-01 2.063999999999999863e-03 8.750000000000000182e-04
2.999800000000000244e-01 -4.104990000000000028e-01 2.276999999999999944e-03 9.039999999999999642e-04
2.999800000000000244e-01 -3.789219999999999811e-01 2.644000000000000083e-03 9.349999999999999587e-04
2.999800000000000244e-01 -3.473450000000000149e-01 3.180000000000000101e-03 9.610000000000000486e-04
2.999800000000000244e-01 -3.157690000000000219e-01 3.981000000000000164e-03 9.879999999999999460e-04
2.999800000000000244e-01 -2.841920000000000002e-01 4.931999999999999752e-03 9.979999999999999722e-04
2.999800000000000244e-01 -2.526149999999999785e-01 6.254000000000000010e-03 9.870000000000000301e-04
2.999800000000000244e-01 -2.210380000000000122e-01 8.555999999999999370e-03 1.010999999999999963e-03
2.999800000000000244e-01 -1.894609999999999905e-01 1.182000000000000065e-02 1.048000000000000103e-03
2.999800000000000244e-01 -1.578839999999999966e-01 1.583700000000000038e-02 1.085999999999999943e-03
2.999800000000000244e-01 -1.263070000000000026e-01 2.032799999999999885e-02 1.139000000000000038e-03
2.999800000000000244e-01 -9.473099999999999576e-02 2.496999999999999914e-02 1.168999999999999900e-03
2.999800000000000244e-01 -6.315400000000000180e-02 2.896500000000000116e-02 1.196000000000000014e-03
2.999800000000000244e-01 -3.157700000000000090e-02 3.179200000000000081e-02 1.273000000000000043e-03
2.999800000000000244e-01 0.000000000000000000e+00 3.305899999999999811e-02 1.325000000000000006e-03
2.999800000000000244e-01 3.157700000000000090e-02 3.179200000000000081e-02 1.273000000000000043e-03
2.999800000000000244e-01 6.315400000000000180e-02 2.896500000000000116e-02 1.196000000000000014e-03
2.999800000000000244e-01 9.473099999999999576e-02 2.496999999999999914e-02 1.168999999999999900e-03
2.999800000000000244e-01 1.263070000000000026e-01 2.032799999999999885e-02 1.139000000000000038e-03
2.999800000000000244e-01 1.578839999999999966e-01 1.583700000000000038e-02 1.085999999999999943e-03
2.999800000000000244e-01 1.894609999999999905e-01 1.182000000000000065e-02 1.048000000000000103e-03
2.999800000000000244e-01 2.210380000000000122e-01 8.555999999999999370e-03 1.010999999999999963e-03
2.999800000000000244e-01 2.526149999999999785e-01 6.254000000000000010e-03 9.870000000000000301e-04
2.999800000000000244e-01 2.841920000000000002e-01 4.931999999999999752e-03 9.979999999999999722e-04
2.999800000000000244e-01 3.157690000000000219e-01 3.981000000000000164e-03 9.879999999999999460e-04
2.999800000000000244e-01 3.473450000000000149e-01 3.180000000000000101e-03 9.610000000000000486e-04
2.999800000000000244e-01 3.789219999999999811e-01 2.644000000000000083e-03 9.349999999999999587e-04
2.999800000000000244e-01 4.104990000000000028e-01 2.276999999999999944e-03 9.039999999999999642e-04
2.999800000000000244e-01 4.420760000000000245e-01 2.063999999999999863e-03 8.750000000000000182e-04
2.999800000000000244e-01 4.736529999999999907e-01 -1.984000000000000086e-03 8.199999999999999824e-04
2.999800000000000244e-01 5.052299999999999569e-01 -1.928000000000000026e-03 7.820000000000000345e-04
2.999800000000000244e-01 5.368060000000000054e-01 -1.966999999999999998e-03 7.519999999999999558e-04
2.999800000000000244e-01 5.683829999999999716e-01 -1.804000000000000048e-03 7.219999999999999855e-04
2.999800000000000244e-01 5.999600000000000488e-01 -1.631000000000000071e-03 6.930000000000000396e-04
2.999800000000000244e-01 6.315370000000000150e-01 -1.427000000000000100e-03 6.599999999999999964e-04
2.999800000000000244e-01 6.631139999999999812e-01 -1.185999999999999988e-03 6.290000000000000018e-04
2.999800000000000244e-01 6.946909999999999474e-01 1.172000000000000082e-03 6.250000000000000130e-04
2.999800000000000244e-01 7.262680000000000247e-01 1.456000000000000046e-03 5.950000000000000427e-04
2.999800000000000244e-01 7.578439999999999621e-01 1.915000000000000036e-03 5.699999999999999772e-04
3.315569999999999906e-01 -7.578439999999999621e-01 9.319999999999999942e-04 5.569999999999999864e-04
3.315569999999999906e-01 -7.262680000000000247e-01 -6.109999999999999980e-04 5.550000000000000462e-04
3.315569999999999906e-01 -6.946909999999999474e-01 -7.829999999999999504e-04 5.739999999999999660e-04
3.315569999999999906e-01 -6.631139999999999812e-01 -1.070999999999999903e-03 6.059999999999999849e-04
3.315569999999999906e-01 -6.315370000000000150e-01 -1.198999999999999979e-03 6.419999999999999925e-04
3.315569999999999906e-01 -5.999600000000000488e-01 -1.340999999999999961e-03 6.780000000000000002e-04
3.315569999999999906e-01 -5.683829999999999716e-01 -1.425000000000000051e-03 7.150000000000000322e-04
3.315569999999999906e-01 -5.368060000000000054e-01 -1.515000000000000071e-03 7.500000000000000156e-04
3.315569999999999906e-01 -5.052299999999999569e-01 -1.400999999999999902e-03 7.829999999999999504e-04
3.315569999999999906e-01 -4.736529999999999907e-01 -1.487000000000000040e-03 8.220000000000000310e-04
3.315569999999999906e-01 -4.420760000000000245e-01 -1.412000000000000061e-03 8.779999999999999827e-04
3.315569999999999906e-01 -4.104990000000000028e-01 1.353999999999999952e-03 9.250000000000000409e-04
3.315569999999999906e-01 -3.789219999999999811e-01 1.791000000000000057e-03 9.489999999999999738e-04
3.315569999999999906e-01 -3.473450000000000149e-01 2.423999999999999939e-03 9.740000000000000394e-04
3.315569999999999906e-01 -3.157690000000000219e-01 3.387999999999999953e-03 9.990000000000001049e-04
3.315569999999999906e-01 -2.841920000000000002e-01 5.139000000000000339e-03 9.690000000000000262e-04
3.315569999999999906e-01 -2.526149999999999785e-01 7.644999999999999886e-03 1.002000000000000069e-03
3.315569999999999906e-01 -2.210380000000000122e-01 1.068500000000000005e-02 1.033000000000000064e-03
3.315569999999999906e-01 -1.894609999999999905e-01 1.443400000000000065e-02 1.056000000000000081e-03
3.315569999999999906e-01 -1.578839999999999966e-01 1.890500000000000166e-02 1.088999999999999907e-03
3.315569999999999906e-01 -1.263070000000000026e-01 2.368699999999999972e-02 1.134000000000000025e-03
3.315569999999999906e-01 -9.473099999999999576e-02 2.852899999999999880e-02 1.162999999999999971e-03
3.315569999999999906e-01 -6.315400000000000180e-02 3.271299999999999902e-02 1.191000000000000001e-03
3.315569999999999906e-01 -3.157700000000000090e-02 3.541799999999999810e-02 1.214999999999999934e-03
3.315569999999999906e-01 0.000000000000000000e+00 3.632799999999999918e-02 1.278000000000000056e-03
3.315569999999999906e-01 3.157700000000000090e-02 3.541799999999999810e-02 1.214999999999999934e-03
3.315569999999999906e-01 6.315400000000000180e-02 3.271299999999999902e-02 1.191000000000000001e-03
3.315569999999999906e-01 9.473099999999999576e-02 2.852899999999999880e-02 1.162999999999999971e-03
3.315569999999999906e-01 1.263070000000000026e-01 2.368699999999999972e-02 1.134000000000000025e-03
3.315569999999999906e-01 1.578839999999999966e-01 1.890500000000000166e-02 1.088999999999999907e-03
3.315569999999999906e-01 1.894609999999999905e-01 1.443400000000000065e-02 1.056000000000000081e-03
3.315569999999999906e-01 2.210380000000000122e-01 1.068500000000000005e-02 1.033000000000000064e-03
3.315569999999999906e-01 2.526149999999999785e-01 7.644999999999999886e-03 1.002000000000000069e-03
3.315569999999999906e-01 2.841920000000000002e-01 5.139000000000000339e-03 9.690000000000000262e-04
3.315569999999999906e-01 3.157690000000000219e-01 3.387999999999999953e-03 9.990000000000001049e-04
3.315569999999999906e-01 3.473450000000000149e-01 2.423999999999999939e-03 9.740000000000000394e-04
3.315569999999999906e-01 3.789219999999999811e-01 1.791000000000000057e-03 9.489999999999999738e-04
3.315569999999999906e-01 4.104990000000000028e-01 1.353999999999999952e-03 9.250000000000000409e-04
3.315569999999999906e-01 4.420760000000000245e-01 -1.412000000000000061e-03 8.779999999999999827e-04
3.315569999999999906e-01 4.736529999999999907e-01 -1.487000000000000040e-03 8.220000000000000310e-04
3.315569999999999906e-01 5.052299999999999569e-01 -1.400999999999999902e-03 7.829999999999999504e-04
3.315569999999999906e-01 5.368060000000000054e-01 -1.515000000000000071e-03 7.500000000000000156e-04
3.315569999999999906e-01 5.683829999999999716e-01 -1.425000000000000051e-03 7.150000000000000322e-04
3.315569999999999906e-01 5.999600000000000488e-01 -1.340999999999999961e-03 6.780000000000000002e-04
3.315569999999999906e-01 6.315370000000000150e-01 -1.198999999999999979e-03 6.419999999999999925e-04
3.315569999999999906e-01 6.631139999999999812e-01 -1.070999999999999903e-03 6.059999999999999849e-04
3.315569999999999906e-01 6.946909999999999474e-01 -7.829999999999999504e-04 5.739999999999999660e-04
3.315569999999999906e-01 7.262680000000000247e-01 -6.109999999999999980e-04 5.550000000000000462e-04
3.315569999999999906e-01 7.578439999999999621e-01 9.319999999999999942e-04 5.569999999999999864e-04
3.631340000000000123e-01 -7.578439999999999621e-01 1.057999999999999913e-03 5.429999999999999714e-04
3.631340000000000123e-01 -7.262680000000000247e-01 9.619999999999999645e-04 5.670000000000000127e-04
3.631340000000000123e-01 -6.946909999999999474e-01 8.779999999999999827e-04 5.990000000000000316e-04
3.631340000000000123e-01 -6.631139999999999812e-01 1.015999999999999976e-03 6.340000000000000149e-04
3.631340000000000123e-01 -6.315370000000000150e-01 -1.126000000000000048e-03 6.539999999999999590e-04
3.631340000000000123e-01 -5.999600000000000488e-01 1.314999999999999980e-03 7.140000000000000079e-04
3.631340000000000123e-01 -5.683829999999999716e-01 1.495000000000000018e-03 7.510000000000000399e-04
3.631340000000000123e-01 -5.368060000000000054e-01 1.678999999999999937e-03 7.860000000000000233e-04
3.631340000000000123e-01 -5.052299999999999569e-01 1.783000000000000080e-03 8.210000000000000067e-04
3.631340000000000123e-01 -4.736529999999999907e-01 2.164000000000000125e-03 8.509999999999999769e-04
3.631340000000000123e-01 -4.420760000000000245e-01 2.560999999999999908e-03 8.800000000000000313e-04
3.631340000000000123e-01 -4.104990000000000028e-01 3.052000000000000025e-03 9.049999999999999885e-04
3.631340000000000123e-01 -3.789219999999999811e-01 3.565000000000000027e-03 9.309999999999999699e-04
3.631340000000000123e-01 -3.473450000000000149e-01 4.185000000000000352e-03 9.560000000000000355e-04
3.631340000000000123e-01 -3.157690000000000219e-01 5.143000000000000002e-03 9.790000000000000525e-04
3.631340000000000123e-01 -2.841920000000000002e-01 6.715999999999999748e-03 9.690000000000000262e-04
3.631340000000000123e-01 -2.526149999999999785e-01 9.348000000000000406e-03 1.013999999999999927e-03
3.631340000000000123e-01 -2.210380000000000122e-01 1.283899999999999972e-02 1.046000000000000055e-03
3.631340000000000123e-01 -1.894609999999999905e-01 1.704999999999999918e-02 1.075000000000000001e-03
3.631340000000000123e-01 -1.578839999999999966e-01 2.184200000000000030e-02 1.106999999999999911e-03
3.631340000000000123e-01 -1.263070000000000026e-01 2.697899999999999951e-02 1.131000000000000061e-03
3.631340000000000123e-01 -9.473099999999999576e-02 3.205999999999999822e-02 1.167000000000000069e-03
3.631340000000000123e-01 -6.315400000000000180e-02 3.647100000000000342e-02 1.191999999999999917e-03
3.631340000000000123e-01 -3.157700000000000090e-02 3.932800000000000185e-02 1.214000000000000018e-03
3.631340000000000123e-01 0.000000000000000000e+00 4.059000000000000108e-02 1.247000000000000062e-03
3.631340000000000123e-01 3.157700000000000090e-02 3.932800000000000185e-02 1.214000000000000018e-03
3.631340000000000123e-01 6.315400000000000180e-02 3.647100000000000342e-02 1.191999999999999917e-03
3.631340000000000123e-01 9.473099999999999576e-02 3.205999999999999822e-02 1.167000000000000069e-03
3.631340000000000123e-01 1.263070000000000026e-01 2.697899999999999951e-02 1.131000000000000061e-03
3.631340000000000123e-01 1.578839999999999966e-01 2.184200000000000030e-02 1.106999999999999911e-03
3.631340000000000123e-01 1.894609999999999905e-01 1.704999999999999918e-02 1.075000000000000001e-03
3.631340000000000123e-01 2.210380000000000122e-01 1.283899999999999972e-02 1.046000000000000055e-03
3.631340000000000123e-01 2.526149999999999785e-01 9.348000000000000406e-03 1.013999999999999927e-03
3.631340000000000123e-01 2.841920000000000002e-01 6.715999999999999748e-03 9.690000000000000262e-04
3.631340000000000123e-01 3.157690000000000219e-01 5.143000000000000002e-03 9.790000000000000525e-04
3.631340000000000123e-01 3.473450000000000149e-01 4.185000000000000352e-03 9.560000000000000355e-04
3.631340000000000123e-01 3.789219999999999811e-01 3.565000000000000027e-03 9.309999999999999699e-04
3.631340000000000123e-01 4.104990000000000028e-01 3.052000000000000025e-03 9.049999999999999885e-04
3.631340000000000123e-01 4.420760000000000245e-01 2.560999999999999908e-03 8.800000000000000313e-04
3.631340000000000123e-01 4.736529999999999907e-01 2.164000000000000125e-03 8.509999999999999769e-04
3.631340000000000123e-01 5.052299999999999569e-01 1.783000000000000080e-03 8.210000000000000067e-04
3.631340000000000123e-01 5.368060000000000054e-01 1.678999999999999937e-03 7.860000000000000233e-04
3.631340000000000123e-01 5.683829999999999716e-01 1.495000000000000018e-03 7.510000000000000399e-04
3.631340000000000123e-01 5.999600000000000488e-01 1.314999999999999980e-03 7.140000000000000079e-04
3.631340000000000123e-01 6.315370000000000150e-01 -1.126000000000000048e-03 6.539999999999999590e-04
3.631340000000000123e-01 6.631139999999999812e-01 1.015999999999999976e-03 6.340000000000000149e-04
3.631340000000000123e-01 6.946909999999999474e-01 8.779999999999999827e-04 5.990000000000000316e-04
3.631340000000000123e-01 7.262680000000000247e-01 9.619999999999999645e-04 5.670000000000000127e-04
3.631340000000000123e-01 7.578439999999999621e-01 1.057999999999999913e-03 5.429999999999999714e-04
3.947109999999999785e-01 -7.578439999999999621e-01 7.619999999999999820e-04 5.360000000000000181e-04
3.947109999999999785e-01 -7.262680000000000247e-01 -7.579999999999999932e-04 5.220000000000000031e-04
3.947109999999999785e-01 -6.946909999999999474e-01 -9.300000000000000541e-04 5.450000000000000200e-04
3.947109999999999785e-01 -6.631139999999999812e-01 -1.085999999999999943e-03 5.779999999999999548e-04
3.947109999999999785e-01 -6.315370000000000150e-01 1.209000000000000005e-03 6.570000000000000319e-04
3.947109999999999785e-01 -5.999600000000000488e-01 1.500000000000000031e-03 6.870000000000000022e-04
3.947109999999999785e-01 -5.683829999999999716e-01 1.734999999999999997e-03 7.200000000000000453e-04
3.947109999999999785e-01 -5.368060000000000054e-01 1.936999999999999920e-03 7.529999999999999801e-04
3.947109999999999785e-01 -5.052299999999999569e-01 2.272999999999999847e-03 7.849999999999999990e-04
3.947109999999999785e-01 -4.736529999999999907e-01 2.577999999999999996e-03 8.180000000000000422e-04
3.947109999999999785e-01 -4.420760000000000245e-01 2.971000000000000116e-03 8.450000000000000479e-04
3.947109999999999785e-01 -4.104990000000000028e-01 3.406000000000000173e-03 8.700000000000000051e-04
3.947109999999999785e-01 -3.789219999999999811e-01 3.841999999999999929e-03 8.930000000000000221e-04
3.947109999999999785e-01 -3.473450000000000149e-01 4.439000000000000237e-03 9.169999999999999549e-04
3.947109999999999785e-01 -3.157690000000000219e-01 5.375999999999999703e-03 9.460000000000000093e-04
3.947109999999999785e-01 -2.841920000000000002e-01 6.488999999999999976e-03 9.619999999999999645e-04
3.947109999999999785e-01 -2.526149999999999785e-01 9.445000000000000270e-03 9.909999999999999105e-04
3.947109999999999785e-01 -2.210380000000000122e-01 1.339000000000000086e-02 1.018999999999999941e-03
3.947109999999999785e-01 -1.894609999999999905e-01 1.803400000000000142e-02 1.043000000000000090e-03
3.947109999999999785e-01 -1.578839999999999966e-01 2.316000000000000003e-02 1.067000000000000023e-03
3.947109999999999785e-01 -1.263070000000000026e-01 2.868899999999999922e-02 1.093000000000000005e-03
3.947109999999999785e-01 -9.473099999999999576e-02 3.419300000000000117e-02 1.116999999999999937e-03
3.947109999999999785e-01 -6.315400000000000180e-02 3.892600000000000227e-02 1.141000000000000087e-03
3.947109999999999785e-01 -3.157700000000000090e-02 4.203799999999999898e-02 1.160999999999999923e-03
3.947109999999999785e-01 0.000000000000000000e+00 4.316099999999999798e-02 1.191999999999999917e-03
3.947109999999999785e-01 3.157700000000000090e-02 4.203799999999999898e-02 1.160999999999999923e-03
3.947109999999999785e-01 6.315400000000000180e-02 3.892600000000000227e-02 1.141000000000000087e-03
3.947109999999999785e-01 9.473099999999999576e-02 3.419300000000000117e-02 1.116999999999999937e-03
3.947109999999999785e-01 1.263070000000000026e-01 2.868899999999999922e-02 1.093000000000000005e-03
3.947109999999999785e-01 1.578839999999999966e-01 2.316000000000000003e-02 1.067000000000000023e-03
3.947109999999999785e-01 1.894609999999999905e-01 1.803400000000000142e-02 1.043000000000000090e-03
3.947109999999999785e-01 2.210380000000000122e-01 1.339000000000000086e-02 1.018999999999999941e-03
3.947109999999999785e-01 2.526149999999999785e-01 9.445000000000000270e-03 9.909999999999999105e-04
3.947109999999999785e-01 2.841920000000000002e-01 6.488999999999999976e-03 9.619999999999999645e-04
3.947109999999999785e-01 3.157690000000000219e-01 5.375999999999999703e-03 9.460000000000000093e-04
3.947109999999999785e-01 3.473450000000000149e-01 4.439000000000000237e-03 9.169999999999999549e-04
3.947109999999999785e-01 3.789219999999999811e-01 3.841999999999999929e-03 8.930000000000000221e-04
3.947109999999999785e-01 4.104990000000000028e-01 3.406000000000000173e-03 8.700000000000000051e-04
3.947109999999999785e-01 4.420760000000000245e-01 2.971000000000000116e-03 8.450000000000000479e-04
3.947109999999999785e-01 4.736529999999999907e-01 2.577999999999999996e-03 8.180000000000000422e-04
3.947109999999999785e-01 5.052299999999999569e-01 2.272999999999999847e-03 7.849999999999999990e-04
3.947109999999999785e-01 5.368060000000000054e-01 1.936999999999999920e-03 7.529999999999999801e-04
3.947109999999999785e-01 5.683829999999999716e-01 1.734999999999999997e-03 7.200000000000000453e-04
3.947109999999999785e-01 5.999600000000000488e-01 1.500000000000000031e-03 6.870000000000000022e-04
3.947109999999999785e-01 6.315370000000000150e-01 1.209000000000000005e-03 6.570000000000000319e-04
3.947109999999999785e-01 6.631139999999999812e-01 -1.085999999999999943e-03 5.779999999999999548e-04
3.947109999999999785e-01 6.946909999999999474e-01 -9.300000000000000541e-04 5.450000000000000200e-04
3.947109999999999785e-01 7.262680000000000247e-01 -7.579999999999999932e-04 5.220000000000000031e-04
3.947109999999999785e-01 7.578439999999999621e-01 7.619999999999999820e-04 5.360000000000000181e-04
4.262880000000000003e-01 -7.578439999999999621e-01 1.131999999999999977e-03 5.509999999999999490e-04
4.262880000000000003e-01 -7.262680000000000247e-01 1.206000000000000041e-03 5.730000000000000501e-04
4.262880000000000003e-01 -6.946909999999999474e-01 1.345000000000000058e-03 6.040000000000000447e-04
4.262880000000000003e-01 -6.631139999999999812e-01 1.497999999999999983e-03 6.359999999999999551e-04
4.262880000000000003e-01 -6.315370000000000150e-01 1.685000000000000083e-03 6.660000000000000338e-04
4.262880000000000003e-01 -5.999600000000000488e-01 1.940000000000000101e-03 6.999999999999999929e-04
4.262880000000000003e-01 -5.683829999999999716e-01 2.040000000000000147e-03 7.330000000000000361e-04
4.262880000000000003e-01 -5.368060000000000054e-01 2.252999999999999794e-03 7.699999999999999597e-04
4.262880000000000003e-01 -5.052299999999999569e-01 2.566999999999999837e-03 8.019999999999999785e-04
4.262880000000000003e-01 -4.736529999999999907e-01 2.942999999999999870e-03 8.319999999999999488e-04
4.262880000000000003e-01 -4.420760000000000245e-01 3.435999999999999818e-03 8.570000000000000144e-04
4.262880000000000003e-01 -4.104990000000000028e-01 3.776999999999999975e-03 8.840000000000000201e-04
4.262880000000000003e-01 -3.789219999999999811e-01 4.139999999999999583e-03 9.089999999999999773e-04
4.262880000000000003e-01 -3.473450000000000149e-01 4.762999999999999873e-03 9.300000000000000541e-04
4.262880000000000003e-01 -3.157690000000000219e-01 5.733000000000000249e-03 9.539999999999999869e-04
4.262880000000000003e-01 -2.841920000000000002e-01 7.024999999999999994e-03 9.439999999999999607e-04
4.262880000000000003e-01 -2.526149999999999785e-01 9.785000000000000295e-03 9.669999999999999776e-04
4.262880000000000003e-01 -2.210380000000000122e-01 1.373899999999999948e-02 9.920000000000000432e-04
4.262880000000000003e-01 -1.894609999999999905e-01 1.836499999999999938e-02 1.018000000000000025e-03
4.262880000000000003e-01 -1.578839999999999966e-01 2.378200000000000106e-02 1.039999999999999909e-03
4.262880000000000003e-01 -1.263070000000000026e-01 2.950200000000000045e-02 1.062000000000000010e-03
4.262880000000000003e-01 -9.473099999999999576e-02 3.526900000000000174e-02 1.093000000000000005e-03
4.262880000000000003e-01 -6.315400000000000180e-02 4.043100000000000166e-02 1.121000000000000035e-03
4.262880000000000003e-01 -3.157700000000000090e-02 4.379899999999999766e-02 1.146000000000000100e-03
4.262880000000000003e-01 0.000000000000000000e+00 4.533399999999999930e-02 1.186999999999999904e-03
4.262880000000000003e-01 3.157700000000000090e-02 4.379899999999999766e-02 1.146000000000000100e-03
4.262880000000000003e-01 6.315400000000000180e-02 4.043100000000000166e-02 1.121000000000000035e-03
4.262880000000000003e-01 9.473099999999999576e-02 3.526900000000000174e-02 1.093000000000000005e-03
4.262880000000000003e-01 1.263070000000000026e-01 2.950200000000000045e-02 1.062000000000000010e-03
4.262880000000000003e-01 1.578839999999999966e-01 2.378200000000000106e-02 1.039999999999999909e-03
4.262880000000000003e-01 1.894609999999999905e-01 1.836499999999999938e-02 1.018000000000000025e-03
4.262880000000000003e-01 2.210380000000000122e-01 1.373899999999999948e-02 9.920000000000000432e-04
4.262880000000000003e-01 2.526149999999999785e-01 9.785000000000000295e-03 9.669999999999999776e-04
4.262880000000000003e-01 2.841920000000000002e-01 7.024999999999999994e-03 9.439999999999999607e-04
4.262880000000000003e-01 3.157690000000000219e-01 5.733000000000000249e-03 9.539999999999999869e-04
4.262880000000000003e-01 3.473450000000000149e-01 4.762999999999999873e-03 9.300000000000000541e-04
4.262880000000000003e-01 3.789219999999999811e-01 4.139999999999999583e-03 9.089999999999999773e-04
4.262880000000000003e-01 4.104990000000000028e-01 3.776999999999999975e-03 8.840000000000000201e-04
4.262880000000000003e-01 4.420760000000000245e-01 3.435999999999999818e-03 8.570000000000000144e-04
4.262880000000000003e-01 4.736529999999999907e-01 2.942999999999999870e-03 8.319999999999999488e-04
4.262880000000000003e-01 5.052299999999999569e-01 2.566999999999999837e-03 8.019999999999999785e-04
4.262880000000000003e-01 5.368060000000000054e-01 2.252999999999999794e-03 7.699999999999999597e-04
4.262880000000000003e-01 5.683829999999999716e-01 2.040000000000000147e-03 7.330000000000000361e-04
4.262880000000000003e-01 5.999600000000000488e-01 1.940000000000000101e-03 6.999999999999999929e-04
4.262880000000000003e-01 6.315370000000000150e-01 1.685000000000000083e-03 6.660000000000000338e-04
4.262880000000000003e-01 6.631139999999999812e-01 1.497999999999999983e-03 6.359999999999999551e-04
4.262880000000000003e-01 6.946909999999999474e-01 1.345000000000000058e-03 6.040000000000000447e-04
4.262880000000000003e-01 7.262680000000000247e-01 1.206000000000000041e-03 5.730000000000000501e-04
4.262880000000000003e-01 7.578439999999999621e-01 1.131999999999999977e-03 5.509999999999999490e-04
4.578639999999999932e-01 -7.578439999999999621e-01 1.376000000000000053e-03 5.559999999999999621e-04
4.578639999999999932e-01 -7.262680000000000247e-01 1.428999999999999932e-03 5.800000000000000034e-04
4.578639999999999932e-01 -6.946909999999999474e-01 1.492000000000000054e-03 6.109999999999999980e-04
4.578639999999999932e-01 -6.631139999999999812e-01 1.534999999999999906e-03 6.449999999999999570e-04
4.578639999999999932e-01 -6.315370000000000150e-01 1.639999999999999965e-03 6.790000000000000245e-04
4.578639999999999932e-01 -5.999600000000000488e-01 1.657999999999999969e-03 7.179999999999999967e-04
4.578639999999999932e-01 -5.683829999999999716e-01 1.783000000000000080e-03 7.550000000000000287e-04
4.578639999999999932e-01 -5.368060000000000054e-01 2.013000000000000032e-03 7.910000000000000364e-04
4.578639999999999932e-01 -5.052299999999999569e-01 2.419000000000000143e-03 8.180000000000000422e-04
4.578639999999999932e-01 -4.736529999999999907e-01 2.807000000000000033e-03 8.459999999999999638e-04
4.578639999999999932e-01 -4.420760000000000245e-01 3.089000000000000166e-03 8.700000000000000051e-04
4.578639999999999932e-01 -4.104990000000000028e-01 3.337000000000000122e-03 8.899999999999999491e-04
4.578639999999999932e-01 -3.789219999999999811e-01 3.743999999999999932e-03 9.079999999999999530e-04
4.578639999999999932e-01 -3.473450000000000149e-01 4.379000000000000080e-03 9.300000000000000541e-04
4.578639999999999932e-01 -3.157690000000000219e-01 5.170000000000000116e-03 9.529999999999999626e-04
4.578639999999999932e-01 -2.841920000000000002e-01 7.111000000000000133e-03 9.449999999999999850e-04
4.578639999999999932e-01 -2.526149999999999785e-01 1.007500000000000062e-02 9.629999999999999888e-04
4.578639999999999932e-01 -2.210380000000000122e-01 1.433000000000000072e-02 9.979999999999999722e-04
4.578639999999999932e-01 -1.894609999999999905e-01 1.938600000000000045e-02 1.023999999999999954e-03
4.578639999999999932e-01 -1.578839999999999966e-01 2.515799999999999981e-02 1.062000000000000010e-03
4.578639999999999932e-01 -1.263070000000000026e-01 3.165699999999999764e-02 1.090000000000000040e-03
4.578639999999999932e-01 -9.473099999999999576e-02 3.796299999999999675e-02 1.121000000000000035e-03
4.578639999999999932e-01 -6.315400000000000180e-02 4.365399999999999836e-02 1.152000000000000029e-03
4.578639999999999932e-01 -3.157700000000000090e-02 4.758899999999999936e-02 1.173999999999999913e-03
4.578639999999999932e-01 0.000000000000000000e+00 4.917200000000000043e-02 1.227000000000000009e-03
4.578639999999999932e-01 3.157700000000000090e-02 4.758899999999999936e-02 1.173999999999999913e-03
4.578639999999999932e-01 6.315400000000000180e-02 4.365399999999999836e-02 1.152000000000000029e-03
4.578639999999999932e-01 9.473099999999999576e-02 3.796299999999999675e-02 1.121000000000000035e-03
4.578639999999999932e-01 1.263070000000000026e-01 3.165699999999999764e-02 1.090000000000000040e-03
4.578639999999999932e-01 1.578839999999999966e-01 2.515799999999999981e-02 1.062000000000000010e-03
4.578639999999999932e-01 1.894609999999999905e-01 1.938600000000000045e-02 1.023999999999999954e-03
4.578639999999999932e-01 2.210380000000000122e-01 1.433000000000000072e-02 9.979999999999999722e-04
4.578639999999999932e-01 2.526149999999999785e-01 1.007500000000000062e-02 9.629999999999999888e-04
4.578639999999999932e-01 2.841920000000000002e-01 7.111000000000000133e-03 9.449999999999999850e-04
4.578639999999999932e-01 3.157690000000000219e-01 5.170000000000000116e-03 9.529999999999999626e-04
4.578639999999999932e-01 3.473450000000000149e-01 4.379000000000000080e-03 9.300000000000000541e-04
4.578639999999999932e-01 3.789219999999999811e-01 3.743999999999999932e-03 9.079999999999999530e-04
4.578639999999999932e-01 4.104990000000000028e-01 3.337000000000000122e-03 8.899999999999999491e-04
4.578639999999999932e-01 4.420760000000000245e-01 3.089000000000000166e-03 8.700000000000000051e-04
4.578639999999999932e-01 4.736529999999999907e-01 2.807000000000000033e-03 8.459999999999999638e-04
4.578639999999999932e-01 5.052299999999999569e-01 2.419000000000000143e-03 8.180000000000000422e-04
4.578639999999999932e-01 5.368060000000000054e-01 2.013000000000000032e-03 7.910000000000000364e-04
4.578639999999999932e-01 5.683829999999999716e-01 1.783000000000000080e-03 7.550000000000000287e-04
4.578639999999999932e-01 5.999600000000000488e-01 1.657999999999999969e-03 7.179999999999999967e-04
4.578639999999999932e-01 6.315370000000000150e-01 1.639999999999999965e-03 6.790000000000000245e-04
4.578639999999999932e-01 6.631139999999999812e-01 1.534999999999999906e-03 6.449999999999999570e-04
4.578639999999999932e-01 6.946909999999999474e-01 1.492000000000000054e-03 6.109999999999999980e-04
4.578639999999999932e-01 7.262680000000000247e-01 1.428999999999999932e-03 5.800000000000000034e-04
4.578639999999999932e-01 7.578439999999999621e-01 1.376000000000000053e-03 5.559999999999999621e-04
4.894410000000000149e-01 -7.578439999999999621e-01 1.523000000000000048e-03 5.529999999999999976e-04
4.894410000000000149e-01 -7.262680000000000247e-01 1.647999999999999942e-03 5.770000000000000389e-04
4.894410000000000149e-01 -6.946909999999999474e-01 1.719000000000000042e-03 6.049999999999999606e-04
4.894410000000000149e-01 -6.631139999999999812e-01 1.742000000000000059e-03 6.359999999999999551e-04
4.894410000000000149e-01 -6.315370000000000150e-01 1.778000000000000067e-03 6.719999999999999628e-04
4.894410000000000149e-01 -5.999600000000000488e-01 1.830999999999999945e-03 7.079999999999999705e-04
4.894410000000000149e-01 -5.683829999999999716e-01 1.984999999999999785e-03 7.429999999999999539e-04
4.894410000000000149e-01 -5.368060000000000054e-01 2.167999999999999788e-03 7.749999999999999728e-04
4.894410000000000149e-01 -5.052299999999999569e-01 2.563000000000000174e-03 8.019999999999999785e-04
4.894410000000000149e-01 -4.736529999999999907e-01 2.958999999999999825e-03 8.260000000000000198e-04
4.894410000000000149e-01 -4.420760000000000245e-01 3.327000000000000096e-03 8.520000000000000013e-04
4.894410000000000149e-01 -4.104990000000000028e-01 3.746000000000000198e-03 8.710000000000000294e-04
4.894410000000000149e-01 -3.789219999999999811e-01 4.272999999999999889e-03 8.899999999999999491e-04
4.894410000000000149e-01 -3.473450000000000149e-01 4.886999999999999851e-03 9.089999999999999773e-04
4.894410000000000149e-01 -3.157690000000000219e-01 5.891000000000000403e-03 9.160000000000000390e-04
4.894410000000000149e-01 -2.841920000000000002e-01 7.853999999999999870e-03 9.219999999999999680e-04
4.894410000000000149e-01 -2.526149999999999785e-01 1.096800000000000032e-02 9.610000000000000486e-04
4.894410000000000149e-01 -2.210380000000000122e-01 1.513499999999999915e-02 9.979999999999999722e-04
4.894410000000000149e-01 -1.894609999999999905e-01 2.030799999999999966e-02 1.036000000000000029e-03
4.894410000000000149e-01 -1.578839999999999966e-01 2.619799999999999907e-02 1.064000000000000059e-03
4.894410000000000149e-01 -1.263070000000000026e-01 3.307500000000000023e-02 1.115000000000000106e-03
4.894410000000000149e-01 -9.473099999999999576e-02 3.992899999999999922e-02 1.150999999999999896e-03
4.894410000000000149e-01 -6.315400000000000180e-02 4.626799999999999663e-02 1.191000000000000001e-03
4.894410000000000149e-01 -3.157700000000000090e-02 5.096599999999999742e-02 1.245999999999999929e-03
4.894410000000000149e-01 0.000000000000000000e+00 5.317899999999999711e-02 1.281000000000000021e-03
4.894410000000000149e-01 3.157700000000000090e-02 5.096599999999999742e-02 1.245999999999999929e-03
4.894410000000000149e-01 6.315400000000000180e-02 4.626799999999999663e-02 1.191000000000000001e-03
4.894410000000000149e-01 9.473099999999999576e-02 3.992899999999999922e-02 1.150999999999999896e-03
4.894410000000000149e-01 1.263070000000000026e-01 3.307500000000000023e-02 1.115000000000000106e-03
4.894410000000000149e-01 1.578839999999999966e-01 2.619799999999999907e-02 1.064000000000000059e-03
4.894410000000000149e-01 1.894609999999999905e-01 2.030799999999999966e-02 1.036000000000000029e-03
4.894410000000000149e-01 2.210380000000000122e-01 1.513499999999999915e-02 9.979999999999999722e-04
4.894410000000000149e-01 2.526149999999999785e-01 1.096800000000000032e-02 9.610000000000000486e-04
4.894410000000000149e-01 2.841920000000000002e-01 7.853999999999999870e-03 9.219999999999999680e-04
4.894410000000000149e-01 3.157690000000000219e-01 5.891000000000000403e-03 9.160000000000000390e-04
4.894410000000000149e-01 3.473450000000000149e-01 4.886999999999999851e-03 9.089999999999999773e-04
4.894410000000000149e-01 3.789219999999999811e-01 4.272999999999999889e-03 8.899999999999999491e-04
4.894410000000000149e-01 4.104990000000000028e-01 3.746000000000000198e-03 8.710000000000000294e-04
4.894410000000000149e-01 4.420760000000000245e-01 3.327000000000000096e-03 8.520000000000000013e-04
4.894410000000000149e-01 4.736529999999999907e-01 2.958999999999999825e-03 8.260000000000000198e-04
4.894410000000000149e-01 5.052299999999999569e-01 2.563000000000000174e-03 8.019999999999999785e-04
4.894410000000000149e-01 5.368060000000000054e-01 2.167999999999999788e-03 7.749999999999999728e-04
4.894410000000000149e-01 5.683829999999999716e-01 1.984999999999999785e-03 7.429999999999999539e-04
4.894410000000000149e-01 5.999600000000000488e-01 1.830999999999999945e-03 7.079999999999999705e-04
4.894410000000000149e-01 6.315370000000000150e-01 1.778000000000000067e-03 6.719999999999999628e-04
4.894410000000000149e-01 6.631139999999999812e-01 1.742000000000000059e-03 6.359999999999999551e-04
4.894410000000000149e-01 6.946909999999999474e-01 1.719000000000000042e-03 6.049999999999999606e-04
4.894410000000000149e-01 7.262680000000000247e-01 1.647999999999999942e-03 5.770000000000000389e-04
4.894410000000000149e-01 7.578439999999999621e-01 1.523000000000000048e-03 5.529999999999999976e-04
5.210179999999999811e-01 -7.578439999999999621e-01 2.077999999999999986e-03 5.540000000000000219e-04
5.210179999999999811e-01 -7.262680000000000247e-01 2.328000000000000208e-03 5.789999999999999791e-04
5.210179999999999811e-01 -6.946909999999999474e-01 2.382000000000000003e-03 6.070000000000000092e-04
5.210179999999999811e-01 -6.631139999999999812e-01 2.363000000000000083e-03 6.340000000000000149e-04
5.210179999999999811e-01 -6.315370000000000150e-01 2.361999999999999950e-03 6.650000000000000095e-04
5.210179999999999811e-01 -5.999600000000000488e-01 2.550999999999999882e-03 6.939999999999999555e-04
5.210179999999999811e-01 -5.683829999999999716e-01 2.851999999999999934e-03 7.209999999999999612e-04
5.210179999999999811e-01 -5.368060000000000054e-01 3.222000000000000038e-03 7.420000000000000380e-04
5.210179999999999811e-01 -5.052299999999999569e-01 3.612999999999999892e-03 7.619999999999999820e-04
5.210179999999999811e-01 -4.736529999999999907e-01 3.984999999999999827e-03 7.770000000000000214e-04
5.210179999999999811e-01 -4.420760000000000245e-01 4.414000000000000389e-03 7.960000000000000495e-04
5.210179999999999811e-01 -4.104990000000000028e-01 4.826000000000000428e-03 8.099999999999999561e-04
5.210179999999999811e-01 -3.789219999999999811e-01 5.499000000000000415e-03 8.289999999999999843e-04
5.210179999999999811e-01 -3.473450000000000149e-01 6.529000000000000081e-03 8.490000000000000368e-04
5.210179999999999811e-01 -3.157690000000000219e-01 8.181000000000000771e-03 8.769999999999999584e-04
5.210179999999999811e-01 -2.841920000000000002e-01 1.056099999999999921e-02 9.060000000000000128e-04
5.210179999999999811e-01 -2.526149999999999785e-01 1.355600000000000034e-02 9.470000000000000336e-04
5.210179999999999811e-01 -2.210380000000000122e-01 1.740500000000000033e-02 9.759999999999999796e-04
5.210179999999999811e-01 -1.894609999999999905e-01 2.234399999999999928e-02 1.007999999999999998e-03
5.210179999999999811e-01 -1.578839999999999966e-01 2.830900000000000083e-02 1.046000000000000055e-03
5.210179999999999811e-01 -1.263070000000000026e-01 3.501499999999999752e-02 1.070999999999999903e-03
5.210179999999999811e-01 -9.473099999999999576e-02 4.240499999999999825e-02 1.126999999999999964e-03
5.210179999999999811e-01 -6.315400000000000180e-02 4.987799999999999873e-02 1.160000000000000007e-03
5.210179999999999811e-01 -3.157700000000000090e-02 5.570900000000000157e-02 1.191000000000000001e-03
5.210179999999999811e-01 0.000000000000000000e+00 5.787400000000000183e-02 1.234999999999999987e-03
5.210179999999999811e-01 3.157700000000000090e-02 5.570900000000000157e-02 1.191000000000000001e-03
5.210179999999999811e-01 6.315400000000000180e-02 4.987799999999999873e-02 1.160000000000000007e-03
5.210179999999999811e-01 9.473099999999999576e-02 4.240499999999999825e-02 1.126999999999999964e-03
5.210179999999999811e-01 1.263070000000000026e-01 3.501499999999999752e-02 1.070999999999999903e-03
5.210179999999999811e-01 1.578839999999999966e-01 2.830900000000000083e-02 1.046000000000000055e-03
5.210179999999999811e-01 1.894609999999999905e-01 2.234399999999999928e-02 1.007999999999999998e-03
5.210179999999999811e-01 2.210380000000000122e-01 1.740500000000000033e-02 9.759999999999999796e-04
5.210179999999999811e-01 2.526149999999999785e-01 1.355600000000000034e-02 9.470000000000000336e-04
5.210179999999999811e-01 2.841920000000000002e-01 1.056099999999999921e-02 9.060000000000000128e-04
5.210179999999999811e-01 3.157690000000000219e-01 8.181000000000000771e-03 8.769999999999999584e-04
5.210179999999999811e-01 3.473450000000000149e-01 6.529000000000000081e-03 8.490000000000000368e-04
5.210179999999999811e-01 3.789219999999999811e-01 5.499000000000000415e-03 8.289999999999999843e-04
5.210179999999999811e-01 4.104990000000000028e-01 4.826000000000000428e-03 8.099999999999999561e-04
5.210179999999999811e-01 4.420760000000000245e-01 4.414000000000000389e-03 7.960000000000000495e-04
5.210179999999999811e-01 4.736529999999999907e-01 3.984999999999999827e-03 7.770000000000000214e-04
5.210179999999999811e-01 5.052299999999999569e-01 3.612999999999999892e-03 7.619999999999999820e-04
5.210179999999999811e-01 5.368060000000000054e-01 3.222000000000000038e-03 7.420000000000000380e-04
5.210179999999999811e-01 5.683829999999999716e-01 2.851999999999999934e-03 7.209999999999999612e-04
5.210179999999999811e-01 5.999600000000000488e-01 2.550999999999999882e-03 6.939999999999999555e-04
5.210179999999999811e-01 6.315370000000000150e-01 2.361999999999999950e-03 6.650000000000000095e-04
5.210179999999999811e-01 6.631139999999999812e-01 2.363000000000000083e-03 6.340000000000000149e-04
5.210179999999999811e-01 6.946909999999999474e-01 2.382000000000000003e-03 6.070000000000000092e-04
5.210179999999999811e-01 7.262680000000000247e-01 2.328000000000000208e-03 5.789999999999999791e-04
5.210179999999999811e-01 7.578439999999999621e-01 2.077999999999999986e-03 5.540000000000000219e-04
5.525949999999999473e-01 -7.578439999999999621e-01 2.053999999999999836e-03 5.699999999999999772e-04
5.525949999999999473e-01 -7.262680000000000247e-01 2.294000000000000032e-03 6.009999999999999717e-04
5.525949999999999473e-01 -6.946909999999999474e-01 2.390000000000000197e-03 6.300000000000000261e-04
5.525949999999999473e-01 -6.631139999999999812e-01 2.462000000000000213e-03 6.610000000000000207e-04
5.525949999999999473e-01 -6.315370000000000150e-01 2.533000000000000095e-03 6.899999999999999667e-04
5.525949999999999473e-01 -5.999600000000000488e-01 2.805999999999999901e-03 7.140000000000000079e-04
5.525949999999999473e-01 -5.683829999999999716e-01 3.115999999999999846e-03 7.380000000000000492e-04
5.525949999999999473e-01 -5.368060000000000054e-01 3.543000000000000142e-03 7.569999999999999689e-04
5.525949999999999473e-01 -5.052299999999999569e-01 4.015000000000000339e-03 7.770000000000000214e-04
5.525949999999999473e-01 -4.736529999999999907e-01 4.453000000000000361e-03 7.990000000000000140e-04
5.525949999999999473e-01 -4.420760000000000245e-01 4.963000000000000397e-03 8.260000000000000198e-04
5.525949999999999473e-01 -4.104990000000000028e-01 5.563000000000000236e-03 8.490000000000000368e-04
5.525949999999999473e-01 -3.789219999999999811e-01 6.635000000000000273e-03 8.660000000000000163e-04
5.525949999999999473e-01 -3.473450000000000149e-01 8.328000000000000333e-03 8.930000000000000221e-04
5.525949999999999473e-01 -3.157690000000000219e-01 1.042399999999999924e-02 9.150000000000000147e-04
5.525949999999999473e-01 -2.841920000000000002e-01 1.298500000000000001e-02 9.389999999999999476e-04
5.525949999999999473e-01 -2.526149999999999785e-01 1.633899999999999936e-02 9.650000000000000374e-04
5.525949999999999473e-01 -2.210380000000000122e-01 2.027400000000000035e-02 9.859999999999998974e-04
5.525949999999999473e-01 -1.894609999999999905e-01 2.512599999999999903e-02 1.002999999999999985e-03
5.525949999999999473e-01 -1.578839999999999966e-01 3.093200000000000116e-02 1.030000000000000100e-03
5.525949999999999473e-01 -1.263070000000000026e-01 3.757499999999999729e-02 1.051999999999999984e-03
5.525949999999999473e-01 -9.473099999999999576e-02 4.551899999999999696e-02 1.111000000000000008e-03
5.525949999999999473e-01 -6.315400000000000180e-02 5.489200000000000329e-02 1.144000000000000052e-03
5.525949999999999473e-01 -3.157700000000000090e-02 6.289799999999999558e-02 1.173999999999999913e-03
5.525949999999999473e-01 0.000000000000000000e+00 6.716900000000000648e-02 1.224000000000000045e-03
5.525949999999999473e-01 3.157700000000000090e-02 6.289799999999999558e-02 1.173999999999999913e-03
5.525949999999999473e-01 6.315400000000000180e-02 5.489200000000000329e-02 1.144000000000000052e-03
5.525949999999999473e-01 9.473099999999999576e-02 4.551899999999999696e-02 1.111000000000000008e-03
5.525949999999999473e-01 1.263070000000000026e-01 3.757499999999999729e-02 1.051999999999999984e-03
5.525949999999999473e-01 1.578839999999999966e-01 3.093200000000000116e-02 1.030000000000000100e-03
5.525949999999999473e-01 1.894609999999999905e-01 2.512599999999999903e-02 1.002999999999999985e-03
5.525949999999999473e-01 2.210380000000000122e-01 2.027400000000000035e-02 9.859999999999998974e-04
5.525949999999999473e-01 2.526149999999999785e-01 1.633899999999999936e-02 9.650000000000000374e-04
5.525949999999999473e-01 2.841920000000000002e-01 1.298500000000000001e-02 9.389999999999999476e-04
5.525949999999999473e-01 3.157690000000000219e-01 1.042399999999999924e-02 9.150000000000000147e-04
5.525949999999999473e-01 3.473450000000000149e-01 8.328000000000000333e-03 8.930000000000000221e-04
5.525949999999999473e-01 3.789219999999999811e-01 6.635000000000000273e-03 8.660000000000000163e-04
5.525949999999999473e-01 4.104990000000000028e-01 5.563000000000000236e-03 8.490000000000000368e-04
5.525949999999999473e-01 4.420760000000000245e-01 4.963000000000000397e-03 8.260000000000000198e-04
5.525949999999999473e-01 4.736529999999999907e-01 4.453000000000000361e-03 7.990000000000000140e-04
5.525949999999999473e-01 5.052299999999999569e-01 4.015000000000000339e-03 7.770000000000000214e-04
5.525949999999999473e-01 5.368060000000000054e-01 3.543000000000000142e-03 7.569999999999999689e-04
5.525949999999999473e-01 5.683829999999999716e-01 3.115999999999999846e-03 7.380000000000000492e-04
5.525949999999999473e-01 5.999600000000000488e-01 2.805999999999999901e-03 7.140000000000000079e-04
5.525949999999999473e-01 6.315370000000000150e-01 2.533000000000000095e-03 6.899999999999999667e-04
5.525949999999999473e-01 6.631139999999999812e-01 2.462000000000000213e-03 6.610000000000000207e-04
5.525949999999999473e-01 6.946909999999999474e-01 2.390000000000000197e-03 6.300000000000000261e-04
5.525949999999999473e-01 7.262680000000000247e-01 2.294000000000000032e-03 6.009999999999999717e-04
5.525949999999999473e-01 7.578439999999999621e-01 2.053999999999999836e-03 5.699999999999999772e-04
5.841720000000000246e-01 -7.578439999999999621e-01 2.010000000000000068e-03 5.559999999999999621e-04
5.841720000000000246e-01 -7.262680000000000247e-01 2.272999999999999847e-03 5.820000000000000520e-04
5.841720000000000246e-01 -6.946909999999999474e-01 2.455000000000000151e-03 6.109999999999999980e-04
5.841720000000000246e-01 -6.631139999999999812e-01 2.579999999999999828e-03 6.390000000000000280e-04
5.841720000000000246e-01 -6.315370000000000150e-01 2.750999999999999973e-03 6.689999999999999983e-04
5.841720000000000246e-01 -5.999600000000000488e-01 3.044999999999999964e-03 6.970000000000000284e-04
5.841720000000000246e-01 -5.683829999999999716e-01 3.448000000000000110e-03 7.249999999999999500e-04
5.841720000000000246e-01 -5.368060000000000054e-01 3.837000000000000133e-03 7.500000000000000156e-04
5.841720000000000246e-01 -5.052299999999999569e-01 4.288000000000000145e-03 7.770000000000000214e-04
5.841720000000000246e-01 -4.736529999999999907e-01 4.723999999999999901e-03 8.009999999999999542e-04
5.841720000000000246e-01 -4.420760000000000245e-01 5.285999999999999900e-03 8.310000000000000329e-04
5.841720000000000246e-01 -4.104990000000000028e-01 6.028000000000000372e-03 8.369999999999999619e-04
5.841720000000000246e-01 -3.789219999999999811e-01 7.433000000000000371e-03 8.599999999999999789e-04
5.841720000000000246e-01 -3.473450000000000149e-01 9.190999999999999517e-03 8.850000000000000444e-04
5.841720000000000246e-01 -3.157690000000000219e-01 1.120900000000000021e-02 9.079999999999999530e-04
5.841720000000000246e-01 -2.841920000000000002e-01 1.375700000000000013e-02 9.319999999999999942e-04
5.841720000000000246e-01 -2.526149999999999785e-01 1.680099999999999996e-02 9.550000000000000112e-04
5.841720000000000246e-01 -2.210380000000000122e-01 2.042499999999999871e-02 9.749999999999999552e-04
5.841720000000000246e-01 -1.894609999999999905e-01 2.487800000000000081e-02 9.970000000000000563e-04
5.841720000000000246e-01 -1.578839999999999966e-01 3.020000000000000115e-02 1.028999999999999967e-03
5.841720000000000246e-01 -1.263070000000000026e-01 3.664599999999999802e-02 1.051000000000000068e-03
5.841720000000000246e-01 -9.473099999999999576e-02 4.432799999999999935e-02 1.097000000000000102e-03
5.841720000000000246e-01 -6.315400000000000180e-02 5.419500000000000012e-02 1.116000000000000021e-03
5.841720000000000246e-01 -3.157700000000000090e-02 6.200800000000000062e-02 1.137999999999999906e-03
5.841720000000000246e-01 0.000000000000000000e+00 6.653199999999999392e-02 1.188000000000000037e-03
5.841720000000000246e-01 3.157700000000000090e-02 6.200800000000000062e-02 1.137999999999999906e-03
5.841720000000000246e-01 6.315400000000000180e-02 5.419500000000000012e-02 1.116000000000000021e-03
5.841720000000000246e-01 9.473099999999999576e-02 4.432799999999999935e-02 1.097000000000000102e-03
5.841720000000000246e-01 1.263070000000000026e-01 3.664599999999999802e-02 1.051000000000000068e-03
5.841720000000000246e-01 1.578839999999999966e-01 3.020000000000000115e-02 1.028999999999999967e-03
5.841720000000000246e-01 1.894609999999999905e-01 2.487800000000000081e-02 9.970000000000000563e-04
5.841720000000000246e-01 2.210380000000000122e-01 2.042499999999999871e-02 9.749999999999999552e-04
5.841720000000000246e-01 2.526149999999999785e-01 1.680099999999999996e-02 9.550000000000000112e-04
5.841720000000000246e-01 2.841920000000000002e-01 1.375700000000000013e-02 9.319999999999999942e-04
5.841720000000000246e-01 3.157690000000000219e-01 1.120900000000000021e-02 9.079999999999999530e-04
5.841720000000000246e-01 3.473450000000000149e-01 9.190999999999999517e-03 8.850000000000000444e-04
5.841720000000000246e-01 3.789219999999999811e-01 7.433000000000000371e-03 8.599999999999999789e-04
5.841720000000000246e-01 4.104990000000000028e-01 6.028000000000000372e-03 8.369999999999999619e-04
5.841720000000000246e-01 4.420760000000000245e-01 5.285999999999999900e-03 8.310000000000000329e-04
5.841720000000000246e-01 4.736529999999999907e-01 4.723999999999999901e-03 8.009999999999999542e-04
5.841720000000000246e-01 5.052299999999999569e-01 4.288000000000000145e-03 7.770000000000000214e-04
5.841720000000000246e-01 5.368060000000000054e-01 3.837000000000000133e-03 7.500000000000000156e-04
5.841720000000000246e-01 5.683829999999999716e-01 3.448000000000000110e-03 7.249999999999999500e-04
5.841720000000000246e-01 5.999600000000000488e-01 3.044999999999999964e-03 6.970000000000000284e-04
5.841720000000000246e-01 6.315370000000000150e-01 2.750999999999999973e-03 6.689999999999999983e-04
5.841720000000000246e-01 6.631139999999999812e-01 2.579999999999999828e-03 6.390000000000000280e-04
5.841720000000000246e-01 6.946909999999999474e-01 2.455000000000000151e-03 6.109999999999999980e-04
5.841720000000000246e-01 7.262680000000000247e-01 2.272999999999999847e-03 5.820000000000000520e-04
5.841720000000000246e-01 7.578439999999999621e-01 2.010000000000000068e-03 5.559999999999999621e-04
6.157489999999999908e-01 -7.578439999999999621e-01 1.485999999999999908e-03 5.550000000000000462e-04
6.157489999999999908e-01 -7.262680000000000247e-01 1.708000000000000100e-03 5.839999999999999922e-04
6.157489999999999908e-01 -6.946909999999999474e-01 1.946999999999999946e-03 6.189999999999999756e-04
6.157489999999999908e-01 -6.631139999999999812e-01 2.076999999999999853e-03 6.520000000000000188e-04
6.157489999999999908e-01 -6.315370000000000150e-01 2.296999999999999997e-03 6.819999999999999890e-04
6.157489999999999908e-01 -5.999600000000000488e-01 2.618999999999999800e-03 7.089999999999999948e-04
6.157489999999999908e-01 -5.683829999999999716e-01 3.014999999999999885e-03 7.339999999999999520e-04
6.157489999999999908e-01 -5.368060000000000054e-01 3.340000000000000087e-03 7.569999999999999689e-04
6.157489999999999908e-01 -5.052299999999999569e-01 3.838999999999999965e-03 7.789999999999999616e-04
6.157489999999999908e-01 -4.736529999999999907e-01 4.402999999999999796e-03 8.059999999999999673e-04
6.157489999999999908e-01 -4.420760000000000245e-01 4.895000000000000046e-03 7.979999999999999897e-04
6.157489999999999908e-01 -4.104990000000000028e-01 5.812999999999999591e-03 8.120000000000000048e-04
6.157489999999999908e-01 -3.789219999999999811e-01 7.026000000000000127e-03 8.300000000000000086e-04
6.157489999999999908e-01 -3.473450000000000149e-01 8.621999999999999456e-03 8.559999999999999901e-04
6.157489999999999908e-01 -3.157690000000000219e-01 1.045500000000000075e-02 8.840000000000000201e-04
6.157489999999999908e-01 -2.841920000000000002e-01 1.282699999999999986e-02 9.060000000000000128e-04
6.157489999999999908e-01 -2.526149999999999785e-01 1.570300000000000168e-02 9.269999999999999811e-04
6.157489999999999908e-01 -2.210380000000000122e-01 1.927699999999999900e-02 9.510000000000000224e-04
6.157489999999999908e-01 -1.894609999999999905e-01 2.347099999999999881e-02 9.709999999999999664e-04
6.157489999999999908e-01 -1.578839999999999966e-01 2.851499999999999868e-02 1.007000000000000083e-03
6.157489999999999908e-01 -1.263070000000000026e-01 3.429000000000000103e-02 1.028000000000000051e-03
6.157489999999999908e-01 -9.473099999999999576e-02 4.152299999999999741e-02 1.064000000000000059e-03
6.157489999999999908e-01 -6.315400000000000180e-02 5.203399999999999692e-02 1.082999999999999978e-03
6.157489999999999908e-01 -3.157700000000000090e-02 6.037900000000000211e-02 1.108999999999999960e-03
6.157489999999999908e-01 0.000000000000000000e+00 6.678199999999999414e-02 1.162000000000000055e-03
6.157489999999999908e-01 3.157700000000000090e-02 6.037900000000000211e-02 1.108999999999999960e-03
6.157489999999999908e-01 6.315400000000000180e-02 5.203399999999999692e-02 1.082999999999999978e-03
6.157489999999999908e-01 9.473099999999999576e-02 4.152299999999999741e-02 1.064000000000000059e-03
6.157489999999999908e-01 1.263070000000000026e-01 3.429000000000000103e-02 1.028000000000000051e-03
6.157489999999999908e-01 1.578839999999999966e-01 2.851499999999999868e-02 1.007000000000000083e-03
6.157489999999999908e-01 1.894609999999999905e-01 2.347099999999999881e-02 9.709999999999999664e-04
6.157489999999999908e-01 2.210380000000000122e-01 1.927699999999999900e-02 9.510000000000000224e-04
6.157489999999999908e-01 2.526149999999999785e-01 1.570300000000000168e-02 9.269999999999999811e-04
6.157489999999999908e-01 2.841920000000000002e-01 1.282699999999999986e-02 9.060000000000000128e-04
6.157489999999999908e-01 3.157690000000000219e-01 1.045500000000000075e-02 8.840000000000000201e-04
6.157489999999999908e-01 3.473450000000000149e-01 8.621999999999999456e-03 8.559999999999999901e-04
6.157489999999999908e-01 3.789219999999999811e-01 7.026000000000000127e-03 8.300000000000000086e-04
6.157489999999999908e-01 4.104990000000000028e-01 5.812999999999999591e-03 8.120000000000000048e-04
6.157489999999999908e-01 4.420760000000000245e-01 4.895000000000000046e-03 7.979999999999999897e-04
6.157489999999999908e-01 4.736529999999999907e-01 4.402999999999999796e-03 8.059999999999999673e-04
6.157489999999999908e-01 5.052299999999999569e-01 3.838999999999999965e-03 7.789999999999999616e-04
6.157489999999999908e-01 5.368060000000000054e-01 3.340000000000000087e-03 7.569999999999999689e-04
6.157489999999999908e-01 5.683829999999999716e-01 3.014999999999999885e-03 7.339999999999999520e-04
6.157489999999999908e-01 5.999600000000000488e-01 2.618999999999999800e-03 7.089999999999999948e-04
6.157489999999999908e-01 6.315370000000000150e-01 2.296999999999999997e-03 6.819999999999999890e-04
6.157489999999999908e-01 6.631139999999999812e-01 2.076999999999999853e-03 6.520000000000000188e-04
6.157489999999999908e-01 6.946909999999999474e-01 1.946999999999999946e-03 6.189999999999999756e-04
6.157489999999999908e-01 7.262680000000000247e-01 1.708000000000000100e-03 5.839999999999999922e-04
6.157489999999999908e-01 7.578439999999999621e-01 1.485999999999999908e-03 5.550000000000000462e-04


==> anc/EX_NP-xl_const-beta_T=0.dat <==
# x_t [fm]	E_x^NP [GeV^2]	ERR E_x^NP [GeV^2]
-7.575209999999999999e-01 2.681499999999999856e-02 1.276999999999999923e-03
-7.154359999999999609e-01 3.189600000000000074e-02 1.332000000000000068e-03
-6.733519999999999506e-01 3.774999999999999883e-02 1.407999999999999963e-03
-6.312670000000000226e-01 4.380499999999999672e-02 1.487999999999999956e-03
-5.891830000000000123e-01 5.081999999999999712e-02 1.579000000000000108e-03
-5.470979999999999732e-01 5.891400000000000109e-02 1.662999999999999982e-03
-5.050139999999999629e-01 6.808999999999999775e-02 1.722000000000000006e-03
-4.629289999999999794e-01 7.885599999999999554e-02 1.786999999999999960e-03
-4.208450000000000246e-01 9.121300000000000241e-02 1.842000000000000104e-03
-3.787599999999999856e-01 1.052850000000000036e-01 1.892999999999999934e-03
-3.366759999999999753e-01 1.219309999999999977e-01 1.955000000000000140e-03
-2.945909999999999918e-01 1.412930000000000019e-01 2.027000000000000156e-03
-2.525069999999999815e-01 1.640000000000000069e-01 2.151000000000000134e-03
-2.104219999999999979e-01 1.893880000000000008e-01 2.272000000000000148e-03
-1.683379999999999876e-01 2.169369999999999910e-01 2.579999999999999828e-03
-1.262530000000000041e-01 2.443750000000000089e-01 2.658999999999999905e-03
-8.416899999999999382e-02 2.689949999999999841e-01 3.013000000000000053e-03
-4.208400000000000335e-02 2.859169999999999767e-01 3.101000000000000024e-03
0.000000000000000000e+00 2.919840000000000213e-01 3.235000000000000028e-03
4.208400000000000335e-02 2.859169999999999767e-01 3.101000000000000024e-03
8.416899999999999382e-02 2.689949999999999841e-01 3.013000000000000053e-03
1.262530000000000041e-01 2.443750000000000089e-01 2.658999999999999905e-03
1.683379999999999876e-01 2.169369999999999910e-01 2.579999999999999828e-03
2.104219999999999979e-01 1.893880000000000008e-01 2.272000000000000148e-03
2.525069999999999815e-01 1.640000000000000069e-01 2.151000000000000134e-03
2.945909999999999918e-01 1.412930000000000019e-01 2.027000000000000156e-03
3.366759999999999753e-01 1.219309999999999977e-01 1.955000000000000140e-03
3.787599999999999856e-01 1.052850000000000036e-01 1.892999999999999934e-03
4.208450000000000246e-01 9.121300000000000241e-02 1.842000000000000104e-03
4.629289999999999794e-01 7.885599999999999554e-02 1.786999999999999960e-03
5.050139999999999629e-01 6.808999999999999775e-02 1.722000000000000006e-03
5.470979999999999732e-01 5.891400000000000109e-02 1.662999999999999982e-03
5.891830000000000123e-01 5.081999999999999712e-02 1.579000000000000108e-03
6.312670000000000226e-01 4.380499999999999672e-02 1.487999999999999956e-03
6.733519999999999506e-01 3.774999999999999883e-02 1.407999999999999963e-03
7.154359999999999609e-01 3.189600000000000074e-02 1.332000000000000068e-03
7.575209999999999999e-01 2.681499999999999856e-02 1.276999999999999923e-03


==> anc/EX_NP-xl_const-beta_T=1.2Tc.dat <==
# x_t [fm]	E_x^NP [GeV^2]	ERR E_x^NP [GeV^2]
-8.421290000000000164e-01 4.471000000000000148e-03 8.610000000000000032e-04
-7.894959999999999756e-01 5.311999999999999882e-03 9.250000000000000409e-04
-7.368630000000000457e-01 6.285999999999999921e-03 9.840000000000000656e-04
-6.842300000000000049e-01 7.472000000000000343e-03 1.033999999999999980e-03
-6.315969999999999640e-01 8.748000000000000567e-03 1.088999999999999907e-03
-5.789640000000000342e-01 1.053199999999999970e-02 1.162000000000000055e-03
-5.263299999999999645e-01 1.301899999999999932e-02 1.209000000000000005e-03
-4.736969999999999792e-01 1.602400000000000005e-02 1.275000000000000092e-03
-4.210639999999999938e-01 2.005799999999999944e-02 1.340999999999999961e-03
-3.684310000000000085e-01 2.551499999999999949e-02 1.415999999999999941e-03
-3.157980000000000231e-01 3.237199999999999800e-02 1.477000000000000014e-03
-2.631649999999999823e-01 4.124499999999999694e-02 1.539000000000000003e-03
-2.105319999999999969e-01 5.190700000000000175e-02 1.613999999999999983e-03
-1.578990000000000116e-01 6.360799999999999788e-02 1.716999999999999993e-03
-1.052659999999999985e-01 7.522800000000000320e-02 1.809000000000000061e-03
-5.263299999999999923e-02 8.356500000000000039e-02 1.887000000000000005e-03
0.000000000000000000e+00 8.695899999999999463e-02 1.928000000000000026e-03
5.263299999999999923e-02 8.356500000000000039e-02 1.887000000000000005e-03
1.052659999999999985e-01 7.522800000000000320e-02 1.809000000000000061e-03
1.578990000000000116e-01 6.360799999999999788e-02 1.716999999999999993e-03
2.105319999999999969e-01 5.190700000000000175e-02 1.613999999999999983e-03
2.631649999999999823e-01 4.124499999999999694e-02 1.539000000000000003e-03
3.157980000000000231e-01 3.237199999999999800e-02 1.477000000000000014e-03
3.684310000000000085e-01 2.551499999999999949e-02 1.415999999999999941e-03
4.210639999999999938e-01 2.005799999999999944e-02 1.340999999999999961e-03
4.736969999999999792e-01 1.602400000000000005e-02 1.275000000000000092e-03
5.263299999999999645e-01 1.301899999999999932e-02 1.209000000000000005e-03
5.789640000000000342e-01 1.053199999999999970e-02 1.162000000000000055e-03
6.315969999999999640e-01 8.748000000000000567e-03 1.088999999999999907e-03
6.842300000000000049e-01 7.472000000000000343e-03 1.033999999999999980e-03
7.368630000000000457e-01 6.285999999999999921e-03 9.840000000000000656e-04
7.894959999999999756e-01 5.311999999999999882e-03 9.250000000000000409e-04
8.421290000000000164e-01 4.471000000000000148e-03 8.610000000000000032e-04


==> anc/EX_NP-xl_const-beta_T=2Tc.dat <==
# x_t [fm]	E_x^NP [GeV^2]	ERR E_x^NP [GeV^2]
-7.578439999999999621e-01 1.915000000000000036e-03 5.699999999999999772e-04
-7.262680000000000247e-01 1.456000000000000046e-03 5.950000000000000427e-04
-6.946909999999999474e-01 1.172000000000000082e-03 6.250000000000000130e-04
-6.631139999999999812e-01 -1.185999999999999988e-03 6.290000000000000018e-04
-6.315370000000000150e-01 -1.427000000000000100e-03 6.599999999999999964e-04
-5.999600000000000488e-01 -1.631000000000000071e-03 6.930000000000000396e-04
-5.683829999999999716e-01 -1.804000000000000048e-03 7.219999999999999855e-04
-5.368060000000000054e-01 -1.966999999999999998e-03 7.519999999999999558e-04
-5.052299999999999569e-01 -1.928000000000000026e-03 7.820000000000000345e-04
-4.736529999999999907e-01 -1.984000000000000086e-03 8.199999999999999824e-04
-4.420760000000000245e-01 2.063999999999999863e-03 8.750000000000000182e-04
-4.104990000000000028e-01 2.276999999999999944e-03 9.039999999999999642e-04
-3.789219999999999811e-01 2.644000000000000083e-03 9.349999999999999587e-04
-3.473450000000000149e-01 3.180000000000000101e-03 9.610000000000000486e-04
-3.157690000000000219e-01 3.981000000000000164e-03 9.879999999999999460e-04
-2.841920000000000002e-01 4.931999999999999752e-03 9.979999999999999722e-04
-2.526149999999999785e-01 6.254000000000000010e-03 9.870000000000000301e-04
-2.210380000000000122e-01 8.555999999999999370e-03 1.010999999999999963e-03
-1.894609999999999905e-01 1.182000000000000065e-02 1.048000000000000103e-03
-1.578839999999999966e-01 1.583700000000000038e-02 1.085999999999999943e-03
-1.263070000000000026e-01 2.032799999999999885e-02 1.139000000000000038e-03
-9.473099999999999576e-02 2.496999999999999914e-02 1.168999999999999900e-03
-6.315400000000000180e-02 2.896500000000000116e-02 1.196000000000000014e-03
-3.157700000000000090e-02 3.179200000000000081e-02 1.273000000000000043e-03
0.000000000000000000e+00 3.305899999999999811e-02 1.325000000000000006e-03
3.157700000000000090e-02 3.179200000000000081e-02 1.273000000000000043e-03
6.315400000000000180e-02 2.896500000000000116e-02 1.196000000000000014e-03
9.473099999999999576e-02 2.496999999999999914e-02 1.168999999999999900e-03
1.263070000000000026e-01 2.032799999999999885e-02 1.139000000000000038e-03
1.578839999999999966e-01 1.583700000000000038e-02 1.085999999999999943e-03
1.894609999999999905e-01 1.182000000000000065e-02 1.048000000000000103e-03
2.210380000000000122e-01 8.555999999999999370e-03 1.010999999999999963e-03
2.526149999999999785e-01 6.254000000000000010e-03 9.870000000000000301e-04
2.841920000000000002e-01 4.931999999999999752e-03 9.979999999999999722e-04
3.157690000000000219e-01 3.981000000000000164e-03 9.879999999999999460e-04
3.473450000000000149e-01 3.180000000000000101e-03 9.610000000000000486e-04
3.789219999999999811e-01 2.644000000000000083e-03 9.349999999999999587e-04
4.104990000000000028e-01 2.276999999999999944e-03 9.039999999999999642e-04
4.420760000000000245e-01 2.063999999999999863e-03 8.750000000000000182e-04
4.736529999999999907e-01 -1.984000000000000086e-03 8.199999999999999824e-04
5.052299999999999569e-01 -1.928000000000000026e-03 7.820000000000000345e-04
5.368060000000000054e-01 -1.966999999999999998e-03 7.519999999999999558e-04
5.683829999999999716e-01 -1.804000000000000048e-03 7.219999999999999855e-04
5.999600000000000488e-01 -1.631000000000000071e-03 6.930000000000000396e-04
6.315370000000000150e-01 -1.427000000000000100e-03 6.599999999999999964e-04
6.631139999999999812e-01 -1.185999999999999988e-03 6.290000000000000018e-04
6.946909999999999474e-01 1.172000000000000082e-03 6.250000000000000130e-04
7.262680000000000247e-01 1.456000000000000046e-03 5.950000000000000427e-04
7.578439999999999621e-01 1.915000000000000036e-03 5.699999999999999772e-04


==> anc/EX_NP-xl_const-d_12_16-d=12a.dat <==
# x_t [fm]	E_x^NP [GeV^2]	ERR E_x^NP [GeV^2]
-8.421290000000000164e-01 4.471000000000000148e-03 8.610000000000000032e-04
-7.894959999999999756e-01 5.311999999999999882e-03 9.250000000000000409e-04
-7.368630000000000457e-01 6.285999999999999921e-03 9.840000000000000656e-04
-6.842300000000000049e-01 7.472000000000000343e-03 1.033999999999999980e-03
-6.315969999999999640e-01 8.748000000000000567e-03 1.088999999999999907e-03
-5.789640000000000342e-01 1.053199999999999970e-02 1.162000000000000055e-03
-5.263299999999999645e-01 1.301899999999999932e-02 1.209000000000000005e-03
-4.736969999999999792e-01 1.602400000000000005e-02 1.275000000000000092e-03
-4.210639999999999938e-01 2.005799999999999944e-02 1.340999999999999961e-03
-3.684310000000000085e-01 2.551499999999999949e-02 1.415999999999999941e-03
-3.157980000000000231e-01 3.237199999999999800e-02 1.477000000000000014e-03
-2.631649999999999823e-01 4.124499999999999694e-02 1.539000000000000003e-03
-2.105319999999999969e-01 5.190700000000000175e-02 1.613999999999999983e-03
-1.578990000000000116e-01 6.360799999999999788e-02 1.716999999999999993e-03
-1.052659999999999985e-01 7.522800000000000320e-02 1.809000000000000061e-03
-5.263299999999999923e-02 8.356500000000000039e-02 1.887000000000000005e-03
0.000000000000000000e+00 8.695899999999999463e-02 1.928000000000000026e-03
5.263299999999999923e-02 8.356500000000000039e-02 1.887000000000000005e-03
1.052659999999999985e-01 7.522800000000000320e-02 1.809000000000000061e-03
1.578990000000000116e-01 6.360799999999999788e-02 1.716999999999999993e-03
2.105319999999999969e-01 5.190700000000000175e-02 1.613999999999999983e-03
2.631649999999999823e-01 4.124499999999999694e-02 1.539000000000000003e-03
3.157980000000000231e-01 3.237199999999999800e-02 1.477000000000000014e-03
3.684310000000000085e-01 2.551499999999999949e-02 1.415999999999999941e-03
4.210639999999999938e-01 2.005799999999999944e-02 1.340999999999999961e-03
4.736969999999999792e-01 1.602400000000000005e-02 1.275000000000000092e-03
5.263299999999999645e-01 1.301899999999999932e-02 1.209000000000000005e-03
5.789640000000000342e-01 1.053199999999999970e-02 1.162000000000000055e-03
6.315969999999999640e-01 8.748000000000000567e-03 1.088999999999999907e-03
6.842300000000000049e-01 7.472000000000000343e-03 1.033999999999999980e-03
7.368630000000000457e-01 6.285999999999999921e-03 9.840000000000000656e-04
7.894959999999999756e-01 5.311999999999999882e-03 9.250000000000000409e-04
8.421290000000000164e-01 4.471000000000000148e-03 8.610000000000000032e-04


==> anc/EX_NP-xl_const-d_12_16-d=16a.dat <==
# x_t [fm]	E_x^NP [GeV^2]	ERR E_x^NP [GeV^2]
-9.473949999999999871e-01 2.393000000000000162e-03 4.180000000000000230e-04
-8.947619999999999463e-01 2.491000000000000159e-03 4.449999999999999746e-04
-8.421290000000000164e-01 2.622999999999999898e-03 4.769999999999999934e-04
-7.894959999999999756e-01 3.034999999999999937e-03 5.119999999999999768e-04
-7.368630000000000457e-01 3.788999999999999833e-03 5.450000000000000200e-04
-6.842300000000000049e-01 4.693000000000000123e-03 5.829999999999999679e-04
-6.315969999999999640e-01 5.755999999999999832e-03 6.220000000000000485e-04
-5.789640000000000342e-01 6.873999999999999902e-03 6.620000000000000450e-04
-5.263299999999999645e-01 8.148999999999999994e-03 6.980000000000000527e-04
-4.736969999999999792e-01 9.785999999999999560e-03 7.269999999999999987e-04
-4.210639999999999938e-01 1.203700000000000082e-02 7.460000000000000268e-04
-3.684310000000000085e-01 1.498200000000000053e-02 7.649999999999999465e-04
-3.157980000000000231e-01 1.861700000000000160e-02 7.870000000000000476e-04
-2.631649999999999823e-01 2.300400000000000014e-02 8.199999999999999824e-04
-2.105319999999999969e-01 2.787999999999999853e-02 8.540000000000000499e-04
-1.578990000000000116e-01 3.306300000000000211e-02 8.959999999999999866e-04
-1.052659999999999985e-01 3.784599999999999770e-02 9.280000000000000054e-04
-5.263299999999999923e-02 4.113800000000000096e-02 9.700000000000000505e-04
0.000000000000000000e+00 4.239199999999999913e-02 1.008999999999999914e-03
5.263299999999999923e-02 4.113800000000000096e-02 9.700000000000000505e-04
1.052659999999999985e-01 3.784599999999999770e-02 9.280000000000000054e-04
1.578990000000000116e-01 3.306300000000000211e-02 8.959999999999999866e-04
2.105319999999999969e-01 2.787999999999999853e-02 8.540000000000000499e-04
2.631649999999999823e-01 2.300400000000000014e-02 8.199999999999999824e-04
3.157980000000000231e-01 1.861700000000000160e-02 7.870000000000000476e-04
3.684310000000000085e-01 1.498200000000000053e-02 7.649999999999999465e-04
4.210639999999999938e-01 1.203700000000000082e-02 7.460000000000000268e-04
4.736969999999999792e-01 9.785999999999999560e-03 7.269999999999999987e-04
5.263299999999999645e-01 8.148999999999999994e-03 6.980000000000000527e-04
5.789640000000000342e-01 6.873999999999999902e-03 6.620000000000000450e-04
6.315969999999999640e-01 5.755999999999999832e-03 6.220000000000000485e-04
6.842300000000000049e-01 4.693000000000000123e-03 5.829999999999999679e-04
7.368630000000000457e-01 3.788999999999999833e-03 5.450000000000000200e-04
7.894959999999999756e-01 3.034999999999999937e-03 5.119999999999999768e-04
8.421290000000000164e-01 2.622999999999999898e-03 4.769999999999999934e-04
8.947619999999999463e-01 2.491000000000000159e-03 4.449999999999999746e-04
9.473949999999999871e-01 2.393000000000000162e-03 4.180000000000000230e-04


==> anc/EX_NP_scaling-beta_6.248.dat <==
# x_t [fm]	E_x^NP [GeV^2]	ERR E_x^NP [GeV^2]
-8.844600000000000239e-01 1.199982526201007075e-03 1.702051017066267234e-04
-8.490815999999999919e-01 1.219849519756327451e-03 1.763410250643249622e-04
-8.137031999999999599e-01 1.274112709075368071e-03 1.844271090020448590e-04
-7.783248000000000388e-01 1.367282709301604260e-03 1.939959260749903763e-04
-7.429464000000000068e-01 1.503247318537350666e-03 2.045776642317838909e-04
-7.075679999999999747e-01 1.665316479465712594e-03 2.156237240947027822e-04
-6.721896000000000537e-01 1.817555002466099152e-03 2.265258647239006288e-04
-6.368112000000000217e-01 1.993048781441424024e-03 2.371183133701894731e-04
-6.014327999999999896e-01 2.267188634782614769e-03 2.474811960846169385e-04
-5.660543999999999576e-01 2.678337534112316693e-03 2.573173690737003833e-04
-5.306759999999999255e-01 3.236508697323364769e-03 2.665324249523150246e-04
-4.952976000000000045e-01 3.907239809162728859e-03 2.761420532087777700e-04
-4.599191999999999725e-01 4.682286751271589123e-03 2.858938119953417420e-04
-4.245407999999999404e-01 5.617342835341541593e-03 2.930252862150275160e-04
-3.891623999999999639e-01 6.816081954733923740e-03 2.973766795951304082e-04
-3.537839999999999874e-01 8.427385864467848778e-03 3.015360391860250652e-04
-3.184055999999999553e-01 1.063683378979931454e-02 3.070081639880206442e-04
-2.830271999999999233e-01 1.363767957693947167e-02 3.144000444222450692e-04
-2.476487999999998912e-01 1.756309657500394403e-02 3.232598535450039389e-04
-2.122703999999999702e-01 2.244018189036227698e-02 3.332500689187481999e-04
-1.768919999999999382e-01 2.806505981089534724e-02 3.451557129674472720e-04
-1.415135999999999061e-01 3.412309762464184326e-02 3.583610802193179707e-04
-1.061351999999999851e-01 4.017273154328742518e-02 3.701114914298648541e-04
-7.075679999999995307e-02 4.542956579261085703e-02 3.803395143740557647e-04
-3.537839999999992102e-02 4.889977201907887150e-02 3.905179529537255350e-04
1.110223024625156540e-16 5.010775900154306600e-02 3.956857147245301061e-04
3.537840000000014307e-02 4.889977201907887844e-02 3.905179529537254265e-04
7.075680000000006409e-02 4.542956579261082234e-02 3.803395143740556021e-04
1.061352000000000961e-01 4.017273154328739049e-02 3.701114914298647999e-04
1.415136000000001282e-01 3.412309762464179469e-02 3.583610802193179165e-04
1.768920000000000492e-01 2.806505981089532295e-02 3.451557129674472720e-04
2.122704000000001923e-01 2.244018189036223188e-02 3.332500689187480915e-04
2.476488000000001133e-01 1.756309657500391627e-02 3.232598535450037221e-04
2.830272000000000343e-01 1.363767957693946126e-02 3.144000444222450692e-04
3.184056000000001774e-01 1.063683378979930240e-02 3.070081639880207526e-04
3.537840000000000984e-01 8.427385864467840104e-03 3.015360391860250652e-04
3.891624000000002415e-01 6.816081954733915066e-03 2.973766795951305166e-04
4.245408000000001625e-01 5.617342835341535522e-03 2.930252862150274076e-04
4.599192000000000835e-01 4.682286751271587388e-03 2.858938119953416336e-04
4.952976000000002266e-01 3.907239809162723655e-03 2.761420532087774989e-04
5.306760000000001476e-01 3.236508697323359565e-03 2.665324249523148619e-04
5.660544000000000686e-01 2.678337534112316693e-03 2.573173690737002748e-04
6.014328000000002117e-01 2.267188634782614336e-03 2.474811960846170470e-04
6.368112000000001327e-01 1.993048781441423157e-03 2.371183133701894731e-04
6.721896000000000537e-01 1.817555002466098284e-03 2.265258647239006288e-04
7.075680000000001968e-01 1.665316479465710426e-03 2.156237240947026467e-04
7.429464000000001178e-01 1.503247318537350233e-03 2.045776642317838909e-04
7.783248000000002609e-01 1.367282709301604043e-03 1.939959260749903221e-04
8.137032000000001819e-01 1.274112709075367420e-03 1.844271090020447234e-04
8.490816000000001029e-01 1.219849519756327451e-03 1.763410250643248538e-04
8.844600000000000239e-01 1.199982526201006641e-03 1.702051017066267234e-04


==> anc/EX_NP_scaling-beta_6.554.dat <==
# x_t [fm]	E_x^NP [GeV^2]	ERR E_x^NP [GeV^2]
-8.844600000000000239e-01 2.693999006513425089e-03 4.010000744073349919e-04
-8.490815999999999919e-01 2.693999006513425089e-03 4.010000744073349919e-04
-8.137031999999999599e-01 2.693999006513425089e-03 4.010000744073349919e-04
-7.783248000000000388e-01 2.693999006513425089e-03 4.010000744073349919e-04
-7.429464000000000068e-01 2.786807342223905550e-03 4.072130690158299086e-04
-7.075679999999999747e-01 2.974703665467253767e-03 4.282982634805567877e-04
-6.721896000000000537e-01 3.168201938064810989e-03 4.549244753376000070e-04
-6.368112000000000217e-01 3.418137826039511010e-03 4.841931458655805232e-04
-6.014327999999999896e-01 3.706811095937660987e-03 5.150585526418897031e-04
-5.660543999999999576e-01 4.069999870678006615e-03 5.415114386924281412e-04
-5.306759999999999255e-01 4.567010361451320083e-03 5.648907855170770239e-04
-4.952976000000000045e-01 5.348487173470745440e-03 5.864080937634878190e-04
-4.599191999999999725e-01 6.490488427533148627e-03 6.045710186336127013e-04
-4.245407999999999404e-01 7.863031964823817554e-03 6.247053462990924053e-04
-3.891623999999999639e-01 9.618273088838308338e-03 6.478935241861239489e-04
-3.537839999999999874e-01 1.167888836278450394e-02 6.719051766150807266e-04
-3.184055999999999553e-01 1.405975993507293034e-02 6.940776513568281498e-04
-2.830271999999999233e-01 1.698432360186903634e-02 7.125604381367378224e-04
-2.476487999999998912e-01 2.069083876782553191e-02 7.266983948984265815e-04
-2.122703999999999702e-01 2.524167339351365488e-02 7.392263708941462872e-04
-1.768919999999999382e-01 3.051408058414574465e-02 7.560508989353551630e-04
-1.415135999999999061e-01 3.622752638076404130e-02 7.712003813552144316e-04
-1.061351999999999851e-01 4.183934417280473633e-02 7.927194051043905685e-04
-7.075679999999995307e-02 4.670056686722609540e-02 8.154842638556256086e-04
-3.537839999999992102e-02 4.992612412043205550e-02 8.403518518871317235e-04
1.110223024625156540e-16 5.087195621908074256e-02 8.660001115643492465e-04
3.537840000000014307e-02 4.992612412043202080e-02 8.403518518871312898e-04
7.075680000000006409e-02 4.670056686722608846e-02 8.154842638556256086e-04
1.061352000000000961e-01 4.183934417280472245e-02 7.927194051043901348e-04
1.415136000000001282e-01 3.622752638076399967e-02 7.712003813552139979e-04
1.768920000000000492e-01 3.051408058414574465e-02 7.560508989353552714e-04
2.122704000000001923e-01 2.524167339351362366e-02 7.392263708941461788e-04
2.476488000000001133e-01 2.069083876782549722e-02 7.266983948984264731e-04
2.830272000000000343e-01 1.698432360186902246e-02 7.125604381367377140e-04
3.184056000000001774e-01 1.405975993507291126e-02 6.940776513568281498e-04
3.537840000000000984e-01 1.167888836278449353e-02 6.719051766150806182e-04
3.891624000000002415e-01 9.618273088838292725e-03 6.478935241861237320e-04
4.245408000000001625e-01 7.863031964823805411e-03 6.247053462990920800e-04
4.599192000000000835e-01 6.490488427533144290e-03 6.045710186336125929e-04
4.952976000000002266e-01 5.348487173470739368e-03 5.864080937634879274e-04
5.306760000000001476e-01 4.567010361451317481e-03 5.648907855170771323e-04
5.660544000000000686e-01 4.069999870678004880e-03 5.415114386924280328e-04
6.014328000000002117e-01 3.706811095937659686e-03 5.150585526418897031e-04
6.368112000000001327e-01 3.418137826039510576e-03 4.841931458655806316e-04
6.721896000000000537e-01 3.168201938064810555e-03 4.549244753375998986e-04
7.075680000000001968e-01 2.974703665467252900e-03 4.282982634805566251e-04
7.429464000000001178e-01 2.786807342223904683e-03 4.072130690158299628e-04
7.783248000000002609e-01 2.693999006513425089e-03 4.010000744073349919e-04
8.137032000000001819e-01 2.693999006513425089e-03 4.010000744073349919e-04
8.490816000000001029e-01 2.693999006513425089e-03 4.010000744073349919e-04
8.844600000000000239e-01 2.693999006513425089e-03 4.010000744073349919e-04


==> anc/T=0.8Tc_EX_NP_scaling_xl=d_2=0.473-6000meas-Polyakov.dat <==
# x_t [fm]	E_x^NP [GeV^2]	ERR E_x^NP [GeV^2]
-1.183645999999999976e+00 1.010708325703380851e-02 5.142036118403843156e-03
-1.171809539999999927e+00 1.072782373182326263e-02 5.223377652713106188e-03
-1.159973079999999879e+00 1.141045024077859925e-02 5.310580147328317589e-03
-1.148136620000000052e+00 1.214242390339041223e-02 5.403139405957930845e-03
-1.136300160000000004e+00 1.291120583914935442e-02 5.500551232310403778e-03
-1.124463699999999955e+00 1.370425716754603007e-02 5.602311430094195077e-03
-1.112627239999999906e+00 1.450903900807105039e-02 5.707915803017755627e-03
-1.100790780000000080e+00 1.531301248021502484e-02 5.816860154789544116e-03
-1.088954320000000031e+00 1.610363870346859586e-02 5.928640289118017499e-03
-1.077117859999999983e+00 1.686837879732237117e-02 6.042752009711632732e-03
-1.065281399999999934e+00 1.759469388126696024e-02 6.158691120278840699e-03
-1.053444939999999885e+00 1.827004507479297948e-02 6.275953424528101822e-03
-1.041608480000000059e+00 1.888189349739104531e-02 6.394034726167869588e-03
-1.029772020000000010e+00 1.941770026855179493e-02 6.512430828906602687e-03
-1.017935559999999962e+00 1.986695265282894043e-02 6.630652639616116915e-03
-1.006099099999999913e+00 2.024269570306322721e-02 6.748386668155133099e-03
-9.942626399999999753e-01 2.057317487442834533e-02 6.865432730267418023e-03
-9.824261800000000378e-01 2.088688904433300131e-02 6.981592530740865325e-03
-9.705897199999999891e-01 2.121233709018591554e-02 7.096667774363359105e-03
-9.587532599999999405e-01 2.157801788939579801e-02 7.210460165922792999e-03
-9.469168000000000029e-01 2.201243031937135525e-02 7.322771410207050240e-03
-9.350803399999999543e-01 2.253609152073185809e-02 7.433446328223249598e-03
-9.232438800000000168e-01 2.313759330530133426e-02 7.542502197113213312e-03
-9.114074199999999681e-01 2.379754655727511770e-02 7.649999405867034634e-03
-8.995709599999999195e-01 2.449656216084853885e-02 7.755998343474790335e-03
-8.877344999999999819e-01 2.521525100021690391e-02 7.860559398926561525e-03
-8.758980400000000444e-01 2.593422395957555027e-02 7.963742961212433649e-03
-8.640615799999999957e-01 2.663433057818886951e-02 8.065608204167608319e-03
-8.522251199999999471e-01 2.731074028016774319e-02 8.166141389377819942e-03
-8.403886599999998985e-01 2.798081864504590316e-02 8.265215762741940156e-03
-8.285521999999999609e-01 2.866384063808713814e-02 8.362694848180607723e-03
-8.167157400000000234e-01 2.937908122455522644e-02 8.458442169614477021e-03
-8.048792799999999747e-01 3.014581536971400536e-02 8.552321250964192018e-03
-7.930428199999999261e-01 3.098331803882723931e-02 8.644195616150400149e-03
-7.812063599999999886e-01 3.190934520974263167e-02 8.733950146921963184e-03
-7.693699000000000510e-01 3.292399282681619105e-02 8.821718035156958168e-03
-7.575334400000000024e-01 3.401596240737134180e-02 8.907792684867290797e-03
-7.456969799999999537e-01 3.517376552310600563e-02 8.992470170808541594e-03
-7.338605199999999051e-01 3.638591374571809728e-02 9.076046567736273732e-03
-7.220240599999999676e-01 3.764091864690549682e-02 9.158817950406064265e-03
-7.101876000000000300e-01 3.892729179836612596e-02 9.241080393573491980e-03
-6.983511399999999814e-01 4.023874078978557228e-02 9.323101533473135763e-03
-6.865146799999999327e-01 4.158976044372583031e-02 9.405035234955345935e-03
-6.746782199999999952e-01 4.300004318131974562e-02 9.487006915698760826e-03
-6.628417599999999466e-01 4.448928142370019850e-02 9.569141993381982333e-03
-6.510053000000000090e-01 4.607716759200002066e-02 9.651565885683641849e-03
-6.391688399999999604e-01 4.778339410735207848e-02 9.734404010282344741e-03
-6.273323800000000228e-01 4.962750285874180378e-02 9.817779829410285680e-03
-6.154959199999999742e-01 5.162000453880468548e-02 9.901699488029346019e-03
-6.036594599999999256e-01 5.375741190700161765e-02 9.985987294803516656e-03
-5.918229999999999880e-01 5.603503364873316239e-02 1.007045191720410543e-02
-5.799865399999999394e-01 5.844817844940000673e-02 1.015490202270245140e-02
-5.681500800000000018e-01 6.099215499440267807e-02 1.023914627876987629e-02
-5.563136199999999532e-01 6.366227196914182873e-02 1.032299335287770702e-02
-5.444771600000000156e-01 6.645344305312285427e-02 1.040628222622706073e-02
-5.326406999999999670e-01 6.935598979459707547e-02 1.048920429153425010e-02
-5.208042399999999184e-01 7.235727098735032781e-02 1.057217831062429864e-02
-5.089677799999999808e-01 7.544459604192223223e-02 1.065562683511470619e-02
-4.971313199999999322e-01 7.860527436885261787e-02 1.073997241662300040e-02
-4.852948599999999946e-01 8.182661537868113344e-02 1.082563760676669151e-02
-4.734583999999999460e-01 8.509592848194755255e-02 1.091304495716329849e-02
-4.616219400000000084e-01 8.840356928096690381e-02 1.100248441517425770e-02
-4.497854799999999598e-01 9.175207938053024648e-02 1.109371545735940608e-02
-4.379490200000000222e-01 9.514704719492249330e-02 1.118636492913250777e-02
-4.261125599999999736e-01 9.859406113842879293e-02 1.128005967590731476e-02
-4.142760999999999250e-01 1.020987096253340026e-01 1.137442654309759466e-02
-4.024396399999999874e-01 1.056665810699231323e-01 1.146909237611709771e-02
-3.906031799999999388e-01 1.093032053157040329e-01 1.156368853543295570e-02
-3.787667200000000012e-01 1.130105986720102290e-01 1.165811722979348715e-02
-3.669302599999999526e-01 1.167853318798272588e-01 1.175270045120624385e-02
-3.550938000000000150e-01 1.206235072920258250e-01 1.184779629837634865e-02
-3.432573399999999664e-01 1.245212272614766719e-01 1.194376287000892614e-02
-3.314208800000000288e-01 1.284745941410505021e-01 1.204095826480909050e-02
-3.195844199999999802e-01 1.324797102836181573e-01 1.213974058148197151e-02
-3.077479599999999316e-01 1.365320793575508229e-01 1.224043317060575023e-02
-2.959114999999999940e-01 1.406202454661680812e-01 1.234295544403946066e-02
-2.840750399999999454e-01 1.447282627383670306e-01 1.244696621193733949e-02
-2.722385800000000078e-01 1.488401104731722213e-01 1.255211994126799978e-02
-2.604021199999999592e-01 1.529397679696084256e-01 1.265807109900006500e-02
-2.485656600000000216e-01 1.570112145267003045e-01 1.276447415210216554e-02
-2.367291999999999730e-01 1.610384294434724362e-01 1.287098356754290407e-02
-2.248927399999999244e-01 1.650069391304889166e-01 1.297728689496021118e-02
-2.130562799999999868e-01 1.689084587581758390e-01 1.308320402137727601e-02
-2.012198199999999382e-01 1.727362507653555368e-01 1.318858791984076767e-02
-1.893833600000000006e-01 1.764835775908503990e-01 1.329329156339732580e-02
-1.775469000000000630e-01 1.801437016734825924e-01 1.339716792509360564e-02
-1.657104400000000144e-01 1.837098854520744784e-01 1.350006997797625376e-02
-1.538739799999999658e-01 1.871752187296629732e-01 1.360186027971974250e-02
-1.420375199999999172e-01 1.905224302212140675e-01 1.370297662894785426e-02
-1.302010599999998686e-01 1.937181872639014701e-01 1.380474854165472144e-02
-1.183646000000000420e-01 1.967277753733120693e-01 1.390858225168070325e-02
-1.065281399999999934e-01 1.995164800650326697e-01 1.401588399286613808e-02
-9.469167999999994478e-02 2.020495868546501594e-01 1.412805999905139033e-02
-8.285521999999989617e-02 2.042923812577513432e-01 1.424651650407682095e-02
-7.101876000000006961e-02 2.062124592890894892e-01 1.437219230787369420e-02
-5.918230000000002100e-02 2.078042743203258047e-01 1.450059273543018341e-02
-4.734583999999997239e-02 2.090796060075163498e-01 1.462371785496478609e-02
-3.550937999999992378e-02 2.100505227312840228e-01 1.473350932322593267e-02
-2.367291999999987517e-02 2.107290928722516110e-01 1.482190879696203105e-02
-1.183646000000004861e-02 2.111273848110420404e-01 1.488085793292151515e-02
0.000000000000000000e+00 2.112574669282782092e-01 1.490229838785280328e-02
1.183646000000004861e-02 2.111273848110420126e-01 1.488085793292151515e-02
2.367292000000009722e-02 2.107290928722515277e-01 1.482190879696203278e-02
3.550937999999992378e-02 2.100505227312840228e-01 1.473350932322593440e-02
4.734583999999997239e-02 2.090796060075162943e-01 1.462371785496478956e-02
5.918230000000002100e-02 2.078042743203258047e-01 1.450059273543018341e-02
7.101876000000006961e-02 2.062124592890894337e-01 1.437219230787369767e-02
8.285522000000011822e-02 2.042923812577512876e-01 1.424651650407682268e-02
9.469167999999994478e-02 2.020495868546501039e-01 1.412805999905139206e-02
1.065281399999999934e-01 1.995164800650326975e-01 1.401588399286613808e-02
1.183646000000000420e-01 1.967277753733120971e-01 1.390858225168070325e-02
1.302010600000000906e-01 1.937181872639014424e-01 1.380474854165472318e-02
1.420375200000001392e-01 1.905224302212140675e-01 1.370297662894785426e-02
1.538739799999999658e-01 1.871752187296630288e-01 1.360186027971974250e-02
1.657104400000000144e-01 1.837098854520745062e-01 1.350006997797625549e-02
1.775469000000000630e-01 1.801437016734826480e-01 1.339716792509360738e-02
1.893833600000001116e-01 1.764835775908504545e-01 1.329329156339732927e-02
2.012198199999999382e-01 1.727362507653556201e-01 1.318858791984077114e-02
2.130562799999999868e-01 1.689084587581758667e-01 1.308320402137727774e-02
2.248927400000000354e-01 1.650069391304888611e-01 1.297728689496021118e-02
2.367292000000000840e-01 1.610384294434724362e-01 1.287098356754290580e-02
2.485656600000001326e-01 1.570112145267002213e-01 1.276447415210216381e-02
2.604021199999999592e-01 1.529397679696084256e-01 1.265807109900007020e-02
2.722385800000000078e-01 1.488401104731721936e-01 1.255211994126800325e-02
2.840750400000000564e-01 1.447282627383670028e-01 1.244696621193734122e-02
2.959115000000001050e-01 1.406202454661680534e-01 1.234295544403946066e-02
3.077479599999999316e-01 1.365320793575508229e-01 1.224043317060575023e-02
3.195844199999999802e-01 1.324797102836181295e-01 1.213974058148197498e-02
3.314208800000000288e-01 1.284745941410504744e-01 1.204095826480909050e-02
3.432573400000000774e-01 1.245212272614766164e-01 1.194376287000892441e-02
3.550938000000001260e-01 1.206235072920258111e-01 1.184779629837634865e-02
3.669302599999999526e-01 1.167853318798272727e-01 1.175270045120624558e-02
3.787667200000000012e-01 1.130105986720102429e-01 1.165811722979349062e-02
3.906031800000000498e-01 1.093032053157040051e-01 1.156368853543295744e-02
4.024396400000000984e-01 1.056665810699231045e-01 1.146909237611710118e-02
4.142760999999999250e-01 1.020987096253340165e-01 1.137442654309759639e-02
4.261125599999999736e-01 9.859406113842880681e-02 1.128005967590731823e-02
4.379490200000000222e-01 9.514704719492252105e-02 1.118636492913250777e-02
4.497854800000000708e-01 9.175207938053023260e-02 1.109371545735940781e-02
4.616219400000001194e-01 8.840356928096686218e-02 1.100248441517425770e-02
4.734583999999999460e-01 8.509592848194758030e-02 1.091304495716330196e-02
4.852948599999999946e-01 8.182661537868113344e-02 1.082563760676669151e-02
4.971313200000000432e-01 7.860527436885256236e-02 1.073997241662299866e-02
5.089677800000000918e-01 7.544459604192220448e-02 1.065562683511470446e-02
5.208042399999999184e-01 7.235727098735030005e-02 1.057217831062429864e-02
5.326406999999999670e-01 6.935598979459706159e-02 1.048920429153425184e-02
5.444771600000000156e-01 6.645344305312285427e-02 1.040628222622706420e-02
5.563136200000000642e-01 6.366227196914178710e-02 1.032299335287770528e-02
5.681500800000001128e-01 6.099215499440262950e-02 1.023914627876987629e-02
5.799865399999999394e-01 5.844817844939999285e-02 1.015490202270245140e-02
5.918229999999999880e-01 5.603503364873315545e-02 1.007045191720410543e-02
6.036594600000000366e-01 5.375741190700158295e-02 9.985987294803511452e-03
6.154959200000000852e-01 5.162000453880465772e-02 9.901699488029342550e-03
6.273323800000001338e-01 4.962750285874178990e-02 9.817779829410282211e-03
6.391688399999999604e-01 4.778339410735207848e-02 9.734404010282344741e-03
6.510053000000000090e-01 4.607716759200001372e-02 9.651565885683641849e-03
6.628417600000000576e-01 4.448928142370018463e-02 9.569141993381985803e-03
6.746782200000001062e-01 4.300004318131973174e-02 9.487006915698757356e-03
6.865146799999999327e-01 4.158976044372582337e-02 9.405035234955344201e-03
6.983511399999999814e-01 4.023874078978557228e-02 9.323101533473130559e-03
7.101876000000000300e-01 3.892729179836612596e-02 9.241080393573486776e-03
7.220240600000000786e-01 3.764091864690547601e-02 9.158817950406060795e-03
7.338605200000001272e-01 3.638591374571806258e-02 9.076046567736266793e-03
7.456969799999999537e-01 3.517376552310600563e-02 8.992470170808539859e-03
7.575334400000000024e-01 3.401596240737135568e-02 8.907792684867292532e-03
7.693699000000000510e-01 3.292399282681619105e-02 8.821718035156958168e-03
7.812063600000000996e-01 3.190934520974263167e-02 8.733950146921961449e-03
7.930428199999999261e-01 3.098331803882724625e-02 8.644195616150400149e-03
8.048792799999999747e-01 3.014581536971401923e-02 8.552321250964193752e-03
8.167157400000002454e-01 2.937908122455522991e-02 8.458442169614475287e-03
8.285521999999998499e-01 2.866384063808715549e-02 8.362694848180611193e-03
8.403886599999998985e-01 2.798081864504591704e-02 8.265215762741941891e-03
8.522251199999999471e-01 2.731074028016775707e-02 8.166141389377823412e-03
8.640615799999999957e-01 2.663433057818887645e-02 8.065608204167611789e-03
8.758980400000000444e-01 2.593422395957556414e-02 7.963742961212437119e-03
8.877345000000000930e-01 2.521525100021690044e-02 7.860559398926561525e-03
8.995709600000001416e-01 2.449656216084852497e-02 7.755998343474788601e-03
9.114074200000001902e-01 2.379754655727511423e-02 7.649999405867031164e-03
9.232438800000002388e-01 2.313759330530132038e-02 7.542502197113213312e-03
9.350803399999998433e-01 2.253609152073185809e-02 7.433446328223248731e-03
9.469167999999998919e-01 2.201243031937136219e-02 7.322771410207052842e-03
9.587532599999999405e-01 2.157801788939579801e-02 7.210460165922794734e-03
9.705897199999999891e-01 2.121233709018591901e-02 7.096667774363360839e-03
9.824261800000000378e-01 2.088688904433300131e-02 6.981592530740864458e-03
9.942626400000000864e-01 2.057317487442834533e-02 6.865432730267418023e-03
1.006099100000000135e+00 2.024269570306322374e-02 6.748386668155132231e-03
1.017935560000000184e+00 1.986695265282893696e-02 6.630652639616116048e-03
1.029772020000000232e+00 1.941770026855179146e-02 6.512430828906602687e-03
1.041608479999999837e+00 1.888189349739105918e-02 6.394034726167873058e-03
1.053444939999999885e+00 1.827004507479298295e-02 6.275953424528103557e-03
1.065281399999999934e+00 1.759469388126696371e-02 6.158691120278841566e-03
1.077117859999999983e+00 1.686837879732237810e-02 6.042752009711634467e-03
1.088954320000000031e+00 1.610363870346860279e-02 5.928640289118019234e-03
1.100790780000000080e+00 1.531301248021503178e-02 5.816860154789546718e-03
1.112627240000000128e+00 1.450903900807104518e-02 5.707915803017757361e-03
1.124463700000000177e+00 1.370425716754601793e-02 5.602311430094193342e-03
1.136300160000000226e+00 1.291120583914934228e-02 5.500551232310402043e-03
1.148136619999999830e+00 1.214242390339042958e-02 5.403139405957932580e-03
1.159973079999999879e+00 1.141045024077859751e-02 5.310580147328317589e-03
1.171809539999999927e+00 1.072782373182326089e-02 5.223377652713105321e-03
1.183645999999999976e+00 1.010708325703380504e-02 5.142036118403841422e-03


==> anc/T=0.8Tc_EX_NP_scaling_xl=d_2=0.473-6000meas-Wilson_12x12.dat <==
# x_t [fm]	E_x^NP [GeV^2]	ERR E_x^NP [GeV^2]
-1.183645999999999976e+00 8.971693255283318125e-03 3.062916920397285026e-03
-1.171809539999999927e+00 9.897361047821472829e-03 3.102699510821564297e-03
-1.159973079999999879e+00 1.066198046011990197e-02 3.142547194278954778e-03
-1.148136620000000052e+00 1.128834224543999974e-02 3.182536062920338776e-03
-1.136300160000000004e+00 1.179923715704320891e-02 3.222742208896594261e-03
-1.124463699999999955e+00 1.221745594819094276e-02 3.263241724358602672e-03
-1.112627239999999906e+00 1.256578937214459894e-02 3.304110701457244146e-03
-1.100790780000000080e+00 1.286702818216559768e-02 3.345425232343397955e-03
-1.088954320000000031e+00 1.314396313151536266e-02 3.387261409167945971e-03
-1.077117859999999983e+00 1.341938497345530716e-02 3.429695324081767898e-03
-1.065281399999999934e+00 1.371608446124683404e-02 3.472803069235741707e-03
-1.053444939999999885e+00 1.405685234815137741e-02 3.516660736780749703e-03
-1.041608480000000059e+00 1.446447938743032798e-02 3.561344418867671158e-03
-1.029772020000000010e+00 1.496175633234512331e-02 3.606930207647387511e-03
-1.017935559999999962e+00 1.556835712440594530e-02 3.653565422251542870e-03
-1.006099099999999913e+00 1.626771684310738403e-02 3.702225530873620631e-03
-9.942626399999999753e-01 1.701988784304580421e-02 3.754420355729573902e-03
-9.824261800000000378e-01 1.778453264029394160e-02 3.811668627825248214e-03
-9.705897199999999891e-01 1.852131375092450766e-02 3.875489078166489531e-03
-9.587532599999999405e-01 1.918989369101021733e-02 3.947400437759143385e-03
-9.469168000000000029e-01 1.974993497662377515e-02 4.028921437609052705e-03
-9.350803399999999543e-01 2.017521182605103852e-02 4.120619438198019381e-03
-9.232438800000000168e-01 2.049594240516718763e-02 4.219256510809815675e-03
-9.114074199999999681e-01 2.075645515146522582e-02 4.320643452650811678e-03
-8.995709599999999195e-01 2.100107850243815646e-02 4.420591060927369677e-03
-8.877344999999999819e-01 2.127414089557898291e-02 4.514910132845857162e-03
-8.758980400000000444e-01 2.161997076838069812e-02 4.599411465612637286e-03
-8.640615799999999957e-01 2.208258443199948018e-02 4.669962314028592784e-03
-8.522251199999999471e-01 2.268726985790625594e-02 4.725817525939675703e-03
-8.403886599999998985e-01 2.343028565435279972e-02 4.771482797403543870e-03
-8.285521999999999609e-01 2.430539322902496371e-02 4.811915519577967398e-03
-8.167157400000000234e-01 2.530635398960860358e-02 4.852073083620726812e-03
-8.048792799999999747e-01 2.642692934378958192e-02 4.896912880689600032e-03
-7.930428199999999261e-01 2.766088069925372664e-02 4.951392301942366715e-03
-7.812063599999999886e-01 2.900125313692141285e-02 5.019788525492828793e-03
-7.693699000000000510e-01 3.043276358796305481e-02 5.098470444625750192e-03
-7.575334400000000024e-01 3.193475557954696814e-02 5.178704449593870066e-03
-7.456969799999999537e-01 3.348648306394827467e-02 5.251671871688443072e-03
-7.338605199999999051e-01 3.506719999344205807e-02 5.308554042200721267e-03
-7.220240599999999676e-01 3.665616032030342974e-02 5.340532292421954971e-03
-7.101876000000000300e-01 3.823261799680753581e-02 5.338787953643397977e-03
-6.983511399999999814e-01 3.978500204183869210e-02 5.297877578540848356e-03
-6.865146799999999327e-01 4.133844732224344065e-02 5.225860658597745491e-03
-6.746782199999999952e-01 4.292726656245251377e-02 5.134172933394874627e-03
-6.628417599999999466e-01 4.458577248689660905e-02 5.034250142513018410e-03
-6.510053000000000090e-01 4.634827782000646573e-02 4.937528025532962953e-03
-6.391688399999999604e-01 4.824909528621279531e-02 4.855442322035491767e-03
-6.273323800000000228e-01 5.032222045530118648e-02 4.799315799179777221e-03
-6.154959199999999742e-01 5.258262116163684580e-02 4.773693428555808756e-03
-6.036594599999999256e-01 5.501577313703766986e-02 4.772614914702417652e-03
-5.918229999999999880e-01 5.760461526197219878e-02 4.789216320213922871e-03
-5.799865399999999394e-01 6.033208641690909063e-02 4.816633707684647714e-03
-5.681500800000000018e-01 6.318112548231688552e-02 4.848003139708912876e-03
-5.563136199999999532e-01 6.613467133866425540e-02 4.876460678881039922e-03
-5.444771600000000156e-01 6.917707427602458325e-02 4.895657243614813525e-03
-5.326406999999999670e-01 7.230909289188565403e-02 4.905229195905081753e-03
-5.208042399999999184e-01 7.554207210702874875e-02 4.908674590437192217e-03
-5.089677799999999808e-01 7.888753329526718150e-02 4.909555848661513802e-03
-4.971313199999999322e-01 8.235699783041434963e-02 4.911435392028422331e-03
-4.852948599999999946e-01 8.596198708628349783e-02 4.917875641988287555e-03
-4.734583999999999460e-01 8.971402243668809284e-02 4.932439019991480961e-03
-4.616219400000000084e-01 9.362130980537167191e-02 4.957608944195829662e-03
-4.497854799999999598e-01 9.767879197122776580e-02 4.991552382002214377e-03
-4.379490200000000222e-01 1.018780955907602898e-01 5.031357078714491712e-03
-4.261125599999999736e-01 1.062108473204732007e-01 5.074110779636518270e-03
-4.142760999999999250e-01 1.106686738168704970e-01 5.116901230072152390e-03
-4.024396399999999874e-01 1.152432017364560107e-01 5.156816175325249808e-03
-3.906031799999999388e-01 1.199260693246435444e-01 5.190971939374723794e-03
-3.787667200000000012e-01 1.247096100204636432e-01 5.218199219071814263e-03
-3.669302599999999526e-01 1.295872347320050078e-01 5.239985789351283077e-03
-3.550938000000000150e-01 1.345524470433944464e-01 5.258047967646096998e-03
-3.432573399999999664e-01 1.395987505387588090e-01 5.274102071389214115e-03
-3.314208800000000288e-01 1.447196488022249039e-01 5.289864418013596851e-03
-3.195844199999999802e-01 1.499086454179197059e-01 5.307051324952211102e-03
-3.077479599999999316e-01 1.551591048089482339e-01 5.327308284115313958e-03
-2.959114999999999940e-01 1.604627736846050146e-01 5.351457457540660309e-03
-2.840750399999999454e-01 1.658103550835558493e-01 5.379789834693969597e-03
-2.722385800000000078e-01 1.711925346506614209e-01 5.412587552523764542e-03
-2.604021199999999592e-01 1.765999980307823847e-01 5.450132747978578274e-03
-2.485656600000000216e-01 1.820234308687795621e-01 5.492707558006931778e-03
-2.367291999999999730e-01 1.874535188095135807e-01 5.540594119557350379e-03
-2.248927399999999244e-01 1.928780118530845356e-01 5.593681903230631434e-03
-2.130562799999999868e-01 1.982729168252936880e-01 5.650289634616291988e-03
-2.012198199999999382e-01 2.036113046095467116e-01 5.708343333144944194e-03
-1.893833600000000006e-01 2.088662460892486417e-01 5.765769018247195871e-03
-1.775469000000000630e-01 2.140108121478047631e-01 5.820492709353651366e-03
-1.657104400000000144e-01 2.190180736686203611e-01 5.870440425894919365e-03
-1.538739799999999658e-01 2.238610582650808201e-01 5.913566855640242995e-03
-1.420375199999999172e-01 2.285101966122406181e-01 5.949547275060774847e-03
-1.302010599999998686e-01 2.329318937068335094e-01 5.980724153974142226e-03
-1.183646000000000420e-01 2.370922082011339138e-01 6.009669431013817120e-03
-1.065281399999999934e-01 2.409571987474160848e-01 6.038955044813266310e-03
-9.469167999999994478e-02 2.444929239979544700e-01 6.071152934005963515e-03
-8.285521999999989617e-02 2.476654426050234614e-01 6.108835037225379856e-03
-7.101876000000006961e-02 2.504422177925820225e-01 6.154216176897490259e-03
-5.918230000000002100e-02 2.528070395955150373e-01 6.205360038939958939e-03
-4.734583999999997239e-02 2.547542308412800716e-01 6.257652317837729926e-03
-3.550937999999992378e-02 2.562782898754035754e-01 6.306434082124860382e-03
-2.367291999999987517e-02 2.573737150434114995e-01 6.347046400335404001e-03
-1.183646000000004861e-02 2.580350046908304606e-01 6.374830341003422281e-03
0.000000000000000000e+00 2.582566571631864649e-01 6.385126972662969781e-03
1.183646000000004861e-02 2.580350046908304051e-01 6.374830341003420546e-03
2.367292000000009722e-02 2.573737150434115550e-01 6.347046400335401399e-03
3.550937999999992378e-02 2.562782898754035754e-01 6.306434082124858648e-03
4.734583999999997239e-02 2.547542308412800161e-01 6.257652317837727324e-03
5.918230000000002100e-02 2.528070395955150373e-01 6.205360038939956337e-03
7.101876000000006961e-02 2.504422177925820225e-01 6.154216176897486790e-03
8.285522000000011822e-02 2.476654426050234337e-01 6.108835037225377254e-03
9.469167999999994478e-02 2.444929239979543867e-01 6.071152934005960913e-03
1.065281399999999934e-01 2.409571987474160015e-01 6.038955044813266310e-03
1.183646000000000420e-01 2.370922082011338861e-01 6.009669431013816253e-03
1.302010600000000906e-01 2.329318937068334538e-01 5.980724153974142226e-03
1.420375200000001392e-01 2.285101966122405348e-01 5.949547275060775714e-03
1.538739799999999658e-01 2.238610582650808478e-01 5.913566855640243862e-03
1.657104400000000144e-01 2.190180736686203611e-01 5.870440425894921099e-03
1.775469000000000630e-01 2.140108121478047631e-01 5.820492709353653968e-03
1.893833600000001116e-01 2.088662460892486139e-01 5.765769018247198473e-03
2.012198199999999382e-01 2.036113046095467116e-01 5.708343333144945929e-03
2.130562799999999868e-01 1.982729168252936880e-01 5.650289634616292855e-03
2.248927400000000354e-01 1.928780118530844523e-01 5.593681903230630567e-03
2.367292000000000840e-01 1.874535188095135252e-01 5.540594119557349512e-03
2.485656600000001326e-01 1.820234308687795344e-01 5.492707558006930044e-03
2.604021199999999592e-01 1.765999980307824124e-01 5.450132747978579141e-03
2.722385800000000078e-01 1.711925346506613932e-01 5.412587552523765409e-03
2.840750400000000564e-01 1.658103550835557938e-01 5.379789834693967862e-03
2.959115000000001050e-01 1.604627736846049035e-01 5.351457457540659442e-03
3.077479599999999316e-01 1.551591048089481506e-01 5.327308284115313090e-03
3.195844199999999802e-01 1.499086454179196781e-01 5.307051324952211102e-03
3.314208800000000288e-01 1.447196488022248761e-01 5.289864418013598586e-03
3.432573400000000774e-01 1.395987505387587257e-01 5.274102071389214982e-03
3.550938000000001260e-01 1.345524470433943909e-01 5.258047967646097866e-03
3.669302599999999526e-01 1.295872347320050078e-01 5.239985789351283944e-03
3.787667200000000012e-01 1.247096100204636709e-01 5.218199219071815130e-03
3.906031800000000498e-01 1.199260693246434750e-01 5.190971939374725529e-03
4.024396400000000984e-01 1.152432017364559830e-01 5.156816175325249808e-03
4.142760999999999250e-01 1.106686738168705247e-01 5.116901230072153257e-03
4.261125599999999736e-01 1.062108473204732423e-01 5.074110779636519138e-03
4.379490200000000222e-01 1.018780955907603036e-01 5.031357078714493447e-03
4.497854800000000708e-01 9.767879197122777968e-02 4.991552382002215245e-03
4.616219400000001194e-01 9.362130980537165803e-02 4.957608944195830529e-03
4.734583999999999460e-01 8.971402243668813448e-02 4.932439019991482695e-03
4.852948599999999946e-01 8.596198708628353946e-02 4.917875641988288422e-03
4.971313200000000432e-01 8.235699783041433575e-02 4.911435392028423198e-03
5.089677800000000918e-01 7.888753329526716762e-02 4.909555848661514670e-03
5.208042399999999184e-01 7.554207210702877651e-02 4.908674590437192217e-03
5.326406999999999670e-01 7.230909289188566791e-02 4.905229195905080886e-03
5.444771600000000156e-01 6.917707427602461101e-02 4.895657243614814393e-03
5.563136200000000642e-01 6.613467133866424152e-02 4.876460678881038187e-03
5.681500800000001128e-01 6.318112548231685777e-02 4.848003139708912008e-03
5.799865399999999394e-01 6.033208641690909757e-02 4.816633707684647714e-03
5.918229999999999880e-01 5.760461526197218490e-02 4.789216320213922004e-03
6.036594600000000366e-01 5.501577313703762823e-02 4.772614914702416784e-03
6.154959200000000852e-01 5.258262116163681110e-02 4.773693428555807021e-03
6.273323800000001338e-01 5.032222045530115179e-02 4.799315799179775487e-03
6.391688399999999604e-01 4.824909528621278143e-02 4.855442322035490900e-03
6.510053000000000090e-01 4.634827782000645185e-02 4.937528025532961218e-03
6.628417600000000576e-01 4.458577248689658823e-02 5.034250142513017542e-03
6.746782200000001062e-01 4.292726656245247213e-02 5.134172933394872892e-03
6.865146799999999327e-01 4.133844732224343371e-02 5.225860658597743756e-03
6.983511399999999814e-01 3.978500204183868516e-02 5.297877578540845754e-03
7.101876000000000300e-01 3.823261799680753581e-02 5.338787953643394507e-03
7.220240600000000786e-01 3.665616032030341587e-02 5.340532292421952369e-03
7.338605200000001272e-01 3.506719999344201644e-02 5.308554042200718665e-03
7.456969799999999537e-01 3.348648306394827467e-02 5.251671871688443072e-03
7.575334400000000024e-01 3.193475557954697508e-02 5.178704449593870933e-03
7.693699000000000510e-01 3.043276358796305134e-02 5.098470444625749325e-03
7.812063600000000996e-01 2.900125313692139897e-02 5.019788525492827926e-03
7.930428199999999261e-01 2.766088069925373358e-02 4.951392301942366715e-03
8.048792799999999747e-01 2.642692934378958192e-02 4.896912880689602635e-03
8.167157400000002454e-01 2.530635398960858623e-02 4.852073083620727680e-03
8.285521999999998499e-01 2.430539322902497759e-02 4.811915519577968266e-03
8.403886599999998985e-01 2.343028565435280666e-02 4.771482797403546472e-03
8.522251199999999471e-01 2.268726985790625941e-02 4.725817525939678306e-03
8.640615799999999957e-01 2.208258443199949059e-02 4.669962314028594519e-03
8.758980400000000444e-01 2.161997076838070159e-02 4.599411465612639020e-03
8.877345000000000930e-01 2.127414089557898291e-02 4.514910132845856294e-03
8.995709600000001416e-01 2.100107850243815646e-02 4.420591060927368809e-03
9.114074200000001902e-01 2.075645515146522235e-02 4.320643452650810810e-03
9.232438800000002388e-01 2.049594240516718069e-02 4.219256510809813940e-03
9.350803399999998433e-01 2.017521182605104199e-02 4.120619438198019381e-03
9.469167999999998919e-01 1.974993497662378208e-02 4.028921437609053573e-03
9.587532599999999405e-01 1.918989369101022080e-02 3.947400437759143385e-03
9.705897199999999891e-01 1.852131375092450766e-02 3.875489078166490398e-03
9.824261800000000378e-01 1.778453264029394507e-02 3.811668627825248647e-03
9.942626400000000864e-01 1.701988784304579727e-02 3.754420355729573468e-03
1.006099100000000135e+00 1.626771684310737015e-02 3.702225530873620631e-03
1.017935560000000184e+00 1.556835712440593142e-02 3.653565422251542436e-03
1.029772020000000232e+00 1.496175633234511984e-02 3.606930207647387945e-03
1.041608479999999837e+00 1.446447938743033838e-02 3.561344418867672459e-03
1.053444939999999885e+00 1.405685234815137914e-02 3.516660736780751004e-03
1.065281399999999934e+00 1.371608446124684098e-02 3.472803069235743008e-03
1.077117859999999983e+00 1.341938497345530716e-02 3.429695324081768765e-03
1.088954320000000031e+00 1.314396313151536440e-02 3.387261409167947272e-03
1.100790780000000080e+00 1.286702818216559942e-02 3.345425232343399256e-03
1.112627240000000128e+00 1.256578937214459547e-02 3.304110701457245447e-03
1.124463700000000177e+00 1.221745594819093408e-02 3.263241724358602672e-03
1.136300160000000226e+00 1.179923715704320197e-02 3.222742208896593828e-03
1.148136619999999830e+00 1.128834224544001189e-02 3.182536062920340077e-03
1.159973079999999879e+00 1.066198046011990024e-02 3.142547194278955645e-03
1.171809539999999927e+00 9.897361047821474564e-03 3.102699510821563863e-03
1.183645999999999976e+00 8.971693255283318125e-03 3.062916920397284158e-03


==> anc/T=0.8Tc_EX_NP_scaling_xl=d_2=0.473-6000meas-Wilson_6x12.dat <==
# x_t [fm]	E_x^NP [GeV^2]	ERR E_x^NP [GeV^2]
-1.183645999999999976e+00 6.458436979997504712e-03 6.823852336199869419e-04
-1.171809539999999927e+00 6.675809870608414784e-03 6.845349085904119894e-04
-1.159973079999999879e+00 6.905685195729761340e-03 6.873710162604526087e-04
-1.148136620000000052e+00 7.148589372665587957e-03 6.908820765973353300e-04
-1.136300160000000004e+00 7.405048818719946017e-03 6.950566095682872252e-04
-1.124463699999999955e+00 7.675589951196875628e-03 6.998831351405354747e-04
-1.112627239999999906e+00 7.960739187400417763e-03 7.053501732813067171e-04
-1.100790780000000080e+00 8.261022944634611662e-03 7.114462439578280242e-04
-1.088954320000000031e+00 8.576967640203514778e-03 7.181598671373265767e-04
-1.077117859999999983e+00 8.909099691411162883e-03 7.254795627870290128e-04
-1.065281399999999934e+00 9.257945515561600419e-03 7.333938508741621879e-04
-1.053444939999999885e+00 9.624031529958866626e-03 7.418912513659531738e-04
-1.041608480000000059e+00 1.000788415190700768e-02 7.509602842296289344e-04
-1.029772020000000010e+00 1.041002979871006803e-02 7.605894694324166500e-04
-1.017935559999999962e+00 1.083118761404538478e-02 7.707604470681289361e-04
-1.006099099999999913e+00 1.127431755207411977e-02 7.813748656227348854e-04
-9.942626399999999753e-01 1.174382542513782365e-02 7.922827598819823713e-04
-9.824261800000000378e-01 1.224414115103286509e-02 8.033333041241825850e-04
-9.705897199999999891e-01 1.277969464755561099e-02 8.143756726276458503e-04
-9.587532599999999405e-01 1.335491583250241962e-02 8.252590396706819490e-04
-9.469168000000000029e-01 1.397423462366964748e-02 8.358325795316025059e-04
-9.350803399999999543e-01 1.464112466985384095e-02 8.459588418143263160e-04
-9.232438800000000168e-01 1.535523473774356995e-02 8.555538747132543018e-04
-9.114074199999999681e-01 1.611525742197083763e-02 8.645471003924522875e-04
-8.995709599999999195e-01 1.691988531716763153e-02 8.728679410159859891e-04
-8.877344999999999819e-01 1.776781101796591489e-02 8.804458187479207972e-04
-8.758980400000000444e-01 1.865772711899768219e-02 8.872101557523226446e-04
-8.640615799999999957e-01 1.958835738001021148e-02 8.930923392514952298e-04
-8.522251199999999471e-01 2.056029554349957100e-02 8.981416647434486327e-04
-8.403886599999998985e-01 2.157703386882669702e-02 9.025901883029209885e-04
-8.285521999999999609e-01 2.264231395523299412e-02 9.066856876659281717e-04
-8.167157400000000234e-01 2.375987740195985645e-02 9.106759405684856229e-04
-8.048792799999999747e-01 2.493346580824875106e-02 9.148087247466096502e-04
-7.930428199999999261e-01 2.616682077334104781e-02 9.193318179363159110e-04
-7.812063599999999886e-01 2.746352091611120247e-02 9.244726719215826853e-04
-7.693699000000000510e-01 2.882525001502321549e-02 9.302224251437492784e-04
-7.575334400000000024e-01 3.025246927890070173e-02 9.364197443548553891e-04
-7.456969799999999537e-01 3.174561953627481892e-02 9.429007545968310809e-04
-7.338605199999999051e-01 3.330514161567672826e-02 9.495015809116062007e-04
-7.220240599999999676e-01 3.493147634563757015e-02 9.560583483411095110e-04
-7.101876000000000300e-01 3.662506455468853700e-02 9.624071819272711839e-04
-6.983511399999999814e-01 3.838693665944035993e-02 9.683887400893303543e-04
-6.865146799999999327e-01 4.022048178748970082e-02 9.738618175135793122e-04
-6.746782199999999952e-01 4.212967883386035950e-02 9.786897436426334005e-04
-6.628417599999999466e-01 4.411850669357610111e-02 9.827358479191094804e-04
-6.510053000000000090e-01 4.619094426166075323e-02 9.858634597856225697e-04
-6.391688399999999604e-01 4.835097043313806714e-02 9.879359086847881201e-04
-6.273323800000000228e-01 5.060255229081640771e-02 9.888191879639676805e-04
-6.154959199999999742e-01 5.294894824205700901e-02 9.885391122926010833e-04
-6.036594599999999256e-01 5.539231828032702837e-02 9.873692119361161031e-04
-5.918229999999999880e-01 5.793472791573944097e-02 9.856043251573252777e-04
-5.799865399999999394e-01 6.057824265840729139e-02 9.835392902190404942e-04
-5.681500800000000018e-01 6.332492801844354091e-02 9.814689453840734230e-04
-5.563136199999999532e-01 6.617684950596124105e-02 9.796881289152363850e-04
-5.444771600000000156e-01 6.913625781435321638e-02 9.784629903697398146e-04
-5.326406999999999670e-01 7.220755648064758336e-02 9.777261594681664787e-04
-5.208042399999999184e-01 7.539653801503992669e-02 9.771950853688245696e-04
-5.089677799999999808e-01 7.870901807915609005e-02 9.765836305964388335e-04
-4.971313199999999322e-01 8.215081233462212529e-02 9.756056576757353178e-04
-4.852948599999999946e-01 8.572773644306390384e-02 9.739750291314385518e-04
-4.734583999999999460e-01 8.944560606610742204e-02 9.714056074882746914e-04
-4.616219400000000084e-01 9.330997644627578302e-02 9.677140062036339047e-04
-4.497854799999999598e-01 9.732536104406902533e-02 9.631278841359252078e-04
-4.379490200000000222e-01 1.014960128480754953e-01 9.579776719124562766e-04
-4.261125599999999736e-01 1.058261848468836502e-01 9.525938001605344617e-04
-4.142760999999999250e-01 1.103201300290818088e-01 9.473066995074679812e-04
-4.024396399999999874e-01 1.149821013832584005e-01 9.424468005805638603e-04
-3.906031799999999388e-01 1.198163524475023001e-01 9.383433795597956057e-04
-3.787667200000000012e-01 1.248271697232491845e-01 9.352564598277835753e-04
-3.669302599999999526e-01 1.300188908012790134e-01 9.333387310050215166e-04
-3.550938000000000150e-01 1.353958576667049218e-01 9.327336506437833600e-04
-3.432573399999999664e-01 1.409624123046402944e-01 9.335846762963423851e-04
-3.314208800000000288e-01 1.467228967001980577e-01 9.360352655149713295e-04
-3.195844199999999802e-01 1.526816528384915828e-01 9.402288758519443401e-04
-3.077479599999999316e-01 1.588406916462497542e-01 9.462851129769428481e-04
-2.959114999999999940e-01 1.651749260503676264e-01 9.540463100919757038e-04
-2.840750399999999454e-01 1.716417866602035214e-01 9.631759176271223249e-04
-2.722385800000000078e-01 1.781984127249726935e-01 9.733344047538308903e-04
-2.604021199999999592e-01 1.848019434938904804e-01 9.841822406435516389e-04
-2.485656600000000216e-01 1.914095182161721365e-01 9.953798944677323159e-04
-2.367291999999999730e-01 1.979782761410328606e-01 1.006587835397822943e-03
-2.248927399999999244e-01 2.044685506241501471e-01 1.017519405026052776e-03
-2.130562799999999868e-01 2.108534520947136504e-01 1.028099445348634473e-03
-2.012198199999999382e-01 2.171092854122159965e-01 1.038305676143128466e-03
-1.893833600000000006e-01 2.232123554361492568e-01 1.048115817187095190e-03
-1.775469000000000630e-01 2.291389670260057798e-01 1.057507588258094645e-03
-1.657104400000000144e-01 2.348654250412778588e-01 1.066458709133685746e-03
-1.538739799999999658e-01 2.403679986591100437e-01 1.074948591016111968e-03
-1.420375199999999172e-01 2.456208155079126210e-01 1.083058159403075833e-03
-1.302010599999998686e-01 2.505946834659836808e-01 1.091025703520827990e-03
-1.183646000000000420e-01 2.552601248008588009e-01 1.099103051197342952e-03
-1.065281399999999934e-01 2.595876617800729758e-01 1.107542030260598486e-03
-9.469167999999994478e-02 2.635478166711615056e-01 1.116594468538568670e-03
-8.285521999999989617e-02 2.671111117416596903e-01 1.126512193859231271e-03
-7.101876000000006961e-02 2.702488505065048785e-01 1.137492753587319430e-03
-5.918230000000002100e-02 2.729414177391855656e-01 1.149102736290625627e-03
-4.734583999999997239e-02 2.751750567371269440e-01 1.160501684840122959e-03
-3.550937999999992378e-02 2.769361084239818638e-01 1.170842359112242610e-03
-2.367291999999987517e-02 2.782109137234032858e-01 1.179277518983414029e-03
-1.183646000000004861e-02 2.789858135590438937e-01 1.184959924330067750e-03
0.000000000000000000e+00 2.792471488545569258e-01 1.187042335028634524e-03
1.183646000000004861e-02 2.789858135590438937e-01 1.184959924330067750e-03
2.367292000000009722e-02 2.782109137234031748e-01 1.179277518983413379e-03
3.550937999999992378e-02 2.769361084239819193e-01 1.170842359112242393e-03
4.734583999999997239e-02 2.751750567371268330e-01 1.160501684840122959e-03
5.918230000000002100e-02 2.729414177391855101e-01 1.149102736290625410e-03
7.101876000000006961e-02 2.702488505065047675e-01 1.137492753587318996e-03
8.285522000000011822e-02 2.671111117416595238e-01 1.126512193859230838e-03
9.469167999999994478e-02 2.635478166711614501e-01 1.116594468538568453e-03
1.065281399999999934e-01 2.595876617800728647e-01 1.107542030260598052e-03
1.183646000000000420e-01 2.552601248008587453e-01 1.099103051197343386e-03
1.302010600000000906e-01 2.505946834659836808e-01 1.091025703520827990e-03
1.420375200000001392e-01 2.456208155079125099e-01 1.083058159403076483e-03
1.538739799999999658e-01 2.403679986591101270e-01 1.074948591016112402e-03
1.657104400000000144e-01 2.348654250412779421e-01 1.066458709133685963e-03
1.775469000000000630e-01 2.291389670260058631e-01 1.057507588258094862e-03
1.893833600000001116e-01 2.232123554361492845e-01 1.048115817187095624e-03
2.012198199999999382e-01 2.171092854122161075e-01 1.038305676143128900e-03
2.130562799999999868e-01 2.108534520947137059e-01 1.028099445348634473e-03
2.248927400000000354e-01 2.044685506241501194e-01 1.017519405026052559e-03
2.367292000000000840e-01 1.979782761410328606e-01 1.006587835397822726e-03
2.485656600000001326e-01 1.914095182161720810e-01 9.953798944677320990e-04
2.604021199999999592e-01 1.848019434938904804e-01 9.841822406435514221e-04
2.722385800000000078e-01 1.781984127249726657e-01 9.733344047538304566e-04
2.840750400000000564e-01 1.716417866602034659e-01 9.631759176271216744e-04
2.959115000000001050e-01 1.651749260503675432e-01 9.540463100919752701e-04
3.077479599999999316e-01 1.588406916462497542e-01 9.462851129769424144e-04
3.195844199999999802e-01 1.526816528384915550e-01 9.402288758519437980e-04
3.314208800000000288e-01 1.467228967001980577e-01 9.360352655149710042e-04
3.432573400000000774e-01 1.409624123046401833e-01 9.335846762963418430e-04
3.550938000000001260e-01 1.353958576667048941e-01 9.327336506437833600e-04
3.669302599999999526e-01 1.300188908012789857e-01 9.333387310050214082e-04
3.787667200000000012e-01 1.248271697232491845e-01 9.352564598277834668e-04
3.906031800000000498e-01 1.198163524475022723e-01 9.383433795597957141e-04
4.024396400000000984e-01 1.149821013832583866e-01 9.424468005805639688e-04
4.142760999999999250e-01 1.103201300290818504e-01 9.473066995074680896e-04
4.261125599999999736e-01 1.058261848468836780e-01 9.525938001605346785e-04
4.379490200000000222e-01 1.014960128480755230e-01 9.579776719124564934e-04
4.497854800000000708e-01 9.732536104406906696e-02 9.631278841359256415e-04
4.616219400000001194e-01 9.330997644627578302e-02 9.677140062036337963e-04
4.734583999999999460e-01 8.944560606610744979e-02 9.714056074882750167e-04
4.852948599999999946e-01 8.572773644306391772e-02 9.739750291314389855e-04
4.971313200000000432e-01 8.215081233462212529e-02 9.756056576757354262e-04
5.089677800000000918e-01 7.870901807915610393e-02 9.765836305964390503e-04
5.208042399999999184e-01 7.539653801503995445e-02 9.771950853688245696e-04
5.326406999999999670e-01 7.220755648064761112e-02 9.777261594681664787e-04
5.444771600000000156e-01 6.913625781435321638e-02 9.784629903697395978e-04
5.563136200000000642e-01 6.617684950596119942e-02 9.796881289152363850e-04
5.681500800000001128e-01 6.332492801844352703e-02 9.814689453840732061e-04
5.799865399999999394e-01 6.057824265840730527e-02 9.835392902190400605e-04
5.918229999999999880e-01 5.793472791573943403e-02 9.856043251573250608e-04
6.036594600000000366e-01 5.539231828032700755e-02 9.873692119361158863e-04
6.154959200000000852e-01 5.294894824205698125e-02 9.885391122926002160e-04
6.273323800000001338e-01 5.060255229081637995e-02 9.888191879639674636e-04
6.391688399999999604e-01 4.835097043313806714e-02 9.879359086847881201e-04
6.510053000000000090e-01 4.619094426166076017e-02 9.858634597856221361e-04
6.628417600000000576e-01 4.411850669357610111e-02 9.827358479191094804e-04
6.746782200000001062e-01 4.212967883386032480e-02 9.786897436426334005e-04
6.865146799999999327e-01 4.022048178748969388e-02 9.738618175135789869e-04
6.983511399999999814e-01 3.838693665944034605e-02 9.683887400893301375e-04
7.101876000000000300e-01 3.662506455468851618e-02 9.624071819272710755e-04
7.220240600000000786e-01 3.493147634563754933e-02 9.560583483411091857e-04
7.338605200000001272e-01 3.330514161567667969e-02 9.495015809116057670e-04
7.456969799999999537e-01 3.174561953627480504e-02 9.429007545968310809e-04
7.575334400000000024e-01 3.025246927890069826e-02 9.364197443548556059e-04
7.693699000000000510e-01 2.882525001502321549e-02 9.302224251437494953e-04
7.812063600000000996e-01 2.746352091611119206e-02 9.244726719215831190e-04
7.930428199999999261e-01 2.616682077334105475e-02 9.193318179363162363e-04
8.048792799999999747e-01 2.493346580824875799e-02 9.148087247466100838e-04
8.167157400000002454e-01 2.375987740195984951e-02 9.106759405684860566e-04
8.285521999999998499e-01 2.264231395523299759e-02 9.066856876659283885e-04
8.403886599999998985e-01 2.157703386882670396e-02 9.025901883029215306e-04
8.522251199999999471e-01 2.056029554349957794e-02 8.981416647434490664e-04
8.640615799999999957e-01 1.958835738001021842e-02 8.930923392514956635e-04
8.758980400000000444e-01 1.865772711899768566e-02 8.872101557523229699e-04
8.877345000000000930e-01 1.776781101796590101e-02 8.804458187479209056e-04
8.995709600000001416e-01 1.691988531716761418e-02 8.728679410159858806e-04
9.114074200000001902e-01 1.611525742197082028e-02 8.645471003924521790e-04
9.232438800000002388e-01 1.535523473774355781e-02 8.555538747132543018e-04
9.350803399999998433e-01 1.464112466985384269e-02 8.459588418143264245e-04
9.469167999999998919e-01 1.397423462366965442e-02 8.358325795316027228e-04
9.587532599999999405e-01 1.335491583250241789e-02 8.252590396706822743e-04
9.705897199999999891e-01 1.277969464755561099e-02 8.143756726276458503e-04
9.824261800000000378e-01 1.224414115103286856e-02 8.033333041241825850e-04
9.942626400000000864e-01 1.174382542513782192e-02 7.922827598819824797e-04
1.006099100000000135e+00 1.127431755207410936e-02 7.813748656227345601e-04
1.017935560000000184e+00 1.083118761404537611e-02 7.707604470681288277e-04
1.029772020000000232e+00 1.041002979871006283e-02 7.605894694324164332e-04
1.041608479999999837e+00 1.000788415190701636e-02 7.509602842296291512e-04
1.053444939999999885e+00 9.624031529958871831e-03 7.418912513659533907e-04
1.065281399999999934e+00 9.257945515561603889e-03 7.333938508741620795e-04
1.077117859999999983e+00 8.909099691411166352e-03 7.254795627870291213e-04
1.088954320000000031e+00 8.576967640203516513e-03 7.181598671373267935e-04
1.100790780000000080e+00 8.261022944634613396e-03 7.114462439578283495e-04
1.112627240000000128e+00 7.960739187400414293e-03 7.053501732813070423e-04
1.124463700000000177e+00 7.675589951196870424e-03 6.998831351405355831e-04
1.136300160000000226e+00 7.405048818719941681e-03 6.950566095682873336e-04
1.148136619999999830e+00 7.148589372665594029e-03 6.908820765973356553e-04
1.159973079999999879e+00 6.905685195729763075e-03 6.873710162604528256e-04
1.171809539999999927e+00 6.675809870608413049e-03 6.845349085904122062e-04
1.183645999999999976e+00 6.458436979997502977e-03 6.823852336199868335e-04

